Two-loop massless QCD corrections to the $g+g \rightarrow H+H$ four-point amplitude

We compute the two-loop massless QCD corrections to the four-point amplitude $g+g \rightarrow H+H$ resulting from effective operator insertions that describe the interaction of a Higgs boson with gluons in the infinite top quark mass limit. This amplitude is an essential ingredient to the third-order QCD corrections to Higgs boson pair production. We have implemented our results in a numerical code that can be used for further phenomenological studies.

==> anc/Gauge1Simp.in <==
gauge1=(Nf^2*((-200*M2*(1+x)^2)/(81*x)-(((40*I)/27)*M2*Pi*(1+x)^2)/x+(23*M2*Pi^2*(1+x)^2)/(27*x)+(40*M2*(1+x)^2*(Log[M2]-Log[muR2]))/(9*x)-(8*M2*(1+x)^2*(Log[M2]-Log[muR2])^2)/(3*x)-(80*M2*(1+x)^2*Log[x])/(27*x)-(4*M2*(1+x)^2*Log[x]^2)/(9*x)+(160*M2*(1+x)^2*Log[1+x])/(27*x)+(16*M2*(1+x)^2*Log[x]*Log[1+x])/(9*x)-(16*M2*(1+x)^2*Log[1+x]^2)/(9*x)-(40*M2*(1+x)^2*Log[2+x^(-1)+x])/(27*x)-(4*M2*(1+x)^2*Log[2+x^(-1)+x]^2)/(9*x)+(40*M2*(1+x)^2*Log[x^(-1)+x-y])/(27*x)+(8*M2*(1+x)^2*Log[x]*Log[x^(-1)+x-y])/(9*x)-(16*M2*(1+x)^2*Log[1+x]*Log[x^(-1)+x-y])/(9*x)+(4*M2*(1+x)^2*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(9*x)-(4*M2*(1+x)^2*Log[x^(-1)+x-y]^2)/(9*x)+(40*M2*(1+x)^2*Log[y])/(27*x)+(8*M2*(1+x)^2*Log[x]*Log[y])/(9*x)-(16*M2*(1+x)^2*Log[1+x]*Log[y])/(9*x)+(4*M2*(1+x)^2*Log[2+x^(-1)+x]*Log[y])/(9*x)-(4*M2*(1+x)^2*Log[y]^2)/(9*x)+(Log[M2]-Log[muR2])*((((8*I)/3)*M2*Pi*(1+x)^2)/x+(8*M2*(1+x)^2*Log[x])/(3*x)-(16*M2*(1+x)^2*Log[1+x])/(3*x)-(4*M2*(1+x)^2*Log[x^(-1)+x-y])/(3*x)-(4*M2*(1+x)^2*Log[y])/(3*x))+Pi*((((-16*I)/9)*M2*(1+x)^2*Log[x])/x+(((32*I)/9)*M2*(1+x)^2*Log[1+x])/x+(((4*I)/9)*M2*(1+x)^2*Log[x^(-1)+x-y])/x+(((4*I)/9)*M2*(1+x)^2*Log[y])/x))+(Nf*(-(M2*(265+253*y+x^6*(265+253*y)+x*(1429+1100*y-257*y^2)+x^5*(1429+1100*y-257*y^2)+x^2*(3243+1955*y-1100*y^2+8*y^3)+x^4*(3243+1955*y-1100*y^2+8*y^3)+x^3*(4154+2200*y-1710*y^2-4*y^4)))/(6*x*(1+x)^2*(1+y)*(1+x+x^2-x*y))+(((2*I)/9)*M2*Pi^3*(3+2*x^13+x^12*(15-11*y)+7*y+9*y^2+3*y^3+3*x^11*(20-23*y+9*y^2)+x^10*(155-249*y+126*y^2-42*y^3)+x*(17+21*y+27*y^2-12*y^3-9*y^4)+x^9*(291-575*y+387*y^2-132*y^3+45*y^4)+x^8*(417-960*y+741*y^2-339*y^3+84*y^4-33*y^5)+3*x^2*(18+4*y+24*y^2-20*y^3-3*y^4+3*y^5)+x^4*(233-336*y+492*y^2-312*y^3+60*y^4-3*y^5-6*y^6)+x^3*(126-83*y+216*y^2-144*y^3+24*y^4+18*y^5-3*y^6)+3*x^5*(119-236*y+295*y^2-148*y^3+55*y^4-2*y^5+3*y^6)+x^7*(479-1170*y+1062*y^2-500*y^3+171*y^4-36*y^5+14*y^6)+x^6*(453-1061*y+1122*y^2-552*y^3+191*y^4-39*y^5+12*y^6-2*y^7)))/(x^2*(1+x)^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3)-(4*M2*Pi^2*(-3+x^14*(3+y)+x*(-26+9*y)+x^13*(25-4*y-4*y^2)+x^12*(99-59*y-11*y^2+6*y^3)+x^11*(244-239*y+18*y^2+30*y^3-y^4)-x^2*(107-72*y+3*y^2+2*y^4)+x^10*(410-524*y+157*y^2+70*y^3-17*y^4-8*y^5)+x^3*(-283+231*y-54*y^2-4*y^3+2*y^4+8*y^5)+x^9*(458-721*y+374*y^2+134*y^3-4*y^4+8*y^5+12*y^6)-x^4*(523-411*y+213*y^2+44*y^3+26*y^4+8*y^5+12*y^6)+x^5*(-675+436*y-318*y^2+18*y^3+50*y^4+48*y^5+12*y^6+8*y^7)-x^8*(-249+648*y-372*y^2-78*y^3+80*y^4+48*y^5+12*y^6+8*y^7)+x^7*(-173-272*y+136*y^2+126*y^3+45*y^4+48*y^5+32*y^6+8*y^7+2*y^8)-x^6*(562-155*y+262*y^2+30*y^3+63*y^4+48*y^5+32*y^6+8*y^7+2*y^8)))/(9*(-1+x)*x*(1+x)^6*(1+y)^2*(1+x+x^2-x*y)^2)-((I/3)*M2*Pi*(6*(1+x)^6+(7+6*y+5*y^2+x^10*(7+6*y+5*y^2)+(x+x^9)*(75+77*y+52*y^2-10*y^3)+(x^2+x^8)*(341+324*y+124*y^2-124*y^3+5*y^4)+(x^3+x^7)*(892+744*y+98*y^2-392*y^3+82*y^4)+(x^4+x^6)*(1528+1134*y-89*y^2-740*y^3+191*y^4-24*y^5)+2*x^5*(913+667*y-50*y^2-382*y^3+174*y^4+4*y^6))/((1+y)^2*(1+x+x^2-x*y)^2)))/(x*(1+x)^4)+(12*M2*(1+x)^2*(Log[M2]-Log[muR2]))/x-(12*M2*(1+x)^2*Log[x])/x-(2*M2*(3+3*x^15+y+x^15*y+(x+x^14)*(22-4*y-4*y^2)+(x^2+x^13)*(73-50*y-11*y^2+6*y^3)+x^12*(137-163*y+21*y^2+30*y^3-5*y^4)+x^3*(137-171*y+9*y^2+30*y^3-y^4)+x^4*(131-301*y+89*y^2+70*y^3-17*y^4-8*y^5)+x^11*(123-285*y+117*y^2+62*y^3-13*y^4+8*y^5)+x^5*(-51-314*y+157*y^2+134*y^3-4*y^4+8*y^5+12*y^6)-x^10*(79+306*y-165*y^2-46*y^3+56*y^4+8*y^5+12*y^6)+2*x^9*(-222-100*y+45*y^2+54*y^3+10*y^4+24*y^5+6*y^6+4*y^7)-2*x^6*(204+112*y-9*y^2-42*y^3+40*y^4+24*y^5+6*y^6+4*y^7)+x^7*(-725-113*y-110*y^2+156*y^3+42*y^4+48*y^5+32*y^6+8*y^7+2*y^8)-x^8*(745+121*y+142*y^2-36*y^3+78*y^4+48*y^5+32*y^6+8*y^7+2*y^8))*Log[x]^2)/(3*(-1+x)*x^2*(1+x)^6*(1+y)^2*(1+x+x^2-x*y)^2)-(M2*(14+14*x^12-21*x*(-5+3*y)-21*x^11*(-5+3*y)+42*x^2*(10-9*y+3*y^2)+42*x^10*(10-9*y+3*y^2)+x^3*(1103-1269*y+558*y^2-150*y^3)+x^9*(1103-1269*y+558*y^2-150*y^3)+9*x^4*(237-296*y+182*y^2-40*y^3+15*y^4)+9*x^8*(237-296*y+182*y^2-40*y^3+15*y^4)-18*x^5*(-174+226*y-157*y^2+45*y^3-10*y^4+4*y^5)-18*x^7*(-174+226*y-157*y^2+45*y^3-10*y^4+4*y^5)+6*x^6*(595-762*y+600*y^2-120*y^3+75*y^4+4*y^6))*Log[x]^3)/(9*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(24*M2*(1+x)^2*Log[1+x])/x-(M2*(29+25*y+x^4*(29+25*y)+x^2*(104+50*y-30*y^2)+x*(71+30*y-25*y^2)+x^3*(71+30*y-25*y^2))*Log[2+x^(-1)+x])/(3*x*(1+y)*(1+x+x^2-x*y))-(2*M2*(2+2*x^12+(x+x^11)*(15-9*y)+6*(x^2+x^10)*(10-9*y+3*y^2)+(x^3+x^9)*(159-177*y+84*y^2-20*y^3)+3*(x^4+x^8)*(103-124*y+78*y^2-20*y^3+5*y^4)-6*(x^5+x^7)*(-76+94*y-68*y^2+20*y^3-5*y^4+y^5)+2*x^6*(260-318*y+255*y^2-60*y^3+30*y^4+y^6))*Log[x]^2*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(M2*(1+x)^2*(2+2*x^8+x*(7-9*y)+x^7*(7-9*y)+2*x^2*(10-9*y+9*y^2)+2*x^6*(10-9*y+9*y^2)+x^3*(31-45*y+18*y^2-18*y^3)+x^5*(31-45*y+18*y^2-18*y^3)+x^4*(41-36*y+54*y^2+9*y^4))*Log[x]*Log[2+x^(-1)+x]^2)/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)+(20*M2*x*Log[2+x^(-1)+x]^3)/(9*(1+x)^2)+(M2*(4*(1+x^10)*(5+4*y)+(x+x^9)*(141+64*y-41*y^2)+(x^2+x^8)*(469+77*y-204*y^2+40*y^3)+(x^3+x^7)*(998-46*y-497*y^2+154*y^3-25*y^4)+(x^4+x^6)*(1523-241*y-734*y^2+366*y^3-34*y^4+14*y^5)-2*x^5*(-869+188*y+450*y^2-192*y^3+49*y^4+2*y^6))*Log[x^(-1)+x-y])/(3*x*(1+x)^4*(1+y)*(1+x+x^2-x*y)^2)-(4*M2*x*((1+x^4)*(-2+y)*y-2*(x+x^3)*(-1+3*y-y^2+y^3)+x^2*(5-4*y+8*y^2+y^4))*Log[x]*Log[x^(-1)+x-y])/(3*(1+x)^6)+(M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x]^2*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(3+y+x^4*(3+y)+x*(3-5*y-2*y^2)+x^3*(3-5*y-2*y^2)+x^2*(6-y+2*y^2+y^3))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(3*x^2*(1+y)^2)+(10*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(M2*(6+6*x^6-9*(x+x^5)*(-3+y)+9*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-35+30*y+12*y^2+7*y^3))*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(2*M2*(x^10*(3+4*y+y^2)+(x^4+x^6)*(218+87*y-161*y^2-19*y^3+9*y^4-4*y^5-2*y^6)+(1+y)*(3+y+(x+x^9)*(7-2*y)*(3+y)+(x^2+x^8)*(3+y)*(23-13*y+y^2)+(x^3+x^7)*(144-68*y-23*y^2+6*y^3+y^4)+x^5*(251-152*y-15*y^2+32*y^3+9*y^4+2*y^5+y^6)))*Log[x^(-1)+x-y]^2)/(3*x^2*(1+x)^6*(1+y)^3)+(4*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x]*Log[x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6-3*(x+x^5)*(-3+y)-x^3*(-3+y)*(9+y^2)+3*(x^2+x^4)*(7-2*y+y^2))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x^(-1)+x-y]^3)/(9*x^2*(1+x)^2*(1+y)^3)-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-x^3*(-25+15*y+3*y^2+3*y^3))*Log[x]^2*Log[1+x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+3*x^2*(3+y^2))*Log[x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(3*x^2*(1+y)^3)-(4*M2*x*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y])/(1+x)^2-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-11+12*y+6*y^2+3*y^3))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(2*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*((x+x^9)*(-22-23*y+y^2+2*y^3)+x^5*(-291-107*y+209*y^2+17*y^3+y^4+11*y^5+3*y^6+y^7)+(1+y)*(-3-y-x^10*(3+y)-(x^2+x^8)*(76-17*y-10*y^2+y^3)+(x^3+x^7)*(-166+70*y+17*y^2-6*y^3+y^4)-(x^4+x^6)*(255-142*y-14*y^2+19*y^3+2*y^4+2*y^5)))*Log[1+x^(-1)+x-y]^2)/(3*x^2*(1+x)^6*(1+y)^3)+(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x]*Log[1+x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3)+(2*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+3*x^2*(3+y^2))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2)/(3*x^2*(1+y)^3)-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3)+(10*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[1+x^(-1)+x-y]^3)/(9*x^2*(1+x)^2*(1+y)^3)+(M2*(3+18*y+9*y^2+3*x^8*(1+6*y+3*y^2)+3*x*(7+41*y+18*y^2)+3*x^7*(7+41*y+18*y^2)-3*x^2*(-22-130*y-51*y^2+6*y^3+5*y^4)-3*x^6*(-22-130*y-51*y^2+6*y^3+5*y^4)+x^3*(123+737*y+268*y^2-54*y^3-34*y^4+10*y^5)+x^5*(123+737*y+268*y^2-54*y^3-34*y^4+10*y^5)-2*x^4*(-75-450*y-150*y^2+56*y^3+39*y^4+2*y^6))*Log[y])/(3*x*(1+x)^4*(1+y)^2*(1+x+x^2-x*y))-(4*M2*x*(y+x^2*y-x*(1+y^2))*(-2+x^2*(-2+y)+y-x*(5+y^2))*Log[x]*Log[y])/(3*(1+x)^6)+(M2*x^2*(1+y)*(3+3*x^4-3*x*(-3+y)-3*x^3*(-3+y)+2*x^2*(7-y+y^2))*Log[x]^2*Log[y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x*(1+x^2-x*(-3+y))*y*(1+y)*Log[2+x^(-1)+x]*Log[y])/(3*(1+x+x^2-x*y)^2)+(10*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[x]*Log[2+x^(-1)+x]*Log[y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(M2*(-12+15*x^9*(1+y)+12*x*(-5+3*y)+x^8*(33+15*y-30*y^2)-12*x^2*(13-12*y+3*y^2)+12*x^3*(-22+24*y-9*y^2+y^3)+3*x^4*(-104+115*y-53*y^2+8*y^3)+3*x^5*(-83+86*y-46*y^2+9*y^3)+x^7*(10+51*y-30*y^2+25*y^3)-x^6*(111-104*y+111*y^2+10*y^4))*Log[2+x^(-1)+x]^2*Log[y])/(3*x^2*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3)-(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[x]*Log[1+x^(-1)+x-y]*Log[y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*(-3+3*x^9*(1+y)+3*x*(-5+3*y)+x^2*(-39+36*y-9*y^2)+x^8*(6+3*y-6*y^2)+3*x^3*(-22+24*y-9*y^2+y^3)+x^7*(-1+12*y-6*y^2+5*y^3)+x^4*(-78+87*y-39*y^2+6*y^3)+x^5*(-63+66*y-33*y^2+6*y^3)-2*x^6*(15-14*y+12*y^2+y^4))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[y])/(3*x^2*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3)-(2*M2*x*(y*(-1+2*y)+x^8*y*(-1+2*y)-x*(-2+y-16*y^2+5*y^3)-x^7*(-2+y-16*y^2+5*y^3)+x^2*(9+8*y+59*y^2-18*y^3+6*y^4)+x^6*(9+8*y+59*y^2-18*y^3+6*y^4)+x^3*(18+21*y+108*y^2-51*y^3+8*y^4-4*y^5)+x^5*(18+21*y+108*y^2-51*y^3+8*y^4-4*y^5)+x^4*(23+32*y+141*y^2-56*y^3+19*y^4-2*y^5+y^6))*Log[y]^2)/(3*(1+x)^6*(1+x+x^2-x*y)^2)+(4*M2*x^2*(3*(1+x^4-(x+x^3)*(-3+y))*(1+y)+2*x^2*(7+6*y+y^3))*Log[x]*Log[y]^2)/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*x*(1+x^2+x*(3+y))*(1+x^4-(x+x^3)*(-3+y)+x^2*(5+y^2))*Log[2+x^(-1)+x]*Log[y]^2)/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x*Log[1+x^(-1)+x-y]*Log[y]^2)/(3*(1+x)^2)+(4*M2*x^2*(1+y)*(3+3*x^4-3*(x+x^3)*(-3+y)+2*x^2*(7-y+y^2))*Log[y]^3)/(9*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*x*(1+x^6-6*(x+x^5)*y+3*(x^2+x^4)*(-1-4*y+2*y^2)-x^3*(7+21*y-3*y^2+3*y^3))*Log[x]^2*Log[1+y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x*(2+2*x^4+(x+x^3)*(5-3*y)+3*x^2*(3+y^2))*Log[x]*Log[2+x^(-1)+x]*Log[1+y])/(3*(1+x+x^2-x*y)^3)-(4*M2*x*Log[2+x^(-1)+x]^2*Log[1+y])/(1+x)^2-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x]*Log[x^(-1)+x-y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-12+9*y+3*y^2+2*y^3))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*x*Log[x^(-1)+x-y]^2*Log[1+y])/(3*(1+x)^2)+(16*M2*x*Log[x]*Log[1+x^(-1)+x-y]*Log[1+y])/(3*(1+x)^2)+(16*M2*x*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1+y])/(3*(1+x)^2)-(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-12+9*y+3*y^2+2*y^3))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*x*Log[1+x^(-1)+x-y]^2*Log[1+y])/(3*(1+x)^2)-(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[x]*Log[y]*Log[1+y])/((1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*(1+x)*(-3+2*x^7+x^6*(3-5*y)+x*(-6+9*y)-3*x^2*(4-3*y+3*y^2)+x^5*(3+6*y^2)+x^3*(-9+16*y+3*y^3)-x^4*(7+3*y+6*y^2+3*y^3))*Log[2+x^(-1)+x]*Log[y]*Log[1+y])/(3*x^2*(x-y)*(1+x+x^2-x*y)^3)+(4*M2*(-3-6*x-3*x^2+2*x^4-2*x^3*y)*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(3*x^2*(1+x)^2*(x-y))-(2*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[y]^2*Log[1+y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*x*(3*(1+x^8)*y+(x+x^7)*(-1+20*y+3*y^3)-3*(x^2+x^6)*(1-22*y+y^2-2*y^3+2*y^4)+(x^3+x^5)*(-3+136*y+4*y^2+21*y^3-8*y^4+4*y^5)-x^4*(3-168*y+y^2-16*y^3+19*y^4-2*y^5+y^6))*Log[1+y]^2)/(3*(1+x)^6*(1+x+x^2-x*y)^2)+(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[x]*Log[1+y]^2)/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(2*M2*x*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+3*x^2*(3+y^2))*Log[2+x^(-1)+x]*Log[1+y]^2)/(3*(1+x+x^2-x*y)^3)-(4*M2*x*Log[1+x^(-1)+x-y]*Log[1+y]^2)/(3*(1+x)^2)-(4*M2*x^2*(1+y)*(3+3*x^4-3*x*(-3+y)-3*x^3*(-3+y)+2*x^2*(7-y+y^2))*Log[y]*Log[1+y]^2)/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(10*M2*x^2*(1+y)*(3+3*x^4-3*x*(-3+y)-3*x^3*(-3+y)+2*x^2*(7-y+y^2))*Log[1+y]^3)/(9*(1+x)^2*(1+x+x^2-x*y)^3)+Pi^2*((-4*M2*(1+x)^2*(2+2*x^8+(x+x^7)*(7-9*y)+2*(x^2+x^6)*(10-9*y+9*y^2)+(x^3+x^5)*(31-45*y+18*y^2-18*y^3)+x^4*(41-36*y+54*y^2+9*y^4))*Log[x])/(9*x^2*(1+y)^3*(1+x+x^2-x*y)^3)+(2*M2*(2+2*x^12+x*(15-9*y)+x^11*(15-9*y)+6*x^2*(10-9*y+3*y^2)+6*x^10*(10-9*y+3*y^2)+x^3*(169-147*y+114*y^2-10*y^3)+x^9*(169-147*y+114*y^2-10*y^3)-3*x^4*(-113+104*y-78*y^2+40*y^3+5*y^4)-3*x^8*(-113+104*y-78*y^2+40*y^3+5*y^4)+6*x^5*(86-74*y+73*y^2-25*y^3+10*y^4+4*y^5)+6*x^7*(86-74*y+73*y^2-25*y^3+10*y^4+4*y^5)+x^6*(590-516*y+480*y^2-240*y^3+30*y^4-8*y^6))*Log[2+x^(-1)+x])/(9*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(2*M2*(6+6*x^6-9*(x+x^5)*(-3+y)+9*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-38+21*y+3*y^2+4*y^3))*Log[x^(-1)+x-y])/(9*x^2*(1+x)^2*(1+y)^3)-(8*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)+x^3*(29-3*y+9*y^2+y^3))*Log[1+x^(-1)+x-y])/(9*x^2*(1+x)^2*(1+y)^3)+(2*M2*(3+x*(15-9*y)+3*x^9*(1+y)+3*x^8*(4+y-2*y^2)+3*x^5*(23-26*y+7*y^2)+x^2*(39-36*y+9*y^2)+x^4*(78-93*y+33*y^2-6*y^3)-3*x^3*(-22+24*y-9*y^2+y^3)+x^7*(29-6*y-6*y^2+5*y^3)-2*x^6*(-24+22*y+3*y^2+y^4))*Log[y])/(9*x^2*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3)-(8*M2*x*(3+3*x^6-6*x*(-2+y)-6*x^5*(-2+y)+3*x^2*(9-4*y+2*y^2)+3*x^4*(9-4*y+2*y^2)-x^3*(-35+15*y-9*y^2+y^3))*Log[1+y])/(9*(1+x)^2*(1+x+x^2-x*y)^3))+Pi*((((-2*I)/3)*M2*(2+2*x^12+x*(15-9*y)+x^11*(15-9*y)+6*x^2*(10-9*y+3*y^2)+6*x^10*(10-9*y+3*y^2)+x^3*(157-183*y+78*y^2-22*y^3)+x^9*(157-183*y+78*y^2-22*y^3)+3*x^4*(101-128*y+78*y^2-16*y^3+7*y^4)+3*x^8*(101-128*y+78*y^2-16*y^3+7*y^4)-6*x^5*(-74+98*y-67*y^2+19*y^3-4*y^4+2*y^5)-6*x^7*(-74+98*y-67*y^2+19*y^3-4*y^4+2*y^5)+x^6*(506-660*y+516*y^2-96*y^3+66*y^4+4*y^6))*Log[x]^2)/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)-(((4*I)/3)*M2*(3+2*x^11-11*x^10*(-1+y)+7*y+9*y^2+3*y^3+x^9*(36-47*y+27*y^2)+x^8*(74-138*y+78*y^2-40*y^3)+x*(11+7*y+9*y^2-18*y^3-9*y^4)+x^7*(113-242*y+198*y^2-70*y^3+37*y^4)+x^6*(129-320*y+261*y^2-165*y^3+28*y^4-21*y^5)+x^4*(92-179*y+219*y^2-127*y^3+37*y^4-6*y^5)+x^2*(29-9*y+45*y^2-27*y^3+9*y^4+9*y^5)+x^3*(57-74*y+111*y^2-78*y^3+13*y^4-3*y^6)+2*x^5*(61-138*y+156*y^2-65*y^3+39*y^4+3*y^6))*Log[2+x^(-1)+x]^2)/(x^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3)+(((2*I)/3)*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x^(-1)+x-y]^2)/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)-x^3*(-25+15*y+3*y^2+3*y^3))*Log[1+x^(-1)+x-y]^2)/(x^2*(1+x)^2*(1+y)^3)+(((2*I)/3)*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[y]^2)/((1+x)^2*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*x*(1+x^6-6*(x+x^5)*y+3*(x^2+x^4)*(-1-4*y+2*y^2)-x^3*(7+21*y-3*y^2+3*y^3))*Log[1+y]^2)/((1+x)^2*(1+x+x^2-x*y)^3))-(M2*(2+2*x^10+x*(11-9*y)+x^9*(11-9*y)+18*x^2*(2-2*y+y^2)+18*x^8*(2-2*y+y^2)+x^3*(74-102*y+42*y^2-22*y^3)+x^7*(74-102*y+42*y^2-22*y^3)+x^4*(113-168*y+96*y^2-28*y^3+15*y^4)+x^6*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[x]^2*Log[x*(-x+y)])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)-(2*M2*(2+2*x^10+x*(11-9*y)+x^9*(11-9*y)+18*x^2*(2-2*y+y^2)+18*x^8*(2-2*y+y^2)+x^3*(74-102*y+42*y^2-22*y^3)+x^7*(74-102*y+42*y^2-22*y^3)+x^4*(113-168*y+96*y^2-28*y^3+15*y^4)+x^6*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[x]*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)+(M2*(2+2*x^10+x*(11-9*y)+x^9*(11-9*y)+18*x^2*(2-2*y+y^2)+18*x^8*(2-2*y+y^2)+x^3*(74-102*y+42*y^2-22*y^3)+x^7*(74-102*y+42*y^2-22*y^3)+x^4*(113-168*y+96*y^2-28*y^3+15*y^4)+x^6*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[2+x^(-1)+x]^2*Log[x*(-x+y)])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)+(4*M2*x*((-2+y)*y+x^4*(-2+y)*y-2*x*(-1+3*y-y^2+y^3)-2*x^3*(-1+3*y-y^2+y^3)+x^2*(5-4*y+8*y^2+y^4))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(3*(1+x)^6)-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)-(2*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x^(-1)+x-y]^2*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[1+x^(-1)+x-y]^2*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*x*(x-y)*(-1+x*y)*(-2+x^2*(-2+y)+y-x*(5+y^2))*Log[y]*Log[x*(-x+y)])/(3*(1+x)^6)-(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[x]*Log[y]*Log[x*(-x+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(8*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[2+x^(-1)+x]*Log[y]*Log[x*(-x+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(2*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[y]^2*Log[x*(-x+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[x]*Log[1+y]*Log[x*(-x+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[2+x^(-1)+x]*Log[1+y]*Log[x*(-x+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[y]*Log[1+y]*Log[x*(-x+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x^2*(1+y)*(3+3*x^4-3*x*(-3+y)-3*x^3*(-3+y)+2*x^2*(7-y+y^2))*Log[1+y]^2*Log[x*(-x+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(M2*(2+2*x^10+(x+x^9)*(11-9*y)+18*(x^2+x^8)*(2-2*y+y^2)+(x^3+x^7)*(74-102*y+42*y^2-22*y^3)+(x^4+x^6)*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[x]^2*Log[1-x*y])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)+(2*M2*(2+2*x^10+(x+x^9)*(11-9*y)+18*(x^2+x^8)*(2-2*y+y^2)+(x^3+x^7)*(74-102*y+42*y^2-22*y^3)+(x^4+x^6)*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[x]*Log[2+x^(-1)+x]*Log[1-x*y])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)-(M2*(2+2*x^10+(x+x^9)*(11-9*y)+18*(x^2+x^8)*(2-2*y+y^2)+(x^3+x^7)*(74-102*y+42*y^2-22*y^3)+(x^4+x^6)*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[2+x^(-1)+x]^2*Log[1-x*y])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)+(4*M2*x*((-2+y)*y+x^4*(-2+y)*y-2*x*(-1+3*y-y^2+y^3)-2*x^3*(-1+3*y-y^2+y^3)+x^2*(5-4*y+8*y^2+y^4))*Log[x^(-1)+x-y]*Log[1-x*y])/(3*(1+x)^6)-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x]*Log[x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)-(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)-(2*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x^(-1)+x-y]^2*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*x*((-2+y)*y+x^4*(-2+y)*y-2*x*(-1+3*y-y^2+y^3)-2*x^3*(-1+3*y-y^2+y^3)+x^2*(5-4*y+8*y^2+y^4))*Log[y]*Log[1-x*y])/(3*(1+x)^6)-(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[2+x^(-1)+x]*Log[y]*Log[1-x*y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(2*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[y]^2*Log[1-x*y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x^2*(1+y)*(3+3*x^4-3*(x+x^3)*(-3+y)+2*x^2*(7-y+y^2))*Log[x]*Log[1+y]*Log[1-x*y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[2+x^(-1)+x]*Log[1+y]*Log[1-x*y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*x^2*(3*(1+x^4-(x+x^3)*(-3+y))*(1+y)+2*x^2*(7+6*y+y^3))*Log[1+y]^2*Log[1-x*y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+Pi*((((-16*I)/3)*M2*x*((1+x^4)*(-2+y)*y-2*(x+x^3)*(-1+3*y-y^2+y^3)+x^2*(5-4*y+8*y^2+y^4))*Log[x])/(1+x)^6-(((4*I)/3)*M2*(3+y+x^8*(3+y)+x*(9-9*y-4*y^2)+x^7*(9-9*y-4*y^2)+x^2*(21-20*y+9*y^2+6*y^3)+x^6*(21-20*y+9*y^2+6*y^3)+2*x^4*(18-21*y+17*y^2+6*y^3)+x^3*(30-43*y+12*y^2-3*y^4)+x^5*(30-43*y+12*y^2-3*y^4))*Log[2+x^(-1)+x])/(x^2*(1+y)^2*(1+x+x^2-x*y)^2)+(((8*I)/3)*M2*x*((1+x^4)*(-2+y)*y-2*(x+x^3)*(-1+3*y-y^2+y^3)+x^2*(5-4*y+8*y^2+y^4))*Log[-(x*(x-y))])/(1+x)^6-(((4*I)/3)*M2*(3+y)*(1+x+x^4+x^3*(1-2*y)-2*x*y+x^2*(2-y+y^2))*Log[x^(-1)+x-y])/(x^2*(1+y)^2)+(((8*I)/3)*M2*(3+3*x^10+y+x^10*y+(x+x^9)*(22+y-2*y^2)+(x^2+x^8)*(76-17*y-10*y^2+y^3)-(x^3+x^7)*(-166+70*y+17*y^2-6*y^3+y^4)+(x^4+x^6)*(255-142*y-14*y^2+19*y^3+2*y^4+2*y^5)-x^5*(-291+184*y+25*y^2-8*y^3+9*y^4+2*y^5+y^6))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^6*(1+y)^2)-(((4*I)/3)*M2*x*(1+x^2-x*(-3+y))*y*(1+y)*Log[y])/(1+x+x^2-x*y)^2+(((8*I)/3)*M2*x*(3*(1+x^8)*y+(x+x^7)*(-1+20*y+3*y^3)-3*(x^2+x^6)*(1-22*y+y^2-2*y^3+2*y^4)+(x^3+x^5)*(-3+136*y+4*y^2+21*y^3-8*y^4+4*y^5)-x^4*(3-168*y+y^2-16*y^3+19*y^4-2*y^5+y^6))*Log[1+y])/((1+x)^6*(1+x+x^2-x*y)^2)+(((8*I)/3)*M2*x*(x-y)*(-1+x*y)*(-2+x^2*(-2+y)+y-x*(5+y^2))*Log[1-x*y])/(1+x)^6)+Pi*((((8*I)/3)*M2*(2+2*x^12+x*(15-9*y)+x^11*(15-9*y)+6*x^2*(10-9*y+3*y^2)+6*x^10*(10-9*y+3*y^2)+x^3*(157-183*y+78*y^2-22*y^3)+x^9*(157-183*y+78*y^2-22*y^3)+3*x^4*(101-128*y+78*y^2-16*y^3+7*y^4)+3*x^8*(101-128*y+78*y^2-16*y^3+7*y^4)-6*x^5*(-74+98*y-67*y^2+19*y^3-4*y^4+2*y^5)-6*x^7*(-74+98*y-67*y^2+19*y^3-4*y^4+2*y^5)+x^6*(506-660*y+516*y^2-96*y^3+66*y^4+4*y^6))*Log[x]*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*(6+6*x^12-9*x*(-5+3*y)-9*x^11*(-5+3*y)+18*x^2*(10-9*y+3*y^2)+18*x^10*(10-9*y+3*y^2)+x^3*(471-549*y+234*y^2-66*y^3)+x^9*(471-549*y+234*y^2-66*y^3)+3*x^4*(301-392*y+222*y^2-56*y^3+19*y^4)+3*x^8*(301-392*y+222*y^2-56*y^3+19*y^4)-6*x^5*(-219+305*y-187*y^2+63*y^3-13*y^4+5*y^5)-6*x^7*(-219+305*y-187*y^2+63*y^3-13*y^4+5*y^5)+2*x^6*(745-1044*y+696*y^2-196*y^3+81*y^4-6*y^5+4*y^6))*Log[x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(3+4*x^13+x^12*(30-22*y)+5*y+9*y^2+3*y^3+6*x^11*(20-23*y+9*y^2)+x^10*(312-492*y+258*y^2-82*y^3)+x*(19+6*y+36*y^2-12*y^3-9*y^4)+x^9*(591-1128*y+786*y^2-270*y^3+85*y^4)+3*x^2*(23-19*y+42*y^2-26*y^3-3*y^4+3*y^5)-3*x^8*(-284+627*y-499*y^2+229*y^3-57*y^4+20*y^5)+x^4*(390-819*y+966*y^2-550*y^3+120*y^4-21*y^5-6*y^6)+x^3*(186-294*y+417*y^2-222*y^3+46*y^4+18*y^5-3*y^6)+3*x^5*(219-513*y+574*y^2-288*y^3+105*y^4-11*y^5+6*y^6)+x^7*(971-2319*y+2121*y^2-1008*y^3+351*y^4-69*y^5+25*y^6)-2*x^6*(-444+1087*y-1098*y^2+561*y^3-183*y^4+48*y^5-9*y^6+2*y^7))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*x^2*(1+y)*(3+3*x^4-3*x*(-3+y)-3*x^3*(-3+y)+2*x^2*(7-y+y^2))*Log[x]*Log[y])/((1+x)^2*(1+x+x^2-x*y)^3)-(((4*I)/3)*M2*(2+2*x^12+x*(15-9*y)+x^11*(15-9*y)+6*x^2*(10-9*y+3*y^2)+6*x^10*(10-9*y+3*y^2)+x^3*(157-183*y+78*y^2-22*y^3)+x^9*(157-183*y+78*y^2-22*y^3)+3*x^4*(103-120*y+90*y^2-8*y^3+9*y^4)+3*x^8*(103-120*y+90*y^2-8*y^3+9*y^4)-6*x^5*(-77+87*y-81*y^2+13*y^3-3*y^4+3*y^5)-6*x^7*(-77+87*y-81*y^2+13*y^3-3*y^4+3*y^5)+2*x^6*(267-276*y+336*y^2+4*y^3+51*y^4+6*y^5+4*y^6))*Log[x]*Log[1+y])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(3+2*x^7+x^6*(9-5*y)+7*y+9*y^2+3*y^3+3*x^5*(7-5*y+2*y^2)+3*x^2*(4-5*y+5*y^2)+x^4*(24-39*y-7*y^3)+x*(8+9*y+21*y^2+6*y^3)+x^3*(21-30*y+21*y^2+6*y^3+4*y^4))*Log[2+x^(-1)+x]*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^3)-(((4*I)/3)*M2*(3+4*x^7+5*y+9*y^2+3*y^3-2*x^6*(-9+5*y)+6*x^5*(7-5*y+2*y^2)+x^4*(50-72*y+6*y^2-12*y^3)-3*x^2*(-7+13*y-7*y^2+y^3)+2*x*(5+12*y^2+3*y^3)+x^3*(42-62*y+36*y^2+6*y^3+6*y^4))*Log[1+x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^3)-(((4*I)/3)*M2*(2+2*x^12+x*(15-9*y)+x^11*(15-9*y)+6*x^2*(10-9*y+3*y^2)+6*x^10*(10-9*y+3*y^2)+x^3*(157-183*y+78*y^2-22*y^3)+x^9*(157-183*y+78*y^2-22*y^3)+3*x^4*(101-128*y+78*y^2-16*y^3+7*y^4)+3*x^8*(101-128*y+78*y^2-16*y^3+7*y^4)-6*x^5*(-74+98*y-67*y^2+19*y^3-4*y^4+2*y^5)-6*x^7*(-74+98*y-67*y^2+19*y^3-4*y^4+2*y^5)+x^6*(506-660*y+516*y^2-96*y^3+66*y^4+4*y^6))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)-(((4*I)/3)*M2*(1+x+x^2-x*y)*(2+2*x^4-x*(-7+y)-x^3*(-7+y)+2*x^2*(6+y+y^2))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^3)+(((8*I)/3)*M2*(1+x+x^2-x*y)*(2+2*x^4-x*(-7+y)-x^3*(-7+y)+2*x^2*(6+y+y^2))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*x^2*(1+y)*(3+3*x^4-3*x*(-3+y)-3*x^3*(-3+y)+2*x^2*(7-y+y^2))*Log[y]*Log[x*(-x+y)])/((1+x)^2*(1+x+x^2-x*y)^3)+(((8*I)/3)*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[1+y]*Log[x*(-x+y)])/((1+x)^2*(1+x+x^2-x*y)^3)-(((4*I)/3)*M2*(2+2*x^12+x*(15-9*y)+x^11*(15-9*y)+6*x^2*(10-9*y+3*y^2)+6*x^10*(10-9*y+3*y^2)+x^3*(157-183*y+78*y^2-22*y^3)+x^9*(157-183*y+78*y^2-22*y^3)+3*x^4*(101-128*y+78*y^2-16*y^3+7*y^4)+3*x^8*(101-128*y+78*y^2-16*y^3+7*y^4)-6*x^5*(-74+98*y-67*y^2+19*y^3-4*y^4+2*y^5)-6*x^7*(-74+98*y-67*y^2+19*y^3-4*y^4+2*y^5)+x^6*(506-660*y+516*y^2-96*y^3+66*y^4+4*y^6))*Log[2+x^(-1)+x]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)-(((4*I)/3)*M2*(1+x+x^2-x*y)*(2+2*x^4-(x+x^3)*(-7+y)+2*x^2*(6+y+y^2))*Log[x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^3)+(((8*I)/3)*M2*(1+x+x^2-x*y)*(2+2*x^4-x*(-7+y)-x^3*(-7+y)+2*x^2*(6+y+y^2))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[y]*Log[1-x*y])/((1+x)^2*(1+x+x^2-x*y)^3)+(((8*I)/3)*M2*x^2*(1+y)*(3+3*x^4-3*(x+x^3)*(-3+y)+2*x^2*(7-y+y^2))*Log[1+y]*Log[1-x*y])/((1+x)^2*(1+x+x^2-x*y)^3))-(8*M2*(3+y+x^10*(3+y)+x*(7-9*y-4*y^2)+x^9*(7-9*y-4*y^2)-2*x^5*(19+3*y+12*y^2)+x^4*(-23+2*y+3*y^2+6*y^3)+x^6*(-23+2*y+3*y^2+6*y^3)+x^2*(8-15*y+9*y^2+6*y^3)+x^8*(8-15*y+9*y^2+6*y^3)-x^3*(3+12*y-10*y^2+3*y^4)-x^7*(3+12*y-10*y^2+3*y^4))*PolyLog[2,-x])/(3*x^2*(-1+x^2)*(1+y)^2*(1+x+x^2-x*y)^2)+((-8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-12+9*y+3*y^2+2*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*x*(2+2*x^6+x*(3-9*y)+x^5*(3-9*y)-2*x^3*y*(15-3*y+2*y^2)+3*x^2*(1-6*y+3*y^2)+3*x^4*(1-6*y+3*y^2))*Log[y])/(3*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,-x]-(4*M2*x*(x-y)*(-1+x*y)*(-2+x^2*(-2+y)+y-x*(5+y^2))*PolyLog[2,x/y])/(3*(1+x)^6)+((4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[2+x^(-1)+x])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[y])/(3*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,x/y]+(4*M2*x*((1+x^4)*(-2+y)*y-2*(x+x^3)*(-1+3*y-y^2+y^3)+x^2*(5-4*y+8*y^2+y^4))*PolyLog[2,x*y])/(3*(1+x)^6)+((-4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[2+x^(-1)+x])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*Log[y])/(3*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,x*y]+(8*M2*x*(3*(1+x^8)*y+(x+x^7)*(-1+20*y+3*y^3)-3*(x^2+x^6)*(1-22*y+y^2-2*y^3+2*y^4)+(x^3+x^5)*(-3+136*y+4*y^2+21*y^3-8*y^4+4*y^5)-x^4*(3-168*y+y^2-16*y^3+19*y^4-2*y^5+y^6))*PolyLog[2,(1+y)^(-1)])/(3*(1+x)^6*(1+x+x^2-x*y)^2)+((-4*M2*x*(2+2*x^6+(x+x^5)*(3-9*y)-2*x^3*y*(15-3*y+2*y^2)+3*(x^2+x^4)*(1-6*y+3*y^2))*Log[2+x^(-1)+x])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x*(2+2*x^6+x*(3-9*y)+x^5*(3-9*y)-2*x^3*y*(15-3*y+2*y^2)+3*x^2*(1-6*y+3*y^2)+3*x^4*(1-6*y+3*y^2))*Log[y])/(3*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,(1+y)^(-1)]+((-8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-12+9*y+3*y^2+2*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*x*(2+2*x^6+x*(3-9*y)+x^5*(3-9*y)-2*x^3*y*(15-3*y+2*y^2)+3*x^2*(1-6*y+3*y^2)+3*x^4*(1-6*y+3*y^2))*Log[y])/(3*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,(1+x)/(1+y)]+((-8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-x^3*(-25+15*y+3*y^2+3*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(3+2*x^10+x*(15-9*y)-14*x^9*y+3*x^8*(-1-8*y+8*y^2)+x^2*(39-36*y+9*y^2)+x^7*(1-45*y+30*y^2-18*y^3)+x^5*(66-78*y+51*y^2-15*y^3)+x^4*(80-90*y+48*y^2-6*y^3)+x^3*(66-74*y+27*y^2-3*y^3)+x^6*(33-46*y+63*y^2-6*y^3+6*y^4))*Log[y])/(3*x^2*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3))*PolyLog[2,(x*(1+y))/(1+x)^2]-(4*M2*x*((1+x^4)*(-2+y)*y-2*(x+x^3)*(-1+3*y-y^2+y^3)+x^2*(5-4*y+8*y^2+y^4))*PolyLog[2,x^2/(1+x^2-x*y)])/(3*(1+x)^6)+((4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3))*PolyLog[2,x^2/(1+x^2-x*y)]+(4*M2*x*((-2+y)*y+x^4*(-2+y)*y-2*x*(-1+3*y-y^2+y^3)-2*x^3*(-1+3*y-y^2+y^3)+x^2*(5-4*y+8*y^2+y^4))*PolyLog[2,1+x^2-x*y])/(3*(1+x)^6)+((-4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3))*PolyLog[2,1+x^2-x*y]+(8*M2*(-((x+x^9)*(-22-23*y+y^2+2*y^3))-x^5*(-291-107*y+209*y^2+17*y^3+y^4+11*y^5+3*y^6+y^7)+(1+y)*(3+y+x^10*(3+y)+(x^2+x^8)*(76-17*y-10*y^2+y^3)-(x^3+x^7)*(-166+70*y+17*y^2-6*y^3+y^4)+(x^4+x^6)*(255-142*y-14*y^2+19*y^3+2*y^4+2*y^5)))*PolyLog[2,x/(1+x+x^2-x*y)])/(3*x^2*(1+x)^6*(1+y)^3)+((4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-12+9*y+3*y^2+2*y^3))*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-12+9*y+3*y^2+2*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3))*PolyLog[2,x/(1+x+x^2-x*y)]+((-8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-12+9*y+3*y^2+2*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*x*(2+2*x^6+x*(3-9*y)+x^5*(3-9*y)-2*x^3*y*(15-3*y+2*y^2)+3*x^2*(1-6*y+3*y^2)+3*x^4*(1-6*y+3*y^2))*Log[y])/(3*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]+((-8*M2*x*Log[x^(-1)+x-y])/(3*(1+x)^2)-(8*M2*x*(1+x^6-6*x*y-6*x^5*y+3*x^2*(-1-4*y+2*y^2)+3*x^4*(-1-4*y+2*y^2)-x^3*(7+21*y-3*y^2+3*y^3))*Log[y])/(3*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)]-(4*M2*Log[y]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(x^2*(x-y))+((8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-x^3*(-25+15*y+3*y^2+3*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(8*M2*x*Log[y])/(3*(1+x)^2))*PolyLog[2,(1+x+x^2-x*y)/(1+y)]+Pi*((((8*I)/3)*M2*(-1+x)*(2+2*x^12+(x+x^11)*(15-9*y)+6*(x^2+x^10)*(10-9*y+3*y^2)+(x^3+x^9)*(153-195*y+66*y^2-26*y^3)+3*(x^4+x^8)*(97-136*y+78*y^2-8*y^3+11*y^4)-6*(x^5+x^7)*(-70+106*y-65*y^2+17*y^3-2*y^4+4*y^5)+x^6*(478-708*y+528*y^2-48*y^3+78*y^4+8*y^6))*PolyLog[2,-x])/((1-x)*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*x^2*(1+y)*(3+3*x^4-3*x*(-3+y)-3*x^3*(-3+y)+2*x^2*(7-y+y^2))*PolyLog[2,x/y])/((1+x)^2*(1+x+x^2-x*y)^3)-(((4*I)/3)*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*PolyLog[2,x*y])/((1+x)^2*(1+x+x^2-x*y)^3)-(((4*I)/3)*M2*x*(2+2*x^6+(x+x^5)*(3-9*y)-2*x^3*y*(15-3*y+2*y^2)+3*(x^2+x^4)*(1-6*y+3*y^2))*PolyLog[2,(1+y)^(-1)])/((1+x)^2*(1+x+x^2-x*y)^3)-(((8*I)/3)*M2*(2+2*x^12+(x+x^11)*(15-9*y)+6*(x^2+x^10)*(10-9*y+3*y^2)+(x^3+x^9)*(153-195*y+66*y^2-26*y^3)+3*(x^4+x^8)*(97-136*y+78*y^2-8*y^3+11*y^4)-6*(x^5+x^7)*(-70+106*y-65*y^2+17*y^3-2*y^4+4*y^5)+x^6*(478-708*y+528*y^2-48*y^3+78*y^4+8*y^6))*PolyLog[2,(1+x)/(1+y)])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)-(((4*I)/3)*M2*(3+4*x^11-22*x^10*(-1+y)+5*y+9*y^2+3*y^3+x^9*(72-94*y+54*y^2)-4*x^8*(-37+69*y-39*y^2+20*y^3)+x*(13-4*y+18*y^2-18*y^3-9*y^4)+2*x^7*(113-242*y+198*y^2-70*y^3+37*y^4)+x^6*(255-649*y+513*y^2-333*y^3+56*y^4-42*y^5)+x^4*(166-394*y+429*y^2-245*y^3+65*y^4-21*y^5)+x^2*(40-54*y+81*y^2-45*y^3+9*y^4+9*y^5)+x^3*(93-184*y+231*y^2-120*y^3+35*y^4-3*y^6)+x^5*(235-570*y+624*y^2-242*y^3+165*y^4+12*y^6))*PolyLog[2,(x*(1+y))/(1+x)^2])/(x^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*PolyLog[2,x^2/(1+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*PolyLog[2,1+x^2-x*y])/(x^2*(1+x)^2*(1+y)^3)+(((4*I)/3)*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-12+9*y+3*y^2+2*y^3))*PolyLog[2,x/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^3)-(((8*I)/3)*M2*(2+2*x^12+(x+x^11)*(15-9*y)+6*(x^2+x^10)*(10-9*y+3*y^2)+(x^3+x^9)*(153-195*y+66*y^2-26*y^3)+3*(x^4+x^8)*(97-136*y+78*y^2-8*y^3+11*y^4)-6*(x^5+x^7)*(-70+106*y-65*y^2+17*y^3-2*y^4+4*y^5)+x^6*(478-708*y+528*y^2-48*y^3+78*y^4+8*y^6))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)-(((8*I)/3)*M2*x*(2+2*x^6+x*(3-9*y)+x^5*(3-9*y)-2*x^3*y*(15-3*y+2*y^2)+3*x^2*(1-6*y+3*y^2)+3*x^4*(1-6*y+3*y^2))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/((1+x)^2*(1+x+x^2-x*y)^3)-((4*I)*M2*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(x^2*(x-y))+(((8*I)/3)*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-12+9*y+3*y^2+2*y^3))*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(x^2*(1+x)^2*(1+y)^3))-(16*M2*(2+2*x^12+x*(15-9*y)+x^11*(15-9*y)+6*x^2*(10-9*y+3*y^2)+6*x^10*(10-9*y+3*y^2)+x^3*(157-183*y+78*y^2-22*y^3)+x^9*(157-183*y+78*y^2-22*y^3)+3*x^4*(101-128*y+78*y^2-16*y^3+7*y^4)+3*x^8*(101-128*y+78*y^2-16*y^3+7*y^4)-6*x^5*(-74+98*y-67*y^2+19*y^3-4*y^4+2*y^5)-6*x^7*(-74+98*y-67*y^2+19*y^3-4*y^4+2*y^5)+x^6*(506-660*y+516*y^2-96*y^3+66*y^4+4*y^6))*PolyLog[3,-x])/(3*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(8*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*PolyLog[3,1-x/y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*x^2*(3*(1+x^4-(x+x^3)*(-3+y))*(1+y)+2*x^2*(7+6*y+y^3))*PolyLog[3,x/y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(8*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*PolyLog[3,-((x-y)/((1+x)*y))])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x^2*(1+y)*(3+3*x^4-3*x*(-3+y)-3*x^3*(-3+y)+2*x^2*(7-y+y^2))*PolyLog[3,x*y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(8*M2*x*(3+3*x^6-6*x*(-2+y)-6*x^5*(-2+y)+3*x^2*(9-4*y+2*y^2)+3*x^4*(9-4*y+2*y^2)-x^3*(-35+15*y-9*y^2+y^3))*PolyLog[3,(1+y)^(-1)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*x*(4+4*x^6+(x+x^5)*(9-15*y)+15*(x^2+x^4)*(-1+y)^2-2*x^3*(-7+24*y-6*y^2+3*y^3))*PolyLog[3,(1+x)/(1+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*PolyLog[3,y/(1+y)])/((1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*x^2*(3*(1+x^4-(x+x^3)*(-3+y))*(1+y)+2*x^2*(7+6*y+y^3))*PolyLog[3,((1+x)*y)/(1+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(16*M2*x*PolyLog[3,(x*(1+y))/(1+x)^2])/(3*(1+x)^2)+(32*M2*x*PolyLog[3,(x*(1+y))/(1+x)])/(3*(1+x)^2)-(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*PolyLog[3,x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(1+x+x^2-x*y)*(2+2*x^4-(x+x^3)*(-7+y)+2*x^2*(6+y+y^2))*PolyLog[3,(x*(-x+y))/(1+x)])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*x^2*(1+y)*(-3-3*x^4+3*(x+x^3)*(-3+y)-2*x^2*(7-y+y^2))*PolyLog[3,(-x+y)/(1+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(8*M2*x*PolyLog[3,(x*(2+y^(-1)+y))/(1+x)^2])/(3*(1+x)^2)-(8*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*PolyLog[3,1-x*y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*x^2*(3*(1+y)+3*x^4*(1+y)+x*(9+6*y-3*y^2)+x^3*(9+6*y-3*y^2)+2*x^2*(7+6*y+y^3))*PolyLog[3,(1-x*y)/(1+x)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*x^2*(1+y)*(3+3*x^4-3*(x+x^3)*(-3+y)+2*x^2*(7-y+y^2))*PolyLog[3,(1-x*y)/(1+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*PolyLog[3,x^2/(1+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*PolyLog[3,(1-x*y)/(1+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(-2-2*x^6+3*(x+x^5)*(-3+y)-3*(x^2+x^4)*(7-2*y+y^2)+2*x^3*(-13+6*y+y^3))*PolyLog[3,(1-x*y)/((1+x)*(1+x^2-x*y))])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*PolyLog[3,1+x^2-x*y])/(3*x^2*(1+x)^2*(1+y)^3)-(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+x^3*(29-3*y+9*y^2+y^3))*PolyLog[3,x/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(-2-2*x^6+3*(x+x^5)*(-3+y)-3*(x^2+x^4)*(7-2*y+y^2)+2*x^3*(-11+12*y+6*y^2+3*y^3))*PolyLog[3,(x*(1+x))/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*x*PolyLog[3,(x*(1+y^(-1)))/(1+x+x^2-x*y)])/(3*(1+x)^2)-(16*M2*x*PolyLog[3,(x^2*(1+y))/(1+x+x^2-x*y)])/(3*(1+x)^2)+(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*PolyLog[3,(x^2*(-x+y))/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)-(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*PolyLog[3,(1-x*y)/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(1+x+x^2-x*y)*(2+2*x^4-(x+x^3)*(-7+y)+2*x^2*(6+y+y^2))*PolyLog[3,(1+x^2-x*y)/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^3)+(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)-2*x^3*(-13+6*y+y^3))*PolyLog[3,((1+x)*(1+x^2-x*y))/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)-(16*M2*x*PolyLog[3,(1+x+x^2-x*y)/(1+x)^2])/(3*(1+x)^2)+(32*M2*x*PolyLog[3,(1+x+x^2-x*y)/(1+x)])/(3*(1+x)^2)-(16*M2*x*PolyLog[3,(1+x+x^2-x*y)/(1+y)])/(3*(1+x)^2)-(8*M2*x*PolyLog[3,(1+x+x^2-x*y)^2/((1+x)^2*(1+x^2-x*y))])/(3*(1+x)^2)+(8*M2*x*PolyLog[3,-((1+x+x^2-x*y)/((1+y)*(-1-x^2+x*y)))])/(3*(1+x)^2)+(16*M2*(2+2*x^12+3*x*(7+3*y+6*y^2+2*y^3)+3*x^11*(7+3*y+6*y^2+2*y^3)-6*x^2*(-17-9*y-15*y^2+2*y^3+3*y^4)-6*x^10*(-17-9*y-15*y^2+2*y^3+3*y^4)+x^3*(302+144*y+207*y^2-147*y^3-54*y^4+18*y^5)+x^9*(302+144*y+207*y^2-147*y^3-54*y^4+18*y^5)+x^6*(1089+432*y+549*y^2-756*y^3+63*y^4+144*y^5-33*y^6)+x^5*(948+378*y+477*y^2-669*y^3+9*y^4+117*y^5-24*y^6)+x^7*(948+378*y+477*y^2-669*y^3+9*y^4+117*y^5-24*y^6)-6*x^4*(-104-45*y-60*y^2+65*y^3+6*y^4-12*y^5+y^6)-6*x^8*(-104-45*y-60*y^2+65*y^3+6*y^4-12*y^5+y^6))*Zeta[3])/(3*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)))/N+N*Nf*((M2*(9305+8837*y+x^6*(9305+8837*y)+x*(49021+37772*y-8441*y^2)+x^5*(49021+37772*y-8441*y^2)+x^2*(109915+65915*y-37772*y^2-792*y^3)+x^4*(109915+65915*y-37772*y^2-792*y^3)+2*x^3*(70397+37772*y-28143*y^2+198*y^4)))/(54*x*(1+x)^2*(1+y)*(1+x+x^2-x*y))+(M2*Pi^2*(249+642*y+321*y^2+24*x^14*(3+y)-3*x^13*(-93+246*y+139*y^2)+x*(2217+5208*y+1461*y^2-690*y^3)+3*x^12*(-155-2136*y-575*y^2+278*y^3)+x^2*(8701+19562*y+2830*y^2-2622*y^3+993*y^4)-x^11*(5413+23570*y+2470*y^2-3342*y^3+1065*y^4)+x^10*(-16379-48158*y+9590*y^2+17642*y^3+2817*y^4+2256*y^5)-x^3*(-19427-41126*y+7118*y^2+16058*y^3+3177*y^4+2256*y^5)+x^4*(27929+61148*y-15727*y^2-14166*y^3+11236*y^4+6864*y^5+3216*y^6)-x^9*(29489+68588*y-19591*y^2-16326*y^3+11956*y^4+6864*y^5+3216*y^6)+x^8*(-33241-60182*y+31739*y^2+30420*y^3+4740*y^4+7920*y^5+4752*y^6+2112*y^7)-x^5*(-23017-55094*y+30443*y^2+28116*y^3+5460*y^4+7920*y^5+4752*y^6+2112*y^7)+2*x^6*(1647+11886*y-4970*y^2+1034*y^3+8011*y^4+6264*y^5+3408*y^6+1056*y^7+264*y^8)-2*x^7*(10467+13290*y-3458*y^2-118*y^3+8227*y^4+6264*y^5+3408*y^6+1056*y^7+264*y^8)))/(54*(-1+x)*x*(1+x)^6*(1+y)^2*(1+x+x^2-x*y)^2)+(M2*Pi*((2*I)*(475+986*y+475*y^2+x^6*(475+986*y+475*y^2)+(x+x^5)*(2008+3210*y+36*y^2-950*y^3)+(x^2+x^4)*(4016+5290*y-1785*y^2-2044*y^3+475*y^4)+2*x^3*(2519+3210*y-1130*y^2-950*y^3+511*y^4))-((3*I)*(-77+26*y+y^2+x^10*(-77+26*y+y^2)-(x+x^9)*(697-221*y+104*y^2+2*y^3)+(x^2+x^8)*(-3099+328*y-1272*y^2-108*y^3+y^4)+2*(x^3+x^7)*(-3958+660*y-807*y^2+1052*y^3+357*y^4)-(x^4+x^6)*(13732-1494*y+4257*y^2-1676*y^3+1053*y^4+792*y^5)+2*x^5*(-8163+1099*y-1830*y^2+2106*y^3+214*y^4+132*y^6)))/(1+x)^4))/(27*x*(1+y)^2*(1+x+x^2-x*y)^2)+(((2*I)/9)*M2*Pi^3*((2*x*(1+4*x+10*x^2+4*x^3+x^4))/(1+x)^2+(-3-2*x^11-7*y-9*y^2-3*y^3+x^10*(-7+23*y+12*y^2+4*y^3)+x*(-11-11*y-21*y^2+6*y^3+5*y^4)-x^9*(16-91*y+15*y^2+28*y^3+16*y^4)+x^2*(-25+y-81*y^2+7*y^3+7*y^4+3*y^5)+2*x^8*(-11+113*y-51*y^2-20*y^3+2*y^4+12*y^5)+x^7*(-25+358*y-294*y^2-50*y^3+19*y^4+36*y^5-16*y^6)+x^3*(-37+70*y-195*y^2+38*y^3+31*y^4+12*y^5-9*y^6)+x^6*(-25+424*y-429*y^2+33*y^3+68*y^4+45*y^5-32*y^6+4*y^7)+x^4*(-40+199*y-363*y^2+59*y^3+47*y^4+18*y^5-24*y^6+4*y^7)+x^5*(-34+340*y-492*y^2+34*y^3+42*y^4+24*y^5-34*y^6+8*y^7))/((x-y)*(1+y)^3*(1+x+x^2-x*y)^3)))/x^2-(8*M2*(115+239*x+115*x^2)*(Log[M2]-Log[muR2]))/(9*x)+(88*M2*(1+x)^2*(Log[M2]-Log[muR2])^2)/(3*x)+(8*M2*(256+539*x+256*x^2)*Log[x])/(27*x)+(2*M2*(3*(3+y)+3*x^15*(3+y)+6*x^14*(13+2*y)-6*x*(-9+6*y+4*y^2)+x^13*(321+24*y+9*y^2-12*y^3)+3*x^2*(39-108*y-25*y^2+16*y^3)+x^3*(43-1111*y-167*y^2+24*y^3-105*y^4)+x^12*(779+109*y+257*y^2+156*y^3+87*y^4)+x^11*(1087+49*y+17*y^2-628*y^3-639*y^4-282*y^5)+x^4*(-325-1807*y+601*y^2+1024*y^3+549*y^4+282*y^5)+x^10*(745+430*y+715*y^2+468*y^3+752*y^4+858*y^5+402*y^6)-x^5*(1135+2290*y-251*y^2-72*y^3+932*y^4+858*y^5+402*y^6)+2*x^6*(-1024-791*y+398*y^2+954*y^3+690*y^4+495*y^5+297*y^6+132*y^7)-2*x^9*(254-155*y+236*y^2+666*y^3+780*y^4+495*y^5+297*y^6+132*y^7)+x^8*(-1881+231*y+130*y^2+1244*y^3+1564*y^4+1566*y^5+852*y^6+264*y^7+66*y^8)-x^7*(2529+933*y+886*y^2+668*y^3+1672*y^4+1566*y^5+852*y^6+264*y^7+66*y^8))*Log[x]^2)/(9*(-1+x)*x^2*(1+x)^6*(1+y)^2*(1+x+x^2-x*y)^2)+(M2*(-8*x*(3+12*x+23*x^2+12*x^3+3*x^4)+(14+14*x^12-(x+x^11)*(-101+75*y+12*y^2+4*y^3)+2*(x^2+x^10)*(196-225*y+39*y^2+4*y^3+6*y^4)+(x^3+x^9)*(1043-1377*y+582*y^2-30*y^3+36*y^4-12*y^5)+6*x^6*(573-810*y+578*y^2-120*y^3+57*y^4-16*y^5+2*y^6)+(x^4+x^8)*(2029-2880*y+1554*y^2-352*y^3+63*y^4-48*y^5+4*y^6)+2*(x^5+x^7)*(1508-2136*y+1443*y^2-275*y^3+150*y^4-24*y^5+8*y^6))/((1+y)^3*(1+x+x^2-x*y)^3))*Log[x]^3)/(9*x^2*(1+x)^2)-(16*M2*(256+539*x+256*x^2)*Log[1+x])/(27*x)-(256*M2*(1+x)^2*Log[x]*Log[1+x])/(9*x)+(16*M2*(2+8*x+15*x^2+8*x^3+2*x^4)*Log[x]^2*Log[1+x])/(3*x*(1+x)^2)+(256*M2*(1+x)^2*Log[1+x]^2)/(9*x)-(4*M2*(9+36*x+64*x^2+36*x^3+9*x^4)*Log[x]*Log[1+x]^2)/(3*x*(1+x)^2)+(8*M2*(9+36*x+64*x^2+36*x^3+9*x^4)*Log[1+x]^3)/(9*x*(1+x)^2)+(M2*(379+367*y+x^4*(379+367*y)+x^2*(1504+734*y-698*y^2)+x*(1113+698*y-367*y^2)+x^3*(1113+698*y-367*y^2))*Log[2+x^(-1)+x])/(9*x*(1+y)*(1+x+x^2-x*y))+(M2*(4+4*x^12-3*(x+x^11)*(-7+15*y+9*y^2+3*y^3)+3*(x^2+x^10)*(19-90*y-24*y^2+6*y^3+9*y^4)+(x^3+x^9)*(96-858*y-39*y^2+143*y^3+81*y^4-27*y^5)+3*(x^4+x^8)*(41-584*y+93*y^2+140*y^3+43*y^4-36*y^5+3*y^6)+3*(x^5+x^7)*(43-877*y+230*y^2+202*y^3+23*y^4-73*y^5+12*y^6)+2*x^6*(67-1482*y+492*y^2+402*y^3+69*y^4-108*y^5+32*y^6))*Log[x]^2*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(8*M2*(1+x)^2*Log[2+x^(-1)+x]^2)/(3*x)-(M2*(1+x)^2*(2+2*x^8-x*(-5+15*y+6*y^2+2*y^3)-x^7*(-5+15*y+6*y^2+2*y^3)+2*x^2*(7-15*y+9*y^2+6*y^3+3*y^4)+2*x^6*(7-15*y+9*y^2+6*y^3+3*y^4)-x^3*(-19+69*y-12*y^2+12*y^3+6*y^4+6*y^5)-x^5*(-19+69*y-12*y^2+12*y^3+6*y^4+6*y^5)+x^4*(27-60*y+60*y^2+24*y^3+15*y^4+2*y^6))*Log[x]*Log[2+x^(-1)+x]^2)/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)+(M2*(1+4*x+16*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]^3)/(9*x*(1+x)^2)-(M2*(992+956*y+x^10*(992+956*y)+x*(7729+5592*y-1813*y^2)+x^9*(7729+5592*y-1813*y^2)+x^2*(27609+12533*y-13580*y^2+164*y^3)+x^8*(27609+12533*y-13580*y^2+164*y^3)+x^3*(62546+18646*y-34177*y^2+8094*y^3+1683*y^4)+x^7*(62546+18646*y-34177*y^2+8094*y^3+1683*y^4)+x^4*(98371+17099*y-62486*y^2+13530*y^3-1098*y^4-1386*y^5)+x^6*(98371+17099*y-62486*y^2+13530*y^3-1098*y^4-1386*y^5)+2*x^5*(57093+8528*y-35126*y^2+11540*y^3+1179*y^4+198*y^6))*Log[x^(-1)+x-y])/(27*x*(1+x)^4*(1+y)*(1+x+x^2-x*y)^2)+(4*M2*(-17*x*(1+x)^2-3*x*(11-6*x+3*x^2)-(3*(1+x^4)*(1+x^2-x*y))/(y+x^2*y-x*(1+y^2))+(x*(40+16*x^8+x^7*(107+3*y)+x*(251+3*y)+x^6*(363-30*y-36*y^2)+x^2*(699-30*y-36*y^2)+x^5*(835+3*y+30*y^2+66*y^3)+x^3*(1171+3*y+30*y^2+66*y^3)-x^4*(-1213+60*y+66*y^2+33*y^4)))/(1+x)^6)*Log[x]*Log[x^(-1)+x-y])/(9*x^2)+(M2*(4*x*(3+12*x+26*x^2+12*x^3+3*x^4)+(-4-4*x^6+3*(x+x^5)*(-5+5*y+3*y^2+y^3)+6*(x^2+x^4)*(-5+8*y+5*y^2+2*y^3)+4*x^3*(-9+18*y+12*y^2+5*y^3))/(1+y)^3)*Log[x]^2*Log[x^(-1)+x-y])/(6*x^2*(1+x)^2)-(8*M2*(3+3*x^6+14*(x+x^5)*y+(x^2+x^4)*(-14+34*y-17*y^2)-34*x^3*(1-y+y^2))*Log[1+x]*Log[x^(-1)+x-y])/(9*x^2*(x-y-x^2*y+x*y^2))-(16*M2*(1+4*x+9*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[x^(-1)+x-y])/(3*x*(1+x)^2)+(2*M2*(5+20*x+48*x^2+20*x^3+5*x^4)*Log[1+x]^2*Log[x^(-1)+x-y])/(3*x*(1+x)^2)+(4*M2*(1+x^6-(1+x^6)*y+(x+x^5)*(3-y+10*y^2+4*y^3)-(x^2+x^4)*(-2+12*y-6*y^2+7*y^3+5*y^4)+x^3*(2-11*y+18*y^2-2*y^4+y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(3*x^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(5*M2*(4+4*x^6+(x+x^5)*(19-3*y+3*y^2+y^3)+2*(x^2+x^4)*(23+9*y^2+2*y^3)+4*x^3*(17+6*y+12*y^2+3*y^3))*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)+(M2*(12+12*x^6+12*x^3*(19+12*y+18*y^2+5*y^3)+(x+x^5)*(61+3*y+21*y^2+7*y^3)+2*(x^2+x^4)*(77+24*y+51*y^2+14*y^3))*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y])/(6*x^2*(1+x)^2*(1+y)^3)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[x^(-1)+x-y])/(3*x*(1+x)^2)+(2*M2*(3*(3+y)+3*x^10*(3+y)+x*(95+67*y+26*y^2)+x^9*(95+67*y+26*y^2)+x^2*(466+473*y+235*y^2+6*y^3)+x^8*(466+473*y+235*y^2+6*y^3)+x^3*(1363+1634*y+775*y^2-84*y^3-36*y^4)+x^7*(1363+1634*y+775*y^2-84*y^3-36*y^4)+3*x^4*(865+1170*y+639*y^2+58*y^3+54*y^4+22*y^5)+3*x^6*(865+1170*y+639*y^2+58*y^3+54*y^4+22*y^5)+x^5*(3191+4372*y+2207*y^2-132*y^3-99*y^4-66*y^5-33*y^6))*Log[x^(-1)+x-y]^2)/(9*x^2*(1+x)^6*(1+y)^2)+(2*M2*(2*x^3-(4+4*x^6+(x+x^5)*(19-3*y+3*y^2+y^3)+2*(x^2+x^4)*(23+9*y^2+2*y^3)+4*x^3*(17+6*y+12*y^2+3*y^3))/(1+y)^3)*Log[x]*Log[x^(-1)+x-y]^2)/(3*x^2*(1+x)^2)-(4*M2*(1+4*x+10*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]^2)/(3*x*(1+x)^2)-(4*M2*(2+2*x^6-(x+x^5)*(-7+9*y+6*y^2+2*y^3)-(x^2+x^4)*(-13+30*y+21*y^2+8*y^3)-x^3*(-15+45*y+33*y^2+13*y^3))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(2+2*x^6+x*(11+3*y+6*y^2+2*y^3)+x^5*(11+3*y+6*y^2+2*y^3)+x^2*(29+18*y+27*y^2+8*y^3)+x^4*(29+18*y+27*y^2+8*y^3)+x^3*(48+54*y+66*y^2+20*y^3))*Log[x^(-1)+x-y]^3)/(9*x^2*(1+x)^2*(1+y)^3)+(M2*(8+8*x^6+8*x^3*(14-3*y+3*y^2)-4*x^2*(-20+9*y+y^3)-4*x^4*(-20+9*y+y^3)-x*(-35+15*y+3*y^2+y^3)-x^5*(-35+15*y+3*y^2+y^3))*Log[x]^2*Log[1+x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1+x^(-1)+x-y])/(3*x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(4*M2*(2+2*x^4-(x+x^3)*(-4+6*y+3*y^2+y^3)-x^2*(-7+6*y+3*y^2+2*y^3))*Log[x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(3*x^2*(1+y)^3)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(4*M2*(6+6*x^6+x*(31+3*y+12*y^2+4*y^3)+x^5*(31+3*y+12*y^2+4*y^3)+x^2*(79+30*y+57*y^2+16*y^3)+x^4*(79+30*y+57*y^2+16*y^3)+2*x^3*(61+48*y+66*y^2+19*y^3))*Log[x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(3*x*(1+x)^2)-(4*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)+(2*M2*(2+2*x^6-2*x^3*(-12+9*y+3*y^2+2*y^3)-x*(-7+9*y+6*y^2+2*y^3)-x^5*(-7+9*y+6*y^2+2*y^3)-x^2*(-13+30*y+21*y^2+8*y^3)-x^4*(-13+30*y+21*y^2+8*y^3))*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(3*(3+y)+3*x^10*(3+y)+x^2*(145-220*y-119*y^2)+x^8*(145-220*y-119*y^2)+x*(56-17*y-16*y^2)+x^9*(56-17*y-16*y^2)+3*x^3*(61-272*y-93*y^2+40*y^3+12*y^4)+3*x^7*(61-272*y-93*y^2+40*y^3+12*y^4)-x^4*(-56+1865*y+817*y^2+84*y^3+162*y^4+66*y^5)-x^6*(-56+1865*y+817*y^2+84*y^3+162*y^4+66*y^5)+x^5*(-25-2300*y-787*y^2+252*y^3+99*y^4+66*y^5+33*y^6))*Log[1+x^(-1)+x-y]^2)/(9*x^2*(1+x)^6*(1+y)^2)-(2*M2*(4+4*x^6+x*(19-3*y+3*y^2+y^3)+x^5*(19-3*y+3*y^2+y^3)+2*x^2*(23+9*y^2+2*y^3)+2*x^4*(23+9*y^2+2*y^3)+4*x^3*(17+6*y+12*y^2+3*y^3))*Log[x]*Log[1+x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)+(2*M2*(-2-2*x^6+3*x*(-2+4*y+3*y^2+y^3)+3*x^5*(-2+4*y+3*y^2+y^3)+3*x^2*(-3+14*y+11*y^2+4*y^3)+3*x^4*(-3+14*y+11*y^2+4*y^3)+x^3*(-4+78*y+66*y^2+24*y^3))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^4+x*(7+3*y+6*y^2+2*y^3)+x^3*(7+3*y+6*y^2+2*y^3)+x^2*(13+12*y+15*y^2+4*y^3))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2)/(3*x^2*(1+y)^3)+(2*M2*(-4*x*(1+4*x+8*x^2+4*x^3+x^4)-(10+10*x^6+3*(x+x^5)*(17+y+6*y^2+2*y^3)+3*(x^2+x^4)*(43+14*y+29*y^2+8*y^3)+2*x^3*(92+51*y+81*y^2+22*y^3))/(1+y)^3)*Log[1+x^(-1)+x-y]^3)/(9*x^2*(1+x)^2)-(M2*(587+1678*y+857*y^2+x^8*(587+1678*y+857*y^2)+x*(4073+11015*y+4114*y^2-956*y^3)+x^7*(4073+11015*y+4114*y^2-956*y^3)+x^2*(12734+33250*y+9569*y^2-3702*y^3+693*y^4)+x^6*(12734+33250*y+9569*y^2-3702*y^3+693*y^4)+x^3*(23671+59813*y+11272*y^2-11874*y^3-1098*y^4-990*y^5)+x^5*(23671+59813*y+11272*y^2-11874*y^3-1098*y^4-990*y^5)+2*x^4*(14423+36098*y+5950*y^2-7148*y^3+189*y^4+198*y^6))*Log[y])/(27*x*(1+x)^4*(1+y)^2*(1+x+x^2-x*y))+(4*M2*(-13*y-13*x^10*y+x*(10-83*y+13*y^2)+x^9*(10-83*y+13*y^2)+x^2*(65-231*y+35*y^2-39*y^3)+x^8*(65-231*y+35*y^2-39*y^3)+x^3*(173-320*y+215*y^2+60*y^3+102*y^4)+x^7*(173-320*y+215*y^2+60*y^3+102*y^4)-3*x^4*(-75+157*y-35*y^2+57*y^3+10*y^4+33*y^5)-3*x^6*(-75+157*y-35*y^2+57*y^3+10*y^4+33*y^5)+x^5*(247-426*y+319*y^2+120*y^3+231*y^4+33*y^6))*Log[x]*Log[y])/(9*x*(1+x)^6*(y+x^2*y-x*(1+y^2)))-(M2*(1+x^10+x*(7-3*y)+x^9*(7-3*y)+x^2*(26-18*y+3*y^2)+x^8*(26-18*y+3*y^2)+x^4*(113-90*y+33*y^2-4*y^3)+x^6*(113-90*y+33*y^2-4*y^3)-x^3*(-65+51*y-15*y^2+y^3)-x^7*(-65+51*y-15*y^2+y^3)-2*x^5*(-69+51*y-24*y^2+2*y^3))*Log[x]^2*Log[y])/(6*x*(1+x)^2*(1+x+x^2-x*y)^3)-(8*M2*(-17*x*(1+x^2)*(-1+y)^2+20*(1+x^4)*y-34*x^2*(1-y+y^2))*Log[1+x]*Log[y])/(9*x*(x-y-x^2*y+x*y^2))+(4*M2*(5+20*x+36*x^2+20*x^3+5*x^4)*Log[x]*Log[1+x]*Log[y])/(3*x*(1+x)^2)-(2*M2*(11+44*x+80*x^2+44*x^3+11*x^4)*Log[1+x]^2*Log[y])/(3*x*(1+x)^2)-(4*M2*(3*y+3*x^8*y-2*x*(1-5*y+4*y^2)-2*x^7*(1-5*y+4*y^2)+x^2*(-8+25*y-23*y^2+6*y^3)+x^6*(-8+25*y-23*y^2+6*y^3)+x^3*(-16+43*y-42*y^2+15*y^3)+x^5*(-16+43*y-42*y^2+15*y^3)-x^4*(20-53*y+48*y^2-20*y^3+2*y^4+y^5))*Log[2+x^(-1)+x]*Log[y])/(3*x*(1+x+x^2-x*y)^2*(y+x^2*y-x*(1+y^2)))-(5*M2*(1+x^10+(x+x^9)*(7-3*y)+(x^2+x^8)*(34-18*y+3*y^2)+(x^4+x^6)*(161-138*y+57*y^2-4*y^3)-(x^3+x^7)*(-89+75*y-15*y^2+y^3)-2*x^5*(-97+87*y-36*y^2+6*y^3))*Log[x]*Log[2+x^(-1)+x]*Log[y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(M2*(24+7*x^12+x*(120-79*y)-7*x^11*(-7+4*y)+x^10*(134-175*y+42*y^2)+x^2*(319-337*y+93*y^2)+x^3*(577-731*y+342*y^2-45*y^3)+x^9*(239-419*y+231*y^2-28*y^3)+x^4*(758-1085*y+594*y^2-153*y^3+7*y^4)+x^8*(311-725*y+444*y^2-133*y^3+7*y^4)+x^6*(599-1068*y+801*y^2-220*y^3+28*y^4)+x^5*(767-1148*y+807*y^2-190*y^3+28*y^4)+x^7*(414-929*y+678*y^2-187*y^3+28*y^4))*Log[2+x^(-1)+x]^2*Log[y])/(6*x^2*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[y])/(3*x*(1+x)^2)-(4*M2*(3+3*x^10+x*(21-9*y)+x^9*(21-9*y)+x^2*(74-54*y+9*y^2)+x^8*(74-54*y+9*y^2)+x^5*(288-354*y+132*y^2-22*y^3)-3*x^3*(-54+54*y-15*y^2+y^3)-3*x^7*(-54+54*y-15*y^2+y^3)-12*x^4*(-21+24*y-9*y^2+y^3)-12*x^6*(-21+24*y-9*y^2+y^3))*Log[x]*Log[1+x^(-1)+x-y]*Log[y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y])/(3*x*(1+x)^2)+(4*M2*(-3+4*x^10+x^9*(15-13*y)+3*x*(-5+3*y)+x^2*(-39+36*y-9*y^2)+3*x^8*(10-11*y+6*y^2)+x^7*(27-48*y+30*y^2-11*y^3)-3*x^5*(17-10*y+3*y^2+2*y^3)+x^3*(-66+68*y-27*y^2+3*y^3)+x^4*(-74+75*y-27*y^2+6*y^3)+2*x^6*(-3-12*y+12*y^2-6*y^3+y^4))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[y])/(3*x^2*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2*Log[y])/(3*x*(1+x)^2)+(2*M2*(32+32*x^12+x*(323-61*y)+x^11*(323-61*y)+x^2*(1545-603*y-7*y^2)+x^10*(1545-603*y-7*y^2)+x^3*(4650-2465*y+295*y^2+138*y^3)+x^9*(4650-2465*y+295*y^2+138*y^3)+x^4*(9690-6310*y+949*y^2+96*y^3-201*y^4)+x^8*(9690-6310*y+949*y^2+96*y^3-201*y^4)+x^5*(14815-10614*y+2205*y^2+366*y^3-168*y^4+132*y^5)+x^7*(14815-10614*y+2205*y^2+366*y^3-168*y^4+132*y^5)+x^6*(17009-12652*y+2621*y^2+156*y^3-429*y^4+66*y^5-33*y^6))*Log[y]^2)/(9*x*(1+x)^6*(1+x+x^2-x*y)^2)+(2*M2*(2*x^2-(1+x^10+(x+x^9)*(7-3*y)+(x^2+x^8)*(34-18*y+3*y^2)+(x^4+x^6)*(161-138*y+57*y^2-4*y^3)-(x^3+x^7)*(-89+75*y-15*y^2+y^3)-2*x^5*(-97+87*y-36*y^2+6*y^3))/(1+x+x^2-x*y)^3)*Log[x]*Log[y]^2)/(3*x*(1+x)^2)-(4*M2*(1+4*x+10*x^2+4*x^3+x^4)*Log[1+x]*Log[y]^2)/(3*x*(1+x)^2)+(4*M2*(2+2*x^10+(x+x^9)*(14-6*y)-2*(x^3+x^7)*(-2+y)*(25-13*y+y^2)+(x^2+x^8)*(47-36*y+6*y^2)+x^5*(171-219*y+81*y^2-13*y^3)+(x^4+x^6)*(151-180*y+66*y^2-8*y^3))*Log[2+x^(-1)+x]*Log[y]^2)/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]^2)/(3*x*(1+x)^2)+(2*M2*(-5-20*x-38*x^2-20*x^3-5*x^4+(1+x^10+(x+x^9)*(7-3*y)+3*(x^2+x^8)*(4-6*y+y^2)-(x^3+x^7)*(-11+21*y-15*y^2+y^3)+2*x^5*(-8-12*y+3*y^2+y^3)-(x^4+x^6)*(7+30*y-3*y^2+4*y^3))/(1+x+x^2-x*y)^3)*Log[y]^3)/(9*x*(1+x)^2)+(Log[M2]-Log[muR2])*((((-88*I)/3)*M2*Pi*(1+x)^2)/x-(88*M2*(1+x)^2*Log[x])/(3*x)+(176*M2*(1+x)^2*Log[1+x])/(3*x)+(44*M2*(1+x)^2*Log[x^(-1)+x-y])/(3*x)+(44*M2*(1+x)^2*Log[y])/(3*x))+(M2*(-1-x^10+(x+x^9)*(-7+3*y)+2*x^5*(29+15*y)-(x^2+x^8)*(10-18*y+3*y^2)+(x^4+x^6)*(1+y)*(37-7*y+4*y^2)+(x^3+x^7)*(1+21*y-15*y^2+y^3))*Log[x]^2*Log[1+y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1+y])/(3*x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1+y])/(x*(1+x)^2)-(4*M2*(1+x^8+(x+x^7)*(5-3*y)+(x^2+x^6)*(11-12*y+3*y^2)+x^4*(17-30*y+9*y^2-2*y^3)-(x^3+x^5)*(-17+21*y-9*y^2+y^3))*Log[x]*Log[2+x^(-1)+x]*Log[1+y])/(3*x*(1+x+x^2-x*y)^3)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]^2*Log[1+y])/(x*(1+x)^2)+(4*M2*(2+2*x^4-x*(-4+6*y+3*y^2+y^3)-x^3*(-4+6*y+3*y^2+y^3)-x^2*(-7+6*y+3*y^2+2*y^3))*Log[x]*Log[x^(-1)+x-y]*Log[1+y])/(3*x^2*(1+y)^3)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1+y])/(3*x*(1+x)^2)-(4*M2*(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^3)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[1+y])/(3*x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]*Log[1+y])/(3*x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1+y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1+y])/(3*x*(1+x)^2)+(8*M2*(2+2*x^6+x*(11+3*y+6*y^2+2*y^3)+x^5*(11+3*y+6*y^2+2*y^3)+x^2*(29+18*y+27*y^2+8*y^3)+x^4*(29+18*y+27*y^2+8*y^3)+2*x^3*(23+24*y+30*y^2+9*y^3))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4+(3*x^2*(4+4*x^6+(x+x^5)*(15-9*y)+3*(x^2+x^4)*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3)))/(1+x+x^2-x*y)^3)*Log[x]*Log[y]*Log[1+y])/(3*x*(1+x)^2)-(4*M2*(1+x)*(3+x^9+x*(6-10*y)+x^7*(-1+y)*(-7-4*x+6*y)+x^2*(13-13*y+12*y^2)+x^3*(13-28*y+9*y^2-6*y^3)+x^6*(10-19*y+15*y^2-4*y^3)+x^5*(10-28*y+15*y^2-7*y^3+y^4)+x^4*(16-19*y+24*y^2-3*y^3+y^4))*Log[2+x^(-1)+x]*Log[y]*Log[1+y])/(3*x^2*(x-y)*(1+x+x^2-x*y)^3)+(4*M2*(3+2*x^6+x^3*(8-16*y)+x^2*(5-8*y)-2*x^5*(-4+y)-2*x*(-3+y)-8*x^4*(-2+y))*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(3*x^2*(1+x)^2*(x-y))-(2*M2*(2+2*x^10+x*(14-6*y)+x^9*(14-6*y)+x^2*(38-36*y+6*y^2)+x^8*(38-36*y+6*y^2)+x^4*(97-126*y+39*y^2-8*y^3)+x^6*(97-126*y+39*y^2-8*y^3)+x^3*(73-75*y+30*y^2-2*y^3)+x^7*(73-75*y+30*y^2-2*y^3)-2*x^5*(-54+69*y-27*y^2+2*y^3))*Log[y]^2*Log[1+y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*(10+10*x^12+x*(103-17*y)+x^11*(103-17*y)+x^2*(511-213*y-35*y^2)+x^10*(511-213*y-35*y^2)+x^3*(1611-894*y+71*y^2+144*y^3)+x^9*(1611-894*y+71*y^2+144*y^3)+x^4*(3446-2484*y+165*y^2+132*y^3-201*y^4)+x^8*(3446-2484*y+165*y^2+132*y^3-201*y^4)+x^5*(5354-4309*y+637*y^2+456*y^3-168*y^4+132*y^5)+x^7*(5354-4309*y+637*y^2+456*y^3-168*y^4+132*y^5)+x^6*(6169-5244*y+661*y^2+276*y^3-429*y^4+66*y^5-33*y^6))*Log[1+y]^2)/(9*x*(1+x)^6*(1+x+x^2-x*y)^2)+(2*M2*(1+x^10+x*(7-3*y)+x^9*(7-3*y)+3*x^2*(6-6*y+y^2)+3*x^8*(6-6*y+y^2)+x^4*(29-66*y+21*y^2-4*y^3)+x^6*(29-66*y+21*y^2-4*y^3)+x^5*(26-78*y+24*y^2-4*y^3)-x^3*(-29+39*y-15*y^2+y^3)-x^7*(-29+39*y-15*y^2+y^3))*Log[x]*Log[1+y]^2)/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]^2)/(x*(1+x)^2)+(2*M2*(3+3*x^10+x*(21-9*y)+x^9*(21-9*y)+x^2*(76-54*y+9*y^2)+x^8*(76-54*y+9*y^2)+x^5*(302-372*y+138*y^2-24*y^3)-3*x^3*(-56+56*y-15*y^2+y^3)-3*x^7*(-56+56*y-15*y^2+y^3)-6*x^4*(-44+50*y-19*y^2+2*y^3)-6*x^6*(-44+50*y-19*y^2+2*y^3))*Log[2+x^(-1)+x]*Log[1+y]^2)/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]^2)/(3*x*(1+x)^2)+(4*M2*(2+2*x^8+x*(10-6*y)+x^7*(10-6*y)+x^2*(28-24*y+6*y^2)+x^6*(28-24*y+6*y^2)+x^4*(61-60*y+27*y^2-4*y^3)+x^3*(49-51*y+18*y^2-2*y^3)+x^5*(49-51*y+18*y^2-2*y^3))*Log[y]*Log[1+y]^2)/(3*x*(1+x+x^2-x*y)^3)-(2*M2*(10+10*x^10+x*(70-30*y)+x^9*(70-30*y)+2*x^2*(133-90*y+15*y^2)+2*x^8*(133-90*y+15*y^2)+x^4*(1031-1026*y+393*y^2-40*y^3)+x^6*(1031-1026*y+393*y^2-40*y^3)+x^3*(623-573*y+150*y^2-10*y^3)+x^7*(623-573*y+150*y^2-10*y^3)-2*x^5*(-606+627*y-249*y^2+38*y^3))*Log[1+y]^3)/(9*x*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*(-1+x)^2*Log[x^(-1)+x-y]*Log[-x+y])/(3*x)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]*Log[-x+y])/(3*x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[-x+y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[-x+y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[-x+y])/(3*x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[-x+y])/(3*x*(1+x)^2)-(4*M2*(-1+x)^2*Log[y]*Log[-x+y])/(3*x)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y]*Log[-x+y])/(3*x*(1+x)^2)+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]*Log[-x+y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[-x+y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2*Log[-x+y])/(3*x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]*Log[-x+y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(3*x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(3*x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y]*Log[-x+y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^2*Log[-x+y])/(3*x*(1+x)^2)+(M2*(2+2*x^10+x*(11-9*y)+x^9*(11-9*y)+18*x^2*(2-2*y+y^2)+18*x^8*(2-2*y+y^2)+x^3*(74-102*y+42*y^2-22*y^3)+x^7*(74-102*y+42*y^2-22*y^3)+x^4*(113-168*y+96*y^2-28*y^3+15*y^4)+x^6*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[x]^2*Log[x*(-x+y)])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)+(2*M2*(2+2*x^10+x*(11-9*y)+x^9*(11-9*y)+18*x^2*(2-2*y+y^2)+18*x^8*(2-2*y+y^2)+x^3*(74-102*y+42*y^2-22*y^3)+x^7*(74-102*y+42*y^2-22*y^3)+x^4*(113-168*y+96*y^2-28*y^3+15*y^4)+x^6*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[x]*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)-(M2*(2+2*x^10+x*(11-9*y)+x^9*(11-9*y)+18*x^2*(2-2*y+y^2)+18*x^8*(2-2*y+y^2)+x^3*(74-102*y+42*y^2-22*y^3)+x^7*(74-102*y+42*y^2-22*y^3)+x^4*(113-168*y+96*y^2-28*y^3+15*y^4)+x^6*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[2+x^(-1)+x]^2*Log[x*(-x+y)])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)-(4*M2*(7+7*x^8+x*(71+3*y)+x^7*(71+3*y)+x^2*(303-30*y-36*y^2)+x^6*(303-30*y-36*y^2)+x^3*(727+3*y+30*y^2+66*y^3)+x^5*(727+3*y+30*y^2+66*y^3)-x^4*(-943+60*y+66*y^2+33*y^4))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(9*x*(1+x)^6)+(4*M2*(2+2*x^6-x*(-7+9*y+6*y^2+2*y^3)-x^5*(-7+9*y+6*y^2+2*y^3)-2*x^3*(-7+24*y+18*y^2+7*y^3)-x^2*(-13+30*y+21*y^2+8*y^3)-x^4*(-13+30*y+21*y^2+8*y^3))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)+(2*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*Log[x^(-1)+x-y]^2*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)+(2*M2*(4+4*x^6-4*x^3*(-13+6*y+y^3)-x*(-17+9*y+3*y^2+y^3)-x^5*(-17+9*y+3*y^2+y^3)-2*x^2*(-19+12*y+3*y^2+2*y^3)-2*x^4*(-19+12*y+3*y^2+2*y^3))*Log[x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)+(2*M2*(4+4*x^6-4*x^3*(-13+6*y+y^3)-x*(-17+9*y+3*y^2+y^3)-x^5*(-17+9*y+3*y^2+y^3)-2*x^2*(-19+12*y+3*y^2+2*y^3)-2*x^4*(-19+12*y+3*y^2+2*y^3))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(3*x*(1+x)^2)-(4*M2*(2+2*x^4-(x+x^3)*(-4+6*y+3*y^2+y^3)-x^2*(-7+6*y+3*y^2+2*y^3))*Log[1+x^(-1)+x-y]^2*Log[x*(-x+y)])/(3*x^2*(1+y)^3)-(4*M2*(7+7*x^8+x*(71+3*y)+x^7*(71+3*y)+x^2*(303-30*y-36*y^2)+x^6*(303-30*y-36*y^2)+x^3*(727+3*y+30*y^2+66*y^3)+x^5*(727+3*y+30*y^2+66*y^3)-x^4*(-943+60*y+66*y^2+33*y^4))*Log[y]*Log[x*(-x+y)])/(9*x*(1+x)^6)-(2*M2*(1+x^10+x*(7-3*y)+x^9*(7-3*y)+3*x^2*(6-6*y+y^2)+3*x^8*(6-6*y+y^2)+x^4*(29-66*y+21*y^2-4*y^3)+x^6*(29-66*y+21*y^2-4*y^3)+x^5*(26-78*y+24*y^2-4*y^3)-x^3*(-29+39*y-15*y^2+y^3)-x^7*(-29+39*y-15*y^2+y^3))*Log[x]*Log[y]*Log[x*(-x+y)])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)-(2*M2*(5+5*x^10-5*x*(-7+3*y)-5*x^9*(-7+3*y)+3*x^2*(38-30*y+5*y^2)+3*x^8*(38-30*y+5*y^2)+x^5*(382-534*y+192*y^2-32*y^3)+x^4*(343-438*y+159*y^2-20*y^3)+x^6*(343-438*y+159*y^2-20*y^3)+x^3*(235-249*y+75*y^2-5*y^3)+x^7*(235-249*y+75*y^2-5*y^3))*Log[2+x^(-1)+x]*Log[y]*Log[x*(-x+y)])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[x*(-x+y)])/(3*x*(1+x)^2)+(2*M2*(1+x^10+x*(7-3*y)+x^9*(7-3*y)+3*x^2*(10-6*y+y^2)+3*x^8*(10-6*y+y^2)-x^3*(-74+66*y-15*y^2+y^3)-x^7*(-74+66*y-15*y^2+y^3)-4*x^4*(-32+30*y-12*y^2+y^3)-4*x^6*(-32+30*y-12*y^2+y^3)-2*x^5*(-76+75*y-30*y^2+5*y^3))*Log[y]^2*Log[x*(-x+y)])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(2*M2*(1+x^10+x*(7-3*y)+x^9*(7-3*y)+3*x^2*(6-6*y+y^2)+3*x^8*(6-6*y+y^2)+x^4*(29-66*y+21*y^2-4*y^3)+x^6*(29-66*y+21*y^2-4*y^3)+x^5*(26-78*y+24*y^2-4*y^3)-x^3*(-29+39*y-15*y^2+y^3)-x^7*(-29+39*y-15*y^2+y^3))*Log[x]*Log[1+y]*Log[x*(-x+y)])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(2*M2*(1+x^10+x*(7-3*y)+x^9*(7-3*y)+3*x^2*(6-6*y+y^2)+3*x^8*(6-6*y+y^2)+x^4*(29-66*y+21*y^2-4*y^3)+x^6*(29-66*y+21*y^2-4*y^3)+x^5*(26-78*y+24*y^2-4*y^3)-x^3*(-29+39*y-15*y^2+y^3)-x^7*(-29+39*y-15*y^2+y^3))*Log[2+x^(-1)+x]*Log[1+y]*Log[x*(-x+y)])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(3*x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(3*x*(1+x)^2)-(8*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*Log[y]*Log[1+y]*Log[x*(-x+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*Log[1+y]^2*Log[x*(-x+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(M2*(2+2*x^10+(x+x^9)*(11-9*y)+18*(x^2+x^8)*(2-2*y+y^2)+(x^3+x^7)*(74-102*y+42*y^2-22*y^3)+(x^4+x^6)*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[x]^2*Log[1-x*y])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)-(2*M2*(2+2*x^10+(x+x^9)*(11-9*y)+18*(x^2+x^8)*(2-2*y+y^2)+(x^3+x^7)*(74-102*y+42*y^2-22*y^3)+(x^4+x^6)*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[x]*Log[2+x^(-1)+x]*Log[1-x*y])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)+(M2*(2+2*x^10+(x+x^9)*(11-9*y)+18*(x^2+x^8)*(2-2*y+y^2)+(x^3+x^7)*(74-102*y+42*y^2-22*y^3)+(x^4+x^6)*(113-168*y+96*y^2-28*y^3+15*y^4)-6*x^5*(-21+36*y-14*y^2+12*y^3+y^5))*Log[2+x^(-1)+x]^2*Log[1-x*y])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)-(4*M2*(10+10*x^8+x*(83+3*y)+x^7*(83+3*y)+x^2*(315-30*y-36*y^2)+x^6*(315-30*y-36*y^2)+x^3*(715+3*y+30*y^2+66*y^3)+x^5*(715+3*y+30*y^2+66*y^3)-x^4*(-913+60*y+66*y^2+33*y^4))*Log[x^(-1)+x-y]*Log[1-x*y])/(9*x*(1+x)^6)+(2*M2*(4+4*x^6-x*(-13+21*y+15*y^2+5*y^3)-x^5*(-13+21*y+15*y^2+5*y^3)-4*x^3*(-5+30*y+24*y^2+9*y^3)-2*x^2*(-11+36*y+27*y^2+10*y^3)-2*x^4*(-11+36*y+27*y^2+10*y^3))*Log[x]*Log[x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(3*x*(1+x)^2)+(2*M2*(8+8*x^6+3*x*(13-y+3*y^2+y^3)+3*x^5*(13-y+3*y^2+y^3)+12*x^2*(8+y+4*y^2+y^3)+12*x^4*(8+y+4*y^2+y^3)+8*x^3*(18+9*y+15*y^2+4*y^3))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(2*M2*(2+2*x^6+3*x*(4+2*y+3*y^2+y^3)+3*x^5*(4+2*y+3*y^2+y^3)+3*x^2*(11+10*y+13*y^2+4*y^3)+3*x^4*(11+10*y+13*y^2+4*y^3)+x^3*(54+72*y+84*y^2+26*y^3))*Log[x^(-1)+x-y]^2*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(2*M2*(-4-4*x^6+4*x^3*(-13+6*y+y^3)+x*(-17+9*y+3*y^2+y^3)+x^5*(-17+9*y+3*y^2+y^3)+x^2*(-38+24*y+6*y^2+4*y^3)+x^4*(-38+24*y+6*y^2+4*y^3))*Log[x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x*(1+x)^2)+(2*M2*(-4-4*x^6+4*x^3*(-13+6*y+y^3)+x*(-17+9*y+3*y^2+y^3)+x^5*(-17+9*y+3*y^2+y^3)+x^2*(-38+24*y+6*y^2+4*y^3)+x^4*(-38+24*y+6*y^2+4*y^3))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)-(8*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(x*(1+4*x+8*x^2+4*x^3+x^4)+(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))/(1+y)^3)*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(3*x^2*(1+x)^2)-(4*M2*(10+10*x^8+x*(83+3*y)+x^7*(83+3*y)+x^2*(315-30*y-36*y^2)+x^6*(315-30*y-36*y^2)+x^3*(715+3*y+30*y^2+66*y^3)+x^5*(715+3*y+30*y^2+66*y^3)-x^4*(-913+60*y+66*y^2+33*y^4))*Log[y]*Log[1-x*y])/(9*x*(1+x)^6)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y]*Log[1-x*y])/(3*x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]*Log[1-x*y])/(3*x*(1+x)^2)+(4*M2*(2+2*x^10+x*(14-6*y)+x^9*(14-6*y)+x^2*(56-36*y+6*y^2)+x^8*(56-36*y+6*y^2)+x^4*(223-222*y+87*y^2-8*y^3)+x^6*(223-222*y+87*y^2-8*y^3)+x^3*(133-123*y+30*y^2-2*y^3)+x^7*(133-123*y+30*y^2-2*y^3)-2*x^5*(-131+138*y-54*y^2+9*y^3))*Log[2+x^(-1)+x]*Log[y]*Log[1-x*y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[1-x*y])/(3*x*(1+x)^2)+(2*M2*(3+3*x^10+x*(21-9*y)+x^9*(21-9*y)+x^2*(82-54*y+9*y^2)+x^8*(82-54*y+9*y^2)+x^5*(372-402*y+156*y^2-26*y^3)-3*x^3*(-64+60*y-15*y^2+y^3)-3*x^7*(-64+60*y-15*y^2+y^3)-6*x^4*(-53+54*y-21*y^2+2*y^3)-6*x^6*(-53+54*y-21*y^2+2*y^3))*Log[y]^2*Log[1-x*y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)-(2*M2*(y+x^2*y-x*(1+y^2))*(1+x^10+(x+x^9)*(7-3*y)+3*(x^2+x^8)*(6-6*y+y^2)+(x^4+x^6)*(29-66*y+21*y^2-4*y^3)+x^5*(26-78*y+24*y^2-4*y^3)-(x^3+x^7)*(-29+39*y-15*y^2+y^3))*Log[x]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3*(-1+x*y))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2)-(2*M2*(y+x^2*y-x*(1+y^2))*(1+x^10+(x+x^9)*(7-3*y)+3*(x^2+x^8)*(6-6*y+y^2)+(x^4+x^6)*(29-66*y+21*y^2-4*y^3)+x^5*(26-78*y+24*y^2-4*y^3)-(x^3+x^7)*(-29+39*y-15*y^2+y^3))*Log[2+x^(-1)+x]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3*(-1+x*y))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2)+(4*M2*(1+x^8+(x+x^7)*(5-3*y)+(x^2+x^6)*(11-12*y+3*y^2)+x^4*(17-30*y+9*y^2-2*y^3)-(x^3+x^5)*(-17+21*y-9*y^2+y^3))*Log[1+y]^2*Log[1-x*y])/(3*x*(1+x+x^2-x*y)^3)+Pi^2*((4*M2*(-8*x^3+((1+x)^4*(2+2*x^8-(x+x^7)*(-6+12*y+3*y^2+y^3)+(x^2+x^6)*(17-24*y+18*y^2+6*y^3+3*y^4)-(x^3+x^5)*(-25+57*y-15*y^2+15*y^3+3*y^4+3*y^5)+x^4*(34-48*y+57*y^2+12*y^3+12*y^4+y^6)))/((1+y)^3*(1+x+x^2-x*y)^3))*Log[x])/(9*x^2*(1+x)^2)-(16*M2*(3+12*x+20*x^2+12*x^3+3*x^4)*Log[1+x])/(9*x*(1+x)^2)-(2*M2*(2+2*x^12-(x+x^11)*(-5+39*y+30*y^2+10*y^3)+2*(x^2+x^10)*(-5-117*y-51*y^2+10*y^3+15*y^4)-(x^3+x^9)*(95+759*y+168*y^2-176*y^3-90*y^4+30*y^5)+(x^4+x^8)*(-263-1536*y+24*y^2+584*y^3+147*y^4-120*y^5+10*y^6)+2*(x^5+x^7)*(-229-1161*y+123*y^2+421*y^3+9*y^4-129*y^5+20*y^6)+2*x^6*(-269-1302*y+246*y^2+564*y^3+51*y^4-120*y^5+38*y^6))*Log[2+x^(-1)+x])/(9*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)-(2*M2*(6+6*x^6+x*(29-3*y+6*y^2+2*y^3)+x^5*(29-3*y+6*y^2+2*y^3)+x^2*(71+6*y+33*y^2+8*y^3)+x^4*(71+6*y+33*y^2+8*y^3)+2*x^3*(50+15*y+33*y^2+8*y^3))*Log[x^(-1)+x-y])/(9*x^2*(1+x)^2*(1+y)^3)+(8*M2*(2+2*x^6-x*(-5+15*y+12*y^2+4*y^3)-x^5*(-5+15*y+12*y^2+4*y^3)-x^2*(-5+54*y+45*y^2+16*y^3)-x^4*(-5+54*y+45*y^2+16*y^3)-2*x^3*(3+54*y+48*y^2+17*y^3))*Log[1+x^(-1)+x-y])/(9*x^2*(1+x)^2*(1+y)^3)+(2*M2*(-3+2*x^10+x^9*(3-11*y)+3*x*(-5+3*y)+3*x^8*y*(-7+6*y)+x^2*(-39+36*y-9*y^2)-3*x^5*(21-20*y+3*y^2+2*y^3)+x^3*(-66+70*y-27*y^2+3*y^3)+x^4*(-76+87*y-27*y^2+6*y^3)-x^7*(15+24*y-24*y^2+13*y^3)+2*x^6*(-18+9*y+15*y^2-3*y^3+2*y^4))*Log[y])/(9*x^2*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3)+(8*M2*(-4*(1+4*x+8*x^2+4*x^3+x^4)+(x^3*(1+y)*(3+3*x^4-3*(x+x^3)*(-3+y)+2*x^2*(7-y+y^2)))/(1+x+x^2-x*y)^3)*Log[1+y])/(9*x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(3*x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(3*x*(1+x)^2))+Pi*((((16*I)/9)*M2*((3+3*x^6-40*(x+x^5)*y+8*x^3*(7-10*y+7*y^2)+(x^2+x^4)*(43-56*y+40*y^2))/(4*(x-y-x^2*y+x*y^2))+(x*(7+7*x^8+(x+x^7)*(71+3*y)+(x^2+x^6)*(303-30*y-36*y^2)+(x^3+x^5)*(727+3*y+30*y^2+66*y^3)-x^4*(-943+60*y+66*y^2+33*y^4)))/(1+x)^6)*Log[x])/x^2+(((8*I)/9)*M2*(3+3*x^6-34*(x+x^5)*y+68*x^3*(1-y+y^2)+(x^2+x^4)*(37-68*y+34*y^2))*Log[1+x])/(x^2*(y+x^2*y-x*(1+y^2)))-(((4*I)/9)*M2*(3*(1+x^10)*(-1+y)-(x+x^9)*(15-8*y+50*y^2+19*y^3)+(x^2+x^8)*(-29+61*y-115*y^2+74*y^3+57*y^4)+(x^3+x^7)*(-35+135*y-314*y^2+138*y^3+13*y^4-57*y^5)+2*x^5*(-10+127*y-298*y^2+157*y^3-21*y^4-57*y^5+10*y^6)+(x^4+x^6)*(-25+236*y-448*y^2+358*y^3+64*y^4-60*y^5+19*y^6))*Log[2+x^(-1)+x])/(x^2*(1+y)^2*(1+x+x^2-x*y)^2*(x-y-x^2*y+x*y^2))-(((8*I)/9)*M2*(7+7*x^8+(x+x^7)*(71+3*y)+(x^2+x^6)*(303-30*y-36*y^2)+(x^3+x^5)*(727+3*y+30*y^2+66*y^3)-x^4*(-943+60*y+66*y^2+33*y^4))*Log[-(x*(x-y))])/(x*(1+x)^6)+(((4*I)/9)*M2*(3*(3+y)+3*x^4*(3+y)-x*(2+37*y+17*y^2)-x^3*(2+37*y+17*y^2)+x^2*(-4-47*y-16*y^2+3*y^3))*Log[x^(-1)+x-y])/(x^2*(1+y)^2)-(((8*I)/9)*M2*(3*(3+y)+3*x^10*(3+y)+x^2*(145-220*y-119*y^2)+x^8*(145-220*y-119*y^2)+x*(56-17*y-16*y^2)+x^9*(56-17*y-16*y^2)+3*x^3*(61-272*y-93*y^2+40*y^3+12*y^4)+3*x^7*(61-272*y-93*y^2+40*y^3+12*y^4)-x^4*(-56+1865*y+817*y^2+84*y^3+162*y^4+66*y^5)-x^6*(-56+1865*y+817*y^2+84*y^3+162*y^4+66*y^5)+x^5*(-25-2300*y-787*y^2+252*y^3+99*y^4+66*y^5+33*y^6))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^6*(1+y)^2)-(((4*I)/9)*M2*(11+11*x^6-22*x*(-2+y)-22*x^5*(-2+y)+x^2*(88-69*y+8*y^2)+x^4*(88-69*y+8*y^2)+x^3*(110-97*y+16*y^2+3*y^3))*Log[y])/(x*(1+x+x^2-x*y)^2)+(((8*I)/9)*M2*(10+10*x^12+x*(103-17*y)+x^11*(103-17*y)+x^2*(511-213*y-35*y^2)+x^10*(511-213*y-35*y^2)+x^3*(1611-894*y+71*y^2+144*y^3)+x^9*(1611-894*y+71*y^2+144*y^3)+x^4*(3446-2484*y+165*y^2+132*y^3-201*y^4)+x^8*(3446-2484*y+165*y^2+132*y^3-201*y^4)+x^5*(5354-4309*y+637*y^2+456*y^3-168*y^4+132*y^5)+x^7*(5354-4309*y+637*y^2+456*y^3-168*y^4+132*y^5)+x^6*(6169-5244*y+661*y^2+276*y^3-429*y^4+66*y^5-33*y^6))*Log[1+y])/(x*(1+x)^6*(1+x+x^2-x*y)^2)-(((8*I)/3)*M2*(-1+x)^2*Log[-x+y])/x-(((8*I)/9)*M2*(7+7*x^8+3*(1+x)^4*(-1+x^2)^2+(x+x^7)*(71+3*y)+(x^2+x^6)*(303-30*y-36*y^2)+(x^3+x^5)*(727+3*y+30*y^2+66*y^3)-x^4*(-943+60*y+66*y^2+33*y^4))*Log[1-x*y])/(x*(1+x)^6))+Pi*((((-16*I)/3)*M2*(3+12*x+22*x^2+12*x^3+3*x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)-(((8*I)/3)*M2*(2+2*x^12+x*(15-9*y)+x^11*(15-9*y)+6*x^2*(10-9*y+3*y^2)+6*x^10*(10-9*y+3*y^2)+x^3*(165-159*y+102*y^2-14*y^3)+x^9*(165-159*y+102*y^2-14*y^3)-3*x^4*(-109+112*y-78*y^2+32*y^3+y^4)-3*x^8*(-109+112*y-78*y^2+32*y^3+y^4)+6*x^5*(82-82*y+71*y^2-23*y^3+8*y^4+2*y^5)+6*x^7*(82-82*y+71*y^2-23*y^3+8*y^4+2*y^5)+x^6*(562-564*y+492*y^2-192*y^3+42*y^4-4*y^6))*Log[x]*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)-(((32*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y])/(x*(1+x)^2)-(((16*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[-(x*(x-y))])/(x*(1+x)^2)-(((4*I)/3)*M2*(2+2*x^4-x*(-3+9*y+6*y^2+2*y^3)-x^3*(-3+9*y+6*y^2+2*y^3)-x^2*(-5+12*y+9*y^2+4*y^3))*Log[x]*Log[x^(-1)+x-y])/(x^2*(1+y)^3)-(((8*I)/3)*M2*(1+x)^2*Log[1+x]*Log[x^(-1)+x-y])/x+((4*I)*M2*(1+x)^2*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/x+(((4*I)/3)*M2*(6*x*(1+4*x+8*x^2+4*x^3+x^4)+(6+6*x^12-9*(x+x^11)*(-5+3*y)+18*(x^2+x^10)*(10-9*y+3*y^2)+(x^3+x^9)*(487-501*y+282*y^2-50*y^3)+3*(x^4+x^8)*(317-360*y+222*y^2-88*y^3+3*y^4)+6*(x^5+x^7)*(235-273*y+195*y^2-71*y^3+21*y^4+3*y^5)-2*x^6*(-801+948*y-672*y^2+292*y^3-57*y^4+6*y^5+4*y^6))/((1+y)^3*(1+x+x^2-x*y)^3))*Log[x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2)-(((32*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(((4*I)/3)*M2*(3+4*x^13+5*y+9*y^2+3*y^3-2*x^12*(-14+14*y+3*y^2+y^3)+x*(19+8*y+42*y^2-6*y^3-7*y^4)+2*x^11*(53-86*y+18*y^2+5*y^3+4*y^4)+x^2*(67-49*y+156*y^2-56*y^3-13*y^4+3*y^5)-2*x^10*(-132+293*y-126*y^2+8*y^3-7*y^4+6*y^5)+x^3*(172-282*y+501*y^2-176*y^3+10*y^4+3*y^6)+x^9*(485-1296*y+852*y^2-116*y^3+61*y^4-42*y^5+8*y^6)+x^5*(551-1589*y+1998*y^2-728*y^3+149*y^4-63*y^5+62*y^6-8*y^7)+x^7*(779-2513*y+2427*y^2-768*y^3+167*y^4-123*y^5+79*y^6-8*y^7)+x^4*(342-821*y+1140*y^2-466*y^3+26*y^4-45*y^5+18*y^6-2*y^7)+x^8*(686-2093*y+1689*y^2-461*y^3+65*y^4-120*y^5+32*y^6-2*y^7)-2*x^6*(-361+1150*y-1266*y^2+463*y^3-78*y^4+69*y^5-37*y^6+8*y^7))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3)-(((16*I)/3)*M2*(1+x)^2*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/x+(((4*I)/3)*M2*(2+2*x^8+x*(10-6*y)+x^7*(10-6*y)+6*x^2*(-2+y)^2+6*x^6*(-2+y)^2+x^4*(43-60*y+21*y^2-4*y^3)+x^3*(39-45*y+18*y^2-2*y^3)+x^5*(39-45*y+18*y^2-2*y^3))*Log[x]*Log[y])/(x*(1+x+x^2-x*y)^3)-(((8*I)/3)*M2*(1+x)^2*Log[1+x]*Log[y])/x+((4*I)*M2*(1+x)^2*Log[2+x^(-1)+x]*Log[y])/x+(((4*I)/3)*M2*(6*x*(1+4*x+8*x^2+4*x^3+x^4)+(2+2*x^12+(x+x^11)*(15-9*y)+6*(x^2+x^10)*(10-9*y+3*y^2)+(x^3+x^9)*(173-135*y+126*y^2-6*y^3)-3*(x^4+x^8)*(-119+88*y-90*y^2+40*y^3+7*y^4)+6*(x^5+x^7)*(93-55*y+89*y^2-21*y^3+11*y^4+5*y^5)+x^6*(646-360*y+624*y^2-184*y^3+54*y^4+12*y^5-8*y^6))/((1+y)^3*(1+x+x^2-x*y)^3))*Log[x]*Log[1+y])/(x^2*(1+x)^2)-(((32*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y])/(x*(1+x)^2)-(((4*I)/3)*M2*(3+2*x^7+7*y+9*y^2+3*y^3-x^6*(-7+11*y+6*y^2+2*y^3)+x^5*(13-37*y-12*y^2-2*y^3+2*y^4)+x*(8+11*y+27*y^2+12*y^3+2*y^4)+x^4*(12-67*y-12*y^2+5*y^3+8*y^4)+x^2*(10-13*y+33*y^2+22*y^3+8*y^4)+x^3*(13-42*y+33*y^2+34*y^3+16*y^4))*Log[2+x^(-1)+x]*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^3)+(((4*I)/3)*M2*(3+4*x^7+5*y+9*y^2+3*y^3+2*x^6*(10-2*y+3*y^2+y^3)+x^2*(23-41*y+3*y^2-25*y^3-8*y^4)+x^5*(50-8*y+30*y^2+2*y^3-2*y^4)-2*x*(-5+y-9*y^2+y^4)-2*x^4*(-38+y-30*y^2+5*y^3+4*y^4)-2*x^3*(-25+32*y+9*y^2+32*y^3+10*y^4))*Log[1+x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^3)-(((16*I)/3)*M2*(1+x)^2*Log[y]*Log[1+y])/x-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[-x+y])/(x*(1+x)^2)+(((32*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[-x+y])/(x*(1+x)^2)-(((4*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(((4*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[-x+y])/(x*(1+x)^2)-(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+(((4*I)/3)*M2*(1-x)^13*(x-y)^2*(1-x*y)*(-1+x*y)*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4*(2+2*x^12-(x+x^11)*(-11+21*y+12*y^2+4*y^3)+2*(x^2+x^10)*(16-63*y-15*y^2+4*y^3+6*y^4)+(x^3+x^9)*(61-399*y-6*y^2+62*y^3+36*y^4-12*y^5)+(x^4+x^8)*(91-816*y+150*y^2+176*y^3+57*y^4-48*y^5+4*y^6)+2*(x^5+x^7)*(56-612*y+177*y^2+127*y^3+18*y^4-48*y^5+8*y^6)+2*x^6*(61-690*y+246*y^2+168*y^3+33*y^4-48*y^5+14*y^6))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/((-1+x)^13*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^7*(x*(-1+y)+y+x^2*y)^4*(y+x^2*y-x*(1+y^2))^2)+(((4*I)/3)*M2*(2+2*x^4-x*(-4+6*y+3*y^2+y^3)-x^3*(-4+6*y+3*y^2+y^3)-x^2*(-7+6*y+3*y^2+2*y^3))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(x^2*(1+y)^3)-(((8*I)/3)*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*(1+x^8+x*(5-3*y)+x^7*(5-3*y)+x^2*(11-12*y+3*y^2)+x^6*(11-12*y+3*y^2)+x^4*(17-30*y+9*y^2-2*y^3)-x^3*(-17+21*y-9*y^2+y^3)-x^5*(-17+21*y-9*y^2+y^3))*Log[y]*Log[x*(-x+y)])/(x*(1+x+x^2-x*y)^3)-(((8*I)/3)*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*Log[1+y]*Log[x*(-x+y)])/((1+x)^2*(1+x+x^2-x*y)^3)-(((40*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1-x*y])/(x*(1+x)^2)+(((32*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1-x*y])/(x*(1+x)^2)+(((4*I)/3)*M2*(2+2*x^12+(x+x^11)*(19+3*y+12*y^2+4*y^3)+(x^2+x^10)*(88+18*y+66*y^2-8*y^3-12*y^4)+(x^3+x^9)*(269+81*y+210*y^2-90*y^3-36*y^4+12*y^5)+(x^5+x^7)*(872+240*y+498*y^2-530*y^3+60*y^4+120*y^5-16*y^6)+(x^4+x^8)*(563+144*y+318*y^2-368*y^3-63*y^4+48*y^5-4*y^6)-6*x^6*(-167-42*y-82*y^2+120*y^3-3*y^4-16*y^5+6*y^6))*Log[2+x^(-1)+x]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(2+2*x^6-x*(-7+9*y+6*y^2+2*y^3)-x^5*(-7+9*y+6*y^2+2*y^3)-2*x^3*(-7+24*y+18*y^2+7*y^3)-x^2*(-13+30*y+21*y^2+8*y^3)-x^4*(-13+30*y+21*y^2+8*y^3))*Log[x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^3)-(((8*I)/3)*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*((1+4*x+8*x^2+4*x^3+x^4)/(1+x)^2+(1+x^8+x*(5-3*y)+x^7*(5-3*y)+x^2*(11-12*y+3*y^2)+x^6*(11-12*y+3*y^2)+x^4*(17-30*y+9*y^2-2*y^3)-x^3*(-17+21*y-9*y^2+y^3)-x^5*(-17+21*y-9*y^2+y^3))/(1+x+x^2-x*y)^3)*Log[y]*Log[1-x*y])/x-(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4+(x^2*(4+4*x^6+(x+x^5)*(15-9*y)+3*(x^2+x^4)*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3)))/(1+x+x^2-x*y)^3)*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)+(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2))+Pi*((((2*I)/3)*M2*(2+2*x^12+x*(31+39*y+48*y^2+16*y^3)+x^11*(31+39*y+48*y^2+16*y^3)+x^2*(172+234*y+210*y^2-32*y^3-48*y^4)+x^10*(172+234*y+210*y^2-32*y^3-48*y^4)+x^3*(577+789*y+522*y^2-322*y^3-144*y^4+48*y^5)+x^9*(577+789*y+522*y^2-322*y^3-144*y^4+48*y^5)+x^6*(2294+2652*y+504*y^2-2256*y^3-42*y^4+384*y^5-128*y^6)+x^5*(1988+2388*y+702*y^2-1694*y^3+84*y^4+432*y^5-64*y^6)+x^7*(1988+2388*y+702*y^2-1694*y^3+84*y^4+432*y^5-64*y^6)+x^4*(1259+1560*y+570*y^2-1160*y^3-231*y^4+192*y^5-16*y^6)+x^8*(1259+1560*y+570*y^2-1160*y^3-231*y^4+192*y^5-16*y^6))*Log[x]^2)/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(((16*I)/3)*M2*(1+x)^2*Log[1+x]^2)/x+(((4*I)/3)*M2*(3+2*x^11+7*y+9*y^2+3*y^3-x^10*(-10+14*y+3*y^2+y^3)+x*(11+8*y+12*y^2-15*y^3-8*y^4)+x^9*(31-58*y+24*y^2+7*y^3+4*y^4)+x^3*(52-73*y+132*y^2-68*y^3+2*y^4-3*y^5)-x^8*(-61+160*y-84*y^2+20*y^3+y^4+6*y^5)+x^2*(28-7*y+54*y^2-22*y^3+5*y^4+6*y^5)+x^7*(91-271*y+222*y^2-40*y^3+23*y^4-9*y^5+4*y^6)+x^5*(100-292*y+357*y^2-106*y^3+48*y^4-6*y^5+13*y^6-2*y^7)-x^6*(-103+346*y-303*y^2+132*y^3-4*y^4+27*y^5-8*y^6+y^7)-x^4*(-79+184*y-255*y^2+110*y^3-16*y^4+9*y^5-6*y^6+y^7))*Log[2+x^(-1)+x]^2)/(x^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3)-(((2*I)/3)*M2*(2+2*x^6-x*(-5+15*y+12*y^2+4*y^3)-x^5*(-5+15*y+12*y^2+4*y^3)-2*x^3*(-1+42*y+36*y^2+13*y^3)-x^2*(-5+54*y+45*y^2+16*y^3)-x^4*(-5+54*y+45*y^2+16*y^3))*Log[x^(-1)+x-y]^2)/(x^2*(1+x)^2*(1+y)^3)+(((4*I)/3)*M2*(2+2*x^6+x*(13+9*y+12*y^2+4*y^3)+x^5*(13+9*y+12*y^2+4*y^3)+x^2*(37+42*y+51*y^2+16*y^3)+x^4*(37+42*y+51*y^2+16*y^3)+x^3*(58+84*y+96*y^2+30*y^3))*Log[1+x^(-1)+x-y]^2)/(x^2*(1+x)^2*(1+y)^3)+(((2*I)/3)*M2*(4+4*x^10-4*x*(-7+3*y)-4*x^9*(-7+3*y)+12*x^2*(8-6*y+y^2)+12*x^8*(8-6*y+y^2)+x^5*(370-444*y+168*y^2-26*y^3)+x^4*(323-366*y+135*y^2-16*y^3)+x^6*(323-366*y+135*y^2-16*y^3)+x^3*(209-207*y+60*y^2-4*y^3)+x^7*(209-207*y+60*y^2-4*y^3))*Log[y]^2)/(x*(1+x)^2*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(4+4*x^10-4*x*(-7+3*y)-4*x^9*(-7+3*y)+4*x^2*(26-18*y+3*y^2)+4*x^8*(26-18*y+3*y^2)+x^5*(454-492*y+192*y^2-30*y^3)+x^4*(389-402*y+153*y^2-16*y^3)+x^6*(389-402*y+153*y^2-16*y^3)+x^3*(239-225*y+60*y^2-4*y^3)+x^7*(239-225*y+60*y^2-4*y^3))*Log[1+y]^2)/(x*(1+x)^2*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y]^2)/(x*(1+x)^2)+(((4*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)]^2)/(x*(1+x)^2)+(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y]^2)/(x*(1+x)^2))+(8*M2*(3+y+x^10*(3+y)+x*(7-9*y-4*y^2)+x^9*(7-9*y-4*y^2)-2*x^5*(19+3*y+12*y^2)+x^4*(-23+2*y+3*y^2+6*y^3)+x^6*(-23+2*y+3*y^2+6*y^3)+x^2*(8-15*y+9*y^2+6*y^3)+x^8*(8-15*y+9*y^2+6*y^3)-x^3*(3+12*y-10*y^2+3*y^4)-x^7*(3+12*y-10*y^2+3*y^4))*PolyLog[2,-x])/(3*x^2*(-1+x^2)*(1+y)^2*(1+x+x^2-x*y)^2)+((8*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(1+x^10+x*(7-3*y)+x^9*(7-3*y)+3*x^2*(10-6*y+y^2)+3*x^8*(10-6*y+y^2)-x^3*(-74+66*y-15*y^2+y^3)-x^7*(-74+66*y-15*y^2+y^3)-4*x^4*(-32+30*y-12*y^2+y^3)-4*x^6*(-32+30*y-12*y^2+y^3)-2*x^5*(-76+75*y-30*y^2+5*y^3))*Log[y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,-x]+(4*M2*(7+7*x^8+3*(1+x)^4*(-1+x^2)^2+(x+x^7)*(71+3*y)+(x^2+x^6)*(303-30*y-36*y^2)+(x^3+x^5)*(727+3*y+30*y^2+66*y^3)-x^4*(-943+60*y+66*y^2+33*y^4))*PolyLog[2,x/y])/(9*x*(1+x)^6)+((8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(3*x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(3*x*(1+x)^2)+(4*M2*(2+2*x^10+x*(14-6*y)+x^9*(14-6*y)+6*x^2*(8-6*y+y^2)+6*x^8*(8-6*y+y^2)+x^4*(157-186*y+69*y^2-8*y^3)+x^6*(157-186*y+69*y^2-8*y^3)+x^3*(103-105*y+30*y^2-2*y^3)+x^7*(103-105*y+30*y^2-2*y^3)-2*x^5*(-89+114*y-42*y^2+7*y^3))*Log[2+x^(-1)+x])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*(-1-4*x-8*x^2-4*x^3-x^4-(x^2*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3)))/(1+x+x^2-x*y)^3)*Log[y])/(3*x*(1+x)^2))*PolyLog[2,x/y]+(4*M2*(-7-7*x^8-3*(1+x)^4*(-1+x^2)^2-(x+x^7)*(71+3*y)+3*(x^2+x^6)*(-101+10*y+12*y^2)-(x^3+x^5)*(727+3*y+30*y^2+66*y^3)+x^4*(-943+60*y+66*y^2+33*y^4))*PolyLog[2,x*y])/(9*x*(1+x)^6)+((-8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(3*x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(3*x*(1+x)^2)-(4*M2*(2+2*x^10+x*(14-6*y)+x^9*(14-6*y)+6*x^2*(8-6*y+y^2)+6*x^8*(8-6*y+y^2)+x^4*(157-186*y+69*y^2-8*y^3)+x^6*(157-186*y+69*y^2-8*y^3)+x^3*(103-105*y+30*y^2-2*y^3)+x^7*(103-105*y+30*y^2-2*y^3)-2*x^5*(-89+114*y-42*y^2+7*y^3))*Log[2+x^(-1)+x])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4+(x^2*(4+4*x^6+(x+x^5)*(15-9*y)+3*(x^2+x^4)*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3)))/(1+x+x^2-x*y)^3)*Log[y])/(3*x*(1+x)^2))*PolyLog[2,x*y]+(8*M2*(10+10*x^12+x*(103-17*y)+x^11*(103-17*y)+x^2*(511-213*y-35*y^2)+x^10*(511-213*y-35*y^2)+x^3*(1611-894*y+71*y^2+144*y^3)+x^9*(1611-894*y+71*y^2+144*y^3)+x^4*(3446-2484*y+165*y^2+132*y^3-201*y^4)+x^8*(3446-2484*y+165*y^2+132*y^3-201*y^4)+x^5*(5354-4309*y+637*y^2+456*y^3-168*y^4+132*y^5)+x^7*(5354-4309*y+637*y^2+456*y^3-168*y^4+132*y^5)+x^6*(6169-5244*y+661*y^2+276*y^3-429*y^4+66*y^5-33*y^6))*PolyLog[2,(1+y)^(-1)])/(9*x*(1+x)^6*(1+x+x^2-x*y)^2)+((16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(3*x*(1+x)^2)-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(3*x*(1+x)^2)+(4*M2*(2+2*x^10+(x+x^9)*(14-6*y)+(x^2+x^8)*(50-36*y+6*y^2)+(x^4+x^6)*(169-198*y+75*y^2-8*y^3)+(x^3+x^7)*(109-111*y+30*y^2-2*y^3)-2*x^5*(-96+123*y-45*y^2+8*y^3))*Log[2+x^(-1)+x])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*(-2*(1+4*x+8*x^2+4*x^3+x^4)-(x^2*(6+6*x^6-3*x*(-7+5*y)-3*x^5*(-7+5*y)+15*x^2*(3-2*y+y^2)+15*x^4*(3-2*y+y^2)+x^3*(56-42*y+18*y^2-4*y^3)))/(1+x+x^2-x*y)^3)*Log[y])/(3*x*(1+x)^2))*PolyLog[2,(1+y)^(-1)]+((8*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(1+x^10+x*(7-3*y)+x^9*(7-3*y)+3*x^2*(10-6*y+y^2)+3*x^8*(10-6*y+y^2)-x^3*(-74+66*y-15*y^2+y^3)-x^7*(-74+66*y-15*y^2+y^3)-4*x^4*(-32+30*y-12*y^2+y^3)-4*x^6*(-32+30*y-12*y^2+y^3)-2*x^5*(-76+75*y-30*y^2+5*y^3))*Log[y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,(1+x)/(1+y)]+((8*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(4*M2*(-3+2*x^12+x^11*(14-8*y)+x*(-15+7*y)+x^2*(-37+22*y-3*y^2)+2*x^10*(30-25*y+6*y^2)+x^3*(-52+6*y+9*y^2-3*y^3)-2*x^9*(-74+96*y-33*y^2+4*y^3)+2*x^4*(-9-47*y+51*y^2-12*y^3+y^4)+x^8*(253-388*y+228*y^2-38*y^3+2*y^4)+x^7*(289-547*y+360*y^2-116*y^3+8*y^4)+x^5*(82-316*y+243*y^2-95*y^3+8*y^4)+x^6*(217-508*y+387*y^2-128*y^3+20*y^4))*Log[y])/(3*x^2*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3))*PolyLog[2,(x*(1+y))/(1+x)^2]+(4*M2*(7+7*x^8+3*(1+x)^4*(-1+x^2)^2+(x+x^7)*(71+3*y)+(x^2+x^6)*(303-30*y-36*y^2)+(x^3+x^5)*(727+3*y+30*y^2+66*y^3)-x^4*(-943+60*y+66*y^2+33*y^4))*PolyLog[2,x^2/(1+x^2-x*y)])/(9*x*(1+x)^6)+((8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(3*x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(3*x*(1+x)^2)-(4*M2*(2+2*x^6-(x+x^5)*(-7+9*y+6*y^2+2*y^3)-2*x^3*(-7+24*y+18*y^2+7*y^3)-(x^2+x^4)*(-13+30*y+21*y^2+8*y^3))*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(-(x*(1+4*x+8*x^2+4*x^3+x^4))-(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))/(1+y)^3)*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2))*PolyLog[2,x^2/(1+x^2-x*y)]+(4*M2*(-7-7*x^8-3*(1+x)^4*(-1+x^2)^2-(x+x^7)*(71+3*y)+3*(x^2+x^6)*(-101+10*y+12*y^2)-(x^3+x^5)*(727+3*y+30*y^2+66*y^3)+x^4*(-943+60*y+66*y^2+33*y^4))*PolyLog[2,1+x^2-x*y])/(9*x*(1+x)^6)+((-8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(3*x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(3*x*(1+x)^2)-(4*M2*(-2-2*x^6+(x+x^5)*(-7+9*y+6*y^2+2*y^3)+2*x^3*(-7+24*y+18*y^2+7*y^3)+(x^2+x^4)*(-13+30*y+21*y^2+8*y^3))*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3))*PolyLog[2,1+x^2-x*y]-(8*M2*(3*(3+y)+3*x^10*(3+y)+x^2*(145-220*y-119*y^2)+x^8*(145-220*y-119*y^2)+x*(56-17*y-16*y^2)+x^9*(56-17*y-16*y^2)+3*x^3*(61-272*y-93*y^2+40*y^3+12*y^4)+3*x^7*(61-272*y-93*y^2+40*y^3+12*y^4)-x^4*(-56+1865*y+817*y^2+84*y^3+162*y^4+66*y^5)-x^6*(-56+1865*y+817*y^2+84*y^3+162*y^4+66*y^5)+x^5*(-25-2300*y-787*y^2+252*y^3+99*y^4+66*y^5+33*y^6))*PolyLog[2,x/(1+x+x^2-x*y)])/(9*x^2*(1+x)^6*(1+y)^2)+((16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(3*x*(1+x)^2)-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(3*x*(1+x)^2)-(4*M2*(x-y)*(-1+x*y)*(-2-2*x^6+(x+x^5)*(-7+9*y+6*y^2+2*y^3)+2*x^3*(-6+27*y+21*y^2+8*y^3)+(x^2+x^4)*(-13+30*y+21*y^2+8*y^3))*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^3*(x-y-x^2*y+x*y^2))+(4*M2*(-2*x*(1+4*x+8*x^2+4*x^3+x^4)-(2+2*x^6-3*(x+x^5)*(-3+y)+3*(x^2+x^4)*(7-2*y+y^2)+2*x^3*(16+3*y+9*y^2+2*y^3))/(1+y)^3)*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2))*PolyLog[2,x/(1+x+x^2-x*y)]+(Log[M2]-Log[muR2])*((-8*M2*Pi^2*(1+4*x+8*x^2+4*x^3+x^4))/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2)/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2)/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^2)/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1-x*y])/(x*(1+x)^2)+Pi*(((-8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x/y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x*y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,(1+y)^(-1)])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x^2/(1+x^2-x*y)])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,1+x^2-x*y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x/(1+x+x^2-x*y)])/(x*(1+x)^2))+((8*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4+(x^2*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3)))/(1+x+x^2-x*y)^3)*Log[y])/(3*x*(1+x)^2))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]-(8*M2*(1+x^10+x*(7-3*y)+x^9*(7-3*y)+3*x^2*(10-6*y+y^2)+3*x^8*(10-6*y+y^2)-x^3*(-74+66*y-15*y^2+y^3)-x^7*(-74+66*y-15*y^2+y^3)-4*x^4*(-32+30*y-12*y^2+y^3)-4*x^6*(-32+30*y-12*y^2+y^3)-2*x^5*(-76+75*y-30*y^2+5*y^3))*Log[y]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*Log[y]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(x^2*(x-y))-(8*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*Log[x^(-1)+x-y]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(3*x^2*(1+x)^2*(1+y)^3)+Pi*((((8*I)/3)*M2*(2+2*x^12+x*(17-3*y+6*y^2+2*y^3)+x^11*(17-3*y+6*y^2+2*y^3)-2*x^2*(-37+9*y-21*y^2+2*y^3+3*y^4)-2*x^10*(-37+9*y-21*y^2+2*y^3+3*y^4)+x^3*(217-39*y+156*y^2-52*y^3-18*y^4+6*y^5)+x^9*(217-39*y+156*y^2-52*y^3-18*y^4+6*y^5)+x^6*(782-156*y+492*y^2-456*y^3+30*y^4+48*y^5-20*y^6)+x^5*(682-126*y+462*y^2-334*y^3+54*y^4+66*y^5-8*y^6)+x^7*(682-126*y+462*y^2-334*y^3+54*y^4+66*y^5-8*y^6)+x^4*(445-96*y+276*y^2-232*y^3-33*y^4+24*y^5-2*y^6)+x^8*(445-96*y+276*y^2-232*y^3-33*y^4+24*y^5-2*y^6))*PolyLog[2,-x])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*((1+4*x+8*x^2+4*x^3+x^4)/(1+x)^2+(1+x^8+x*(5-3*y)+x^7*(5-3*y)+x^2*(11-12*y+3*y^2)+x^6*(11-12*y+3*y^2)+x^4*(17-30*y+9*y^2-2*y^3)-x^3*(-17+21*y-9*y^2+y^3)-x^5*(-17+21*y-9*y^2+y^3))/(1+x+x^2-x*y)^3)*PolyLog[2,x/y])/x-(((4*I)/3)*M2*(2+2*x^10+x*(14-6*y)+x^9*(14-6*y)+6*x^2*(8-6*y+y^2)+6*x^8*(8-6*y+y^2)+x^4*(157-186*y+69*y^2-8*y^3)+x^6*(157-186*y+69*y^2-8*y^3)+x^3*(103-105*y+30*y^2-2*y^3)+x^7*(103-105*y+30*y^2-2*y^3)-2*x^5*(-89+114*y-42*y^2+7*y^3))*PolyLog[2,x*y])/(x*(1+x)^2*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*((2*(1+4*x+8*x^2+4*x^3+x^4))/(1+x)^2+(2+2*x^8+(x+x^7)*(10-6*y)+6*(x^2+x^6)*(-2+y)^2+x^4*(43-60*y+21*y^2-4*y^3)+(x^3+x^5)*(39-45*y+18*y^2-2*y^3))/(1+x+x^2-x*y)^3)*PolyLog[2,(1+y)^(-1)])/x+(((8*I)/3)*M2*(2*x*(1+4*x+8*x^2+4*x^3+x^4)+(2+2*x^12+(x+x^11)*(15-9*y)+6*(x^2+x^10)*(10-9*y+3*y^2)+(x^3+x^9)*(165-159*y+102*y^2-14*y^3)-3*(x^4+x^8)*(-109+112*y-78*y^2+32*y^3+y^4)+6*(x^5+x^7)*(82-82*y+71*y^2-23*y^3+8*y^4+2*y^5)+x^6*(562-564*y+492*y^2-192*y^3+42*y^4-4*y^6))/((1+y)^3*(1+x+x^2-x*y)^3))*PolyLog[2,(1+x)/(1+y)])/(x^2*(1+x)^2)+(((4*I)/3)*M2*(3+4*x^11-22*x^10*(-1+y)+5*y+9*y^2+3*y^3+x^9*(72-94*y+54*y^2)-4*x^8*(-37+69*y-39*y^2+20*y^3)+x*(13-4*y+18*y^2-18*y^3-9*y^4)+2*x^7*(113-242*y+198*y^2-70*y^3+37*y^4)+x^6*(255-649*y+513*y^2-333*y^3+56*y^4-42*y^5)+x^4*(166-394*y+429*y^2-245*y^3+65*y^4-21*y^5)+x^2*(40-54*y+81*y^2-45*y^3+9*y^4+9*y^5)+x^3*(93-184*y+231*y^2-120*y^3+35*y^4-3*y^6)+x^5*(235-570*y+624*y^2-242*y^3+165*y^4+12*y^6))*PolyLog[2,(x*(1+y))/(1+x)^2])/(x^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*((x*(1+4*x+8*x^2+4*x^3+x^4))/(1+x)^2-(2+2*x^4-(x+x^3)*(-4+6*y+3*y^2+y^3)-x^2*(-7+6*y+3*y^2+2*y^3))/(1+y)^3)*PolyLog[2,x^2/(1+x^2-x*y)])/x^2+(((4*I)/3)*M2*(2+2*x^6-x*(-7+9*y+6*y^2+2*y^3)-x^5*(-7+9*y+6*y^2+2*y^3)-2*x^3*(-7+24*y+18*y^2+7*y^3)-x^2*(-13+30*y+21*y^2+8*y^3)-x^4*(-13+30*y+21*y^2+8*y^3))*PolyLog[2,1+x^2-x*y])/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*(2+2*x^6-2*x^3*y*(45+39*y+14*y^2)-x*(-5+15*y+12*y^2+4*y^3)-x^5*(-5+15*y+12*y^2+4*y^3)-x^2*(-5+54*y+45*y^2+16*y^3)-x^4*(-5+54*y+45*y^2+16*y^3))*PolyLog[2,x/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^3)+(((8*I)/3)*M2*(2*x*(1+4*x+8*x^2+4*x^3+x^4)+(2+2*x^12+(x+x^11)*(15-9*y)+6*(x^2+x^10)*(10-9*y+3*y^2)+(x^3+x^9)*(165-159*y+102*y^2-14*y^3)-3*(x^4+x^8)*(-109+112*y-78*y^2+32*y^3+y^4)+6*(x^5+x^7)*(82-82*y+71*y^2-23*y^3+8*y^4+2*y^5)+x^6*(562-564*y+492*y^2-192*y^3+42*y^4-4*y^6))/((1+y)^3*(1+x+x^2-x*y)^3))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(x^2*(1+x)^2)-(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4+(x^2*(4+4*x^6+(x+x^5)*(15-9*y)+3*(x^2+x^4)*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3)))/(1+x+x^2-x*y)^3)*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(x*(1+x)^2)+((4*I)*M2*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(x^2*(x-y))-(((8*I)/3)*M2*(2+2*x^6+x*(10+3*y^2+y^3)+x^5*(10+3*y^2+y^3)+x^2*(25+6*y+15*y^2+4*y^3)+x^4*(25+6*y+15*y^2+4*y^3)+2*x^3*(19+12*y+18*y^2+5*y^3))*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(x^2*(1+x)^2*(1+y)^3))+(16*M2*(x*(1+4*x+8*x^2+4*x^3+x^4)+((1+x^4-2*(x+x^3)*(-1+y)+2*x^2*(2+y^2))*(2+2*x^8+(x+x^7)*(11-5*y)+(x^2+x^6)*(30-22*y+4*y^2)+(x^3+x^5)*(55-37*y+22*y^2+2*y^3)-x^4*(-67+44*y-30*y^2+y^4)))/((1+y)^3*(1+x+x^2-x*y)^3))*PolyLog[3,-x])/(3*x^2*(1+x)^2)-(8*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*PolyLog[3,1-x/y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*PolyLog[3,x/y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*PolyLog[3,-((x-y)/((1+x)*y))])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(4*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*PolyLog[3,x*y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*x*(2+2*x^4+(x+x^3)*(5-3*y)+3*x^2*(3+y^2))*PolyLog[3,(1+y)^(-1)])/(3*(1+x+x^2-x*y)^3)+(4*M2*(3*(1+4*x+8*x^2+4*x^3+x^4)+(1+x^10+(x+x^9)*(7-3*y)+(x^2+x^8)*(34-18*y+3*y^2)+(x^4+x^6)*(161-138*y+57*y^2-4*y^3)-(x^3+x^7)*(-89+75*y-15*y^2+y^3)-2*x^5*(-97+87*y-36*y^2+6*y^3))/(1+x+x^2-x*y)^3)*PolyLog[3,(1+x)/(1+y)])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4+(3+3*x^10+(x+x^9)*(21-9*y)+(x^2+x^8)*(80-54*y+9*y^2)+x^5*(386-360*y+150*y^2-20*y^3)-3*(x^3+x^7)*(-64+56*y-15*y^2+y^3)-6*(x^4+x^6)*(-54+50*y-19*y^2+2*y^3))/(1+x+x^2-x*y)^3)*PolyLog[3,y/(1+y)])/(3*x*(1+x)^2)-(8*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*PolyLog[3,((1+x)*y)/(1+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(1+y))/(1+x)^2])/(3*x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(1+y))/(1+x)])/(3*x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(1+y)^2)/((1+x)^2*y)])/(3*x*(1+x)^2)+(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*PolyLog[3,x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3)-(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*PolyLog[3,(x*(-x+y))/(1+x)])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*PolyLog[3,(-x+y)/(1+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(2+y^(-1)+y))/(1+x)^2])/(3*x*(1+x)^2)+(8*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*PolyLog[3,1-x*y])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(8*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*PolyLog[3,(1-x*y)/(1+x)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(8*M2*x*(4+4*x^6+x*(15-9*y)+x^5*(15-9*y)+3*x^2*(11-6*y+3*y^2)+3*x^4*(11-6*y+3*y^2)-2*x^3*(-21+12*y-6*y^2+y^3))*PolyLog[3,(1-x*y)/(1+y)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*PolyLog[3,x^2/(1+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)-(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*PolyLog[3,(1-x*y)/(1+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*PolyLog[3,(1-x*y)/((1+x)*(1+x^2-x*y))])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*PolyLog[3,1+x^2-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+3*x^2*(3+y^2))*PolyLog[3,x/(1+x+x^2-x*y)])/(3*x^2*(1+y)^3)+(4*M2*(3*x*(1+4*x+8*x^2+4*x^3+x^4)+(4+4*x^6+(x+x^5)*(19-3*y+3*y^2+y^3)+2*(x^2+x^4)*(23+9*y^2+2*y^3)+4*x^3*(17+6*y+12*y^2+3*y^3))/(1+y)^3)*PolyLog[3,(x*(1+x))/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(1+y^(-1)))/(1+x+x^2-x*y)])/(3*x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x^2*(1+y))/(1+x+x^2-x*y)])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(1+y))/(y*(1+x+x^2-x*y))])/(3*x*(1+x)^2)-(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*PolyLog[3,(x^2*(-x+y))/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*PolyLog[3,(1-x*y)/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)+(4*M2*(x*(1+4*x+8*x^2+4*x^3+x^4)+(6+6*x^6+3*(x+x^5)*(10+3*y^2+y^3)+3*(x^2+x^4)*(25+6*y+15*y^2+4*y^3)+2*x^3*(52+21*y+39*y^2+10*y^3))/(1+y)^3)*PolyLog[3,(1+x^2-x*y)/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2)-(8*M2*(2+2*x^6-3*x*(-3+y)-3*x^5*(-3+y)+3*x^2*(7-2*y+y^2)+3*x^4*(7-2*y+y^2)+2*x^3*(15+6*y^2+y^3))*PolyLog[3,((1+x)*(1+x^2-x*y))/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1+x+x^2-x*y)/(1+x)^2])/(3*x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1+x+x^2-x*y)/(1+x)])/(3*x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1+x+x^2-x*y)/(1+y)])/(3*x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1+x+x^2-x*y)^2/((1+x)^2*(1+x^2-x*y))])/(3*x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,((x-y)*(-1+x*y))/(y*(1+x+x^2-x*y))])/(3*x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,-((1+x+x^2-x*y)/((1+y)*(-1-x^2+x*y)))])/(3*x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,-(((x-y)*(-1+x*y))/((1+y)*(-1-x^2+x*y)))])/(3*x*(1+x)^2)-(2*M2*(48+48*x^12+x*(371-183*y+33*y^2+11*y^3)+x^11*(371-183*y+33*y^2+11*y^3)+x^2*(1517-1098*y+564*y^2-22*y^3-33*y^4)+x^10*(1517-1098*y+564*y^2-22*y^3-33*y^4)+3*x^3*(1408-1074*y+893*y^2-189*y^3-33*y^4+11*y^5)+3*x^9*(1408-1074*y+893*y^2-189*y^3-33*y^4+11*y^5)+x^5*(12721-10059*y+10356*y^2-4324*y^3+1119*y^4+519*y^5-44*y^6)+x^7*(12721-10059*y+10356*y^2-4324*y^3+1119*y^4+519*y^5-44*y^6)+x^4*(8431-6876*y+5847*y^2-2920*y^3-171*y^4+132*y^5-11*y^6)+x^8*(8431-6876*y+5847*y^2-2920*y^3-171*y^4+132*y^5-11*y^6)-6*x^6*(-2424+1926*y-1979*y^2+966*y^3-168*y^4-44*y^5+27*y^6))*Zeta[3])/(9*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3))+N^2*(-(M2*(35449+34585*y+x^6*(35449+34585*y)+x*(191033+151804*y-34045*y^2)+x^5*(191033+151804*y-34045*y^2)+x^2*(431627+267943*y-151804*y^2-1080*y^3)+x^4*(431627+267943*y-151804*y^2-1080*y^3)+x^3*(552626+303608*y-232278*y^2+540*y^4)))/(81*x*(1+x)^2*(1+y)*(1+x+x^2-x*y))+(M2*Pi^4*(3133*y^2+3133*x^8*y^2+x*(-585+187*y+27193*y^2+1357*y^3)+x^7*(-585+187*y+27193*y^2+1357*y^3)-x^2*(6830+12743*y-85089*y^2+6893*y^3+3905*y^4)-x^6*(6830+12743*y-85089*y^2+6893*y^3+3905*y^4)-x^3*(23225+52221*y-150125*y^2+37011*y^3+15620*y^4)-x^5*(23225+52221*y-150125*y^2+37011*y^3+15620*y^4)-2*x^4*(20330+53276*y-67241*y^2+43916*y^3+15650*y^4)))/(1080*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(((2*I)/27)*M2*Pi*(1547+2662*y+1259*y^2+x^10*(1547+2662*y+1259*y^2)+x*(13177+19795*y+5540*y^2-2518*y^3)+x^9*(13177+19795*y+5540*y^2-2518*y^3)+x^2*(52233+68696*y+5640*y^2-16044*y^3+1259*y^4)+x^8*(52233+68696*y+5640*y^2-16044*y^3+1259*y^4)+2*x^3*(63028+72744*y-9381*y^2-24176*y^3+3561*y^4)+2*x^7*(63028+72744*y-9381*y^2-24176*y^3+3561*y^4)+x^4*(207724+220698*y-55683*y^2-77060*y^3+22917*y^4+1080*y^5)+x^6*(207724+220698*y-55683*y^2-77060*y^3+22917*y^4+1080*y^5)+x^5*(244182+251386*y-76524*y^2-91668*y^3+28708*y^4-360*y^6)))/(x*(1+x)^4*(1+y)^2*(1+x+x^2-x*y)^2)-(4*M2*Pi^2*(1+38*y+19*y^2+6*x^14*(3+y)+x^13*(131-62*y-43*y^2)+x*(9+340*y+77*y^2-44*y^3)+x^12*(429-640*y-143*y^2+80*y^3)+x^11*(1065-2036*y-8*y^2+158*y^3-115*y^4)+x^2*(-243+1034*y+98*y^2+22*y^3+97*y^4)+x^10*(2299-3160*y+1494*y^2+1234*y^3+611*y^4+258*y^5)-x^3*(1537-1402*y+876*y^2+838*y^3+701*y^4+258*y^5)+x^4*(-3811+1936*y-315*y^2+728*y^3+622*y^4+996*y^5+366*y^6)-x^9*(-3421+3796*y-1281*y^2+188*y^3+802*y^4+996*y^5+366*y^6)+x^8*(2835-2822*y+1405*y^2+1448*y^3+1628*y^4+684*y^5+612*y^6+240*y^7)-x^5*(5391-1550*y+1081*y^2+872*y^3+1808*y^4+684*y^5+612*y^6+240*y^7)+2*x^6*(-2030+316*y-151*y^2+500*y^3+477*y^4+711*y^5+351*y^6+120*y^7+30*y^8)-2*x^7*(175+667*y+227*y^2+212*y^3+531*y^4+711*y^5+351*y^6+120*y^7+30*y^8)))/(27*(-1+x)*x*(1+x)^6*(1+y)^2*(1+x+x^2-x*y)^2)+((I/36)*M2*Pi^3*(-27+99*y+427*y^2+513*y^3+180*y^4+x^17*(27+93*y+149*y^2+63*y^3+12*y^4)-x^16*(-123-209*y+155*y^2+1705*y^3+1428*y^4+444*y^5)-x*(315+17*y-827*y^2-649*y^3+972*y^4+612*y^5)+x^2*(-1139-535*y+622*y^2+1478*y^3-3179*y^4-1023*y^5+288*y^6)+x^15*(371+1015*y+1778*y^2-2534*y^3+1931*y^4+4287*y^5+2016*y^6)+x^14*(400+1736*y+4755*y^2-13699*y^3-1208*y^4+2352*y^5-3315*y^6-3837*y^7)+x^3*(-2128-776*y-915*y^2+8803*y^3-3496*y^4+624*y^5+2451*y^6+1341*y^7)-3*x^4*(693+448*y+4046*y^2-5124*y^3+6550*y^4+3880*y^5+94*y^6-484*y^7+777*y^8)+3*x^13*(-139+1152*y+6030*y^2-7364*y^3+5558*y^4+6600*y^5+126*y^6-1028*y^7+1225*y^8)+x^12*(-3088+1837*y+27372*y^2-57704*y^3+6398*y^4+2706*y^5-22908*y^6-12396*y^7+6450*y^8-1755*y^9)+x^5*(592+1139*y-21036*y^2+49832*y^3-8798*y^4+5838*y^5+21276*y^6+10188*y^7-5106*y^8+1467*y^9)+x^7*(6204+4053*y-29055*y^2+71586*y^3-6475*y^4+17113*y^5+42764*y^6+19864*y^7-3595*y^8+6328*y^9-723*y^10)+x^11*(-6095+1070*y+44328*y^2-57277*y^3+47350*y^4+41638*y^5+903*y^6+3297*y^7+14693*y^8-3696*y^9+333*y^10)-x^6*(-4367-1522*y+39720*y^2-50269*y^3+50710*y^4+37126*y^5+3879*y^6+5793*y^7+13925*y^8-3408*y^9+333*y^10)+x^10*(-6972-2901*y+31647*y^2-73986*y^3+5419*y^4-12889*y^5-40844*y^6-19480*y^7+4363*y^8-6232*y^9+723*y^10)-x^8*(-2791-161*y+18786*y^2-11302*y^3+38590*y^4+37840*y^5+21460*y^6+17354*y^7+12629*y^8+13*y^9+830*y^10)+x^9*(-2983-449*y+19458*y^2-11590*y^3+35806*y^4+37168*y^5+22612*y^6+16586*y^7+11861*y^8+109*y^9+830*y^10)))/((-1+x)*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2))^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*(1+x^4)*y^2+(x+x^3)*(25-6*y+73*y^2-56*y^3)-x^2*(-16+123*y+63*y^2+173*y^3+9*y^4))*Li22new[1-x,x/(-1+x)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(264*y^2+264*x^4*y^2+x*(49+1146*y+3201*y^2+1048*y^3)+x^3*(49+1146*y+3201*y^2+1048*y^3)-x^2*(1312+3299*y+2439*y^2+3397*y^3+1361*y^4))*Li22new[-x,(x-y)/(1+x)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*y*Li22new[-x,-y^(-1)])/(x^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(116*y^2+116*x^4*y^2-x*(11+52*y-393*y^2+30*y^3)-x^3*(11+52*y-393*y^2+30*y^3)-x^2*(86+371*y-137*y^2+349*y^3+75*y^4))*Li22new[-x,-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[-x,(x-y)/(x*(1+y))])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(116*y^2+116*x^4*y^2-x*(11+52*y-393*y^2+30*y^3)-x^3*(11+52*y-393*y^2+30*y^3)-x^2*(86+371*y-137*y^2+349*y^3+75*y^4))*Li22new[-x,-x^(-1)-x+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*y*Li22new[-x,-(x/(1+x^2-x*y))])/(x^2*(1+y)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2+7*x^4*y^2-2*x*(-1+6*y+y^2+8*y^3)-2*x^3*(-1+6*y+y^2+8*y^3)+x^2*(9-2*y+18*y^2-6*y^3+7*y^4))*Li22new[-x,(x*(x-y))/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(256*y^2+256*x^4*y^2+x*(25+218*y+1385*y^2+168*y^3)+x^3*(25+218*y+1385*y^2+168*y^3)-x^2*(424+1435*y+511*y^2+1485*y^3+449*y^4))*Li22new[-x,-((x*(1+y))/(1+x+x^2-x*y))])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(256*y^2+256*x^4*y^2+x*(25+218*y+1385*y^2+168*y^3)+x^3*(25+218*y+1385*y^2+168*y^3)-x^2*(424+1435*y+511*y^2+1485*y^3+449*y^4))*Li22new[-x,-((1+x+x^2-x*y)/(x*(1+y)))])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(264*y^2+264*x^4*y^2+x*(49+1146*y+3201*y^2+1048*y^3)+x^3*(49+1146*y+3201*y^2+1048*y^3)-x^2*(1312+3299*y+2439*y^2+3397*y^3+1361*y^4))*Li22new[-x,(-1+x*y)/(x*(1+x))])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2+7*x^4*y^2-2*x*(-1+6*y+y^2+8*y^3)-2*x^3*(-1+6*y+y^2+8*y^3)+x^2*(9-2*y+18*y^2-6*y^3+7*y^4))*Li22new[-x,(-1+x*y)/(x*(1+y))])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[-x,(-1+x*y)/(x*(1+x+x^2-x*y))])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(-33+358*y+783*y^2+424*y^3)-x^3*(-33+358*y+783*y^2+424*y^3)+x^2*(416+717*y+617*y^2+651*y^3+383*y^4))*Li22new[x,(1+x)/(x*(1+y))])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+16*y+11*y^2+18*y^3)-x^3*(-1+16*y+11*y^2+18*y^3)+x^2*(12+9*y+29*y^2+7*y^3+11*y^4))*Li22new[x,(1+y)/(1+x)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[x,(1+y)/((1+x)*y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(-33+358*y+783*y^2+424*y^3)-x^3*(-33+358*y+783*y^2+424*y^3)+x^2*(416+717*y+617*y^2+651*y^3+383*y^4))*Li22new[x,(1+x)/(1+x+x^2-x*y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[x,((1+x)*(1+x^2-x*y))/(x*(1+x+x^2-x*y))])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+16*y+11*y^2+18*y^3)-x^3*(-1+16*y+11*y^2+18*y^3)+x^2*(12+9*y+29*y^2+7*y^3+11*y^4))*Li22new[x,(1+x+x^2-x*y)/(x*(1+x))])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[x,(y+x*y)/(x*(1+y))])/(x*(1+x)^2)-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[x,(1+x/(1+x^2-x*y))/(1+x)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2+40*x^4*y^2-x*(5+74*y-27*y^2+64*y^3)-x^3*(5+74*y-27*y^2+64*y^3)+x^2*(24-17*y+163*y^2-7*y^3+29*y^4))*Li22new[x^2,-x^(-1)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2+(x+x^3)*(-17+70*y+223*y^2+104*y^3)-x^2*(112+189*y+89*y^2+155*y^3+95*y^4))*Li22new[x^2,x^(-1)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+100*y+117*y^2+82*y^3)+x^2*(68+135*y+227*y^2+153*y^3+77*y^4))*Li22new[x^2,1/(x*y)])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(22*(1+x^4)*y^2+(x+x^3)*(15+28*y+99*y^2-2*y^3)-x^2*(20+129*y+101*y^2+159*y^3+35*y^4))*Li22new[x^2,y/x])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(22*(1+x^4)*y^2+(x+x^3)*(15+28*y+99*y^2-2*y^3)-x^2*(20+129*y+101*y^2+159*y^3+35*y^4))*Li22new[x^2,1+x^(-2)-y/x])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+100*y+117*y^2+82*y^3)+x^2*(68+135*y+227*y^2+153*y^3+77*y^4))*Li22new[x^2,(1+x^2-x*y)^(-1)])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+4*y+31*y^2-2*y^3)+x^3*(3+4*y+31*y^2-2*y^3)-x^2*(6+37*y+17*y^2+43*y^3+9*y^4))*Li22new[x^2,(1+y)/(1+x+x^2-x*y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+4*y+31*y^2-2*y^3)+x^3*(3+4*y+31*y^2-2*y^3)-x^2*(6+37*y+17*y^2+43*y^3+9*y^4))*Li22new[x^2,(1+x+x^2-x*y)/(x^2*(1+y))])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2+x*(-1+52*y+123*y^2+54*y^3)+x^3*(-1+52*y+123*y^2+54*y^3)-x^2*(58+121*y+101*y^2+119*y^3+57*y^4))*Li22new[(1+x)^(-1),(x*(1+y))/(1+x)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2+x*(-1+52*y+123*y^2+54*y^3)+x^3*(-1+52*y+123*y^2+54*y^3)-x^2*(58+121*y+101*y^2+119*y^3+57*y^4))*Li22new[(1+x)^(-1),(1+x+x^2-x*y)/(1+x)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*(1+x^4)*y^2+(x+x^3)*(25-6*y+73*y^2-56*y^3)-x^2*(-16+123*y+63*y^2+173*y^3+9*y^4))*Li22new[x/(1+x),1+x])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(480*y^2+480*x^4*y^2-x*(59+342*y-1413*y^2+224*y^3)-x^3*(59+342*y-1413*y^2+224*y^3)-x^2*(256+1295*y-861*y^2+1177*y^3+197*y^4))*Li22new[x/(1+x),1+x^(-1)+x-y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(480*y^2+480*x^4*y^2-x*(59+342*y-1413*y^2+224*y^3)-x^3*(59+342*y-1413*y^2+224*y^3)-x^2*(256+1295*y-861*y^2+1177*y^3+197*y^4))*Li22new[x/(1+x),1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Li22new[1-x^2,(x*(x-y))/(-1+x^2)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Li22new[1-x^2,(-1+x*y)/(-1+x^2)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Li22new[(x*(x-y))/(-1+x^2),1-x])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(-3*y-3*x^2*y+x*(20+34*y+20*y^2))*Li22new[x/y,-y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+76*y+69*y^2+58*y^3)+x^2*(44+87*y+179*y^2+105*y^3+53*y^4))*Li22new[x/y,(x^(-1)+x-y)*y])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*y^2+239*x^4*y^2-2*x*(6+149*y-198*y^2+137*y^3)-2*x^3*(6+149*y-198*y^2+137*y^3)+x^2*(35-372*y+632*y^2-348*y^3+47*y^4))*Li22new[x*y,1-x/y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(244*y^2+244*x^4*y^2-x*(-5+636*y+311*y^2+646*y^3)-x^3*(-5+636*y+311*y^2+646*y^3)+x^2*(402+301*y+1257*y^2+291*y^3+397*y^4))*Li22new[x*y,-y^(-1)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Li22new[x*y,x/y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[x*y,x/(y*(1+x^2-x*y))])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(192*(1+x^4)*y^2-(x+x^3)*(-31+762*y+849*y^2+824*y^3)+x^2*(632+787*y+1431*y^2+725*y^3+601*y^4))*Li22new[(1+y)^(-1),1+x])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(122*(1+x^4)*y^2-(x+x^3)*(37+1237*y+1875*y^2+1163*y^3)+x^2*(1041+1949*y+2585*y^2+2023*y^3+1078*y^4))*Li22new[(1+y)^(-1),(1+y)/(1+x)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-31+120*y+x^2*(-31+120*y)+x*(-120+93*y-89*y^2))*Li22new[(1+y)^(-1),(1+x)^2/(1+x+x^2-x*y)])/(16*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(192*(1+x^4)*y^2-(x+x^3)*(31+1286*y+1711*y^2+1224*y^3)+x^2*(1032+1773*y+2665*y^2+1835*y^3+1063*y^4))*Li22new[(1+y)^(-1),((1+y)*(1+x+x^2-x*y))/(1+x)^2])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Li22new[(1+y)^(-1),1+x/(1+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*(1+x^4)*y^2-(x+x^3)*(43+420*y+503*y^2+334*y^3)+x^2*(282+589*y+969*y^2+675*y^3+325*y^4))*Li22new[(1+x)/(1+y),(1+x)^(-1)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*(1+x^4)*y^2+(x+x^3)*(41+90*y+281*y^2+8*y^3)-x^2*(64+363*y+303*y^2+445*y^3+105*y^4))*Li22new[(1+x)/(1+y),(x*(1+y))/(1+x)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*(1+x^4)*y^2+(x+x^3)*(37+74*y+325*y^2)-x^2*(72+399*y+259*y^2+473*y^3+109*y^4))*Li22new[(x-y)/((-1+x)*(1+y)),1-x])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2+24*x^4*y^2+x*(-41+998*y+2215*y^2+1080*y^3)+x^3*(-41+998*y+2215*y^2+1080*y^3)-x^2*(1104+2133*y+1873*y^2+2051*y^3+1063*y^4))*Li22new[-(((1+x)*(x-y))/(1+y)),(1+x)^(-1)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+24*y+69*y^2+22*y^3)-x^2*(28+71*y+51*y^2+73*y^3+29*y^4))*Li22new[-(((1+x)*(x-y))/(1+y)),(x*(1+y))/(1+x)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[((1+x)*y)/(1+y),1-x/y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2+16*x^4*y^2+x*(79+1478*y+2783*y^2+1320*y^3)+x^3*(79+1478*y+2783*y^2+1320*y^3)-x^2*(1336+2941*y+3193*y^2+3099*y^3+1415*y^4))*Li22new[(x*(1+y))/(1+x),(1+y)^(-1)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[(x*(1+y)^2)/((1+x)^2*y),y/(1+y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*(1+x^4)*y^2+(x+x^3)*(-43+860*y+2057*y^2+946*y^3)-x^2*(998+1971*y+1591*y^2+1885*y^3+955*y^4))*Li22new[x*(-x+y),(1+x)^(-1)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Li22new[x*(-x+y),(1-x^2)^(-1)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Li22new[x*(-x+y),1/(x*y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+652*y-597*y^2+622*y^3)-x^3*(15+652*y-597*y^2+622*y^3)+x^2*(158-567*y+1349*y^2-537*y^3+173*y^4))*Li22new[x*(-x+y),-(y/(x-y))])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2-(x+x^3)*(-1+16*y+11*y^2+18*y^3)+x^2*(12+9*y+29*y^2+7*y^3+11*y^4))*Li22new[x*(-x+y),-((1+y)/((1+x)*(x-y)))])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*(1+x^4)*y^2-(x+x^3)*(43+100*y-137*y^2+14*y^3)+x^2*(-38-51*y+329*y^2+35*y^3+5*y^4))*Li22new[x*(-x+y),x/(1+x+x^2-x*y)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Li22new[(x*(-x+y))/(1+x),(1-x)^(-1)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(828*y^2+828*x^4*y^2+x*(63-1388*y+347*y^2-1514*y^3)+x^3*(63-1388*y+347*y^2-1514*y^3)+x^2*(686-473*y+2587*y^2-599*y^3+623*y^4))*Li22new[(x*(-x+y))/(1+x),1+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(-33+198*y+463*y^2+264*y^3)-x^3*(-33+198*y+463*y^2+264*y^3)+x^2*(256+397*y+297*y^2+331*y^3+223*y^4))*Li22new[(x*(-x+y))/(1+x),(1+x)/(x-y)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*(1+x^4)*y^2+(x+x^3)*(5+y)*(1+7*y+26*y^2)-x^2*(46+147*y+87*y^2+157*y^3+51*y^4))*Li22new[(-x+y)/(1+y),(1-x)^(-1)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(232*y^2+232*x^4*y^2+x*(57+858*y+2473*y^2+744*y^3)+x^3*(57+858*y+2473*y^2+744*y^3)-x^2*(976+2587*y+1887*y^2+2701*y^3+1033*y^4))*Li22new[(-x+y)/(1+y),1+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2+(x+x^3)*(-17+70*y+223*y^2+104*y^3)-x^2*(112+189*y+89*y^2+155*y^3+95*y^4))*Li22new[(-x+y)/(1+y),((-1+x)*(1+y))/(x-y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[(-x+y)/(1+y),(x*(1+y))/(x-y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*(1+x^4)*y^2+(x+x^3)*(-43+860*y+2057*y^2+946*y^3)-x^2*(998+1971*y+1591*y^2+1885*y^3+955*y^4))*Li22new[1-x*y,(1+x)^(-1)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Li22new[1-x*y,-(-1+x^2)^(-1)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*(1+x^4)*y^2-(x+x^3)*(43+100*y-137*y^2+14*y^3)+x^2*(-38-51*y+329*y^2+35*y^3+5*y^4))*Li22new[1-x*y,(1+y)^(-1)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Li22new[1-x*y,(1+x^2-x*y)^(-1)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+652*y-597*y^2+622*y^3)-x^3*(15+652*y-597*y^2+622*y^3)+x^2*(158-567*y+1349*y^2-537*y^3+173*y^4))*Li22new[1-x*y,-((1+x^2-x*y)/(-1+x*y))])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2-(x+x^3)*(-1+16*y+11*y^2+18*y^3)+x^2*(12+9*y+29*y^2+7*y^3+11*y^4))*Li22new[1-x*y,-((1+x+x^2-x*y)/((1+x)*(-1+x*y)))])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Li22new[(1-x*y)/(1+x),(1-x)^(-1)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(828*y^2+828*x^4*y^2+x*(63-1388*y+347*y^2-1514*y^3)+x^3*(63-1388*y+347*y^2-1514*y^3)+x^2*(686-473*y+2587*y^2-599*y^3+623*y^4))*Li22new[(1-x*y)/(1+x),1+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(-33+198*y+463*y^2+264*y^3)-x^3*(-33+198*y+463*y^2+264*y^3)+x^2*(256+397*y+297*y^2+331*y^3+223*y^4))*Li22new[(1-x*y)/(1+x),(x*(1+x))/(-1+x*y)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(604*y^2+604*x^4*y^2-x*(1+1196*y-27*y^2+1194*y^3)-x^3*(1+1196*y-27*y^2+1194*y^3)+x^2*(590-25*y+2395*y^2-23*y^3+591*y^4))*Li22new[(1-x*y)/(1+y),1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[(1-x*y)/(1+y),-((1+x+x^2-x*y)/(-1+x*y))])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+76*y+69*y^2+58*y^3)+x^2*(44+87*y+179*y^2+105*y^3+53*y^4))*Li22new[x^2/(1+x^2-x*y),(x^(-1)+x-y)*y])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(-3*y-3*x^2*y+x*(20+34*y+20*y^2))*Li22new[x^2/(1+x^2-x*y),-x^(-1)-x+y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(244*y^2+244*x^4*y^2-x*(-5+636*y+311*y^2+646*y^3)-x^3*(-5+636*y+311*y^2+646*y^3)+x^2*(402+301*y+1257*y^2+291*y^3+397*y^4))*Li22new[1+x^2-x*y,-(x/(1+x^2-x*y))])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Li22new[1+x^2-x*y,x^2/(1+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[1+x^2-x*y,x/(y*(1+x^2-x*y))])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*y^2+239*x^4*y^2-2*x*(6+149*y-198*y^2+137*y^3)-2*x^3*(6+149*y-198*y^2+137*y^3)+x^2*(35-372*y+632*y^2-348*y^3+47*y^4))*Li22new[1+x^2-x*y,(1-x*y)/(1+x^2-x*y)])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(192*(1+x^4)*y^2-(x+x^3)*(-31+762*y+849*y^2+824*y^3)+x^2*(632+787*y+1431*y^2+725*y^3+601*y^4))*Li22new[x/(1+x+x^2-x*y),1+x])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Li22new[x/(1+x+x^2-x*y),1+y^(-1)])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-31+120*y+x^2*(-31+120*y)+x*(-120+93*y-89*y^2))*Li22new[x/(1+x+x^2-x*y),(1+x)^2/(x*(1+y))])/(16*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(122*(1+x^4)*y^2-(x+x^3)*(37+1237*y+1875*y^2+1163*y^3)+x^2*(1041+1949*y+2585*y^2+2023*y^3+1078*y^4))*Li22new[x/(1+x+x^2-x*y),(1+x+x^2-x*y)/(x*(1+x))])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(192*(1+x^4)*y^2-(x+x^3)*(31+1286*y+1711*y^2+1224*y^3)+x^2*(1032+1773*y+2665*y^2+1835*y^3+1063*y^4))*Li22new[x/(1+x+x^2-x*y),((1+y)*(1+x+x^2-x*y))/(1+x)^2])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*(1+x^4)*y^2-(x+x^3)*(43+420*y+503*y^2+334*y^3)+x^2*(282+589*y+969*y^2+675*y^3+325*y^4))*Li22new[(x*(1+x))/(1+x+x^2-x*y),(1+x)^(-1)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-56*(1+x^4)*y^2-(x+x^3)*(41+90*y+281*y^2+8*y^3)+x^2*(64+363*y+303*y^2+445*y^3+105*y^4))*Li22new[(x*(1+x))/(1+x+x^2-x*y),(1+x+x^2-x*y)/(1+x)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[(x^2*(1+y))/(1+x+x^2-x*y),(-x+y)/(1+y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2-(x+x^3)*(1+8*y+5*y^2+6*y^3)+x^2*(4+7*y+19*y^2+9*y^3+5*y^4))*Li22new[(x^2*(1+y))/(1+x+x^2-x*y),(1+x+x^2-x*y)/(1+y)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-9+1528*y+x^2*(-9+1528*y)+x*(-1528+27*y-1519*y^2))*Li22new[(x^2*(1+y))/(1+x+x^2-x*y),-((1+x+x^2-x*y)/(x*(1+y)))])/(16*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+20*y+61*y^2+18*y^3)-x^2*(24+63*y+43*y^2+65*y^3+25*y^4))*Li22new[(x^2*(1+y))/(1+x+x^2-x*y),(y*(1+x+x^2-x*y))/(x*(1+y))])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+28*y+77*y^2+26*y^3)-x^2*(32+79*y+59*y^2+81*y^3+33*y^4))*Li22new[(x*(1+y))/(y*(1+x+x^2-x*y)),x*y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Li22new[(x*(1+y))/(y*(1+x+x^2-x*y)),y/(1+y)])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(604*y^2+604*x^4*y^2-x*(1+1196*y-27*y^2+1194*y^3)-x^3*(1+1196*y-27*y^2+1194*y^3)+x^2*(590-25*y+2395*y^2-23*y^3+591*y^4))*Li22new[(x^2*(-x+y))/(1+x+x^2-x*y),1+x^(-1)+x-y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[(x^2*(-x+y))/(1+x+x^2-x*y),-((1+y)/(x-y))])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*(1+x^4)*y^2+(x+x^3)*(5+y)*(1+7*y+26*y^2)-x^2*(46+147*y+87*y^2+157*y^3+51*y^4))*Li22new[(1-x*y)/(1+x+x^2-x*y),(1-x)^(-1)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(232*y^2+232*x^4*y^2+x*(57+858*y+2473*y^2+744*y^3)+x^3*(57+858*y+2473*y^2+744*y^3)-x^2*(976+2587*y+1887*y^2+2701*y^3+1033*y^4))*Li22new[(1-x*y)/(1+x+x^2-x*y),1+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2+(x+x^3)*(-17+70*y+223*y^2+104*y^3)-x^2*(112+189*y+89*y^2+155*y^3+95*y^4))*Li22new[(1-x*y)/(1+x+x^2-x*y),((-1+x)*(1+x+x^2-x*y))/(-1+x*y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[(1-x*y)/(1+x+x^2-x*y),(x*(1+x+x^2-x*y))/(-1+x*y)])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[((1+x)*(1+x^2-x*y))/(1+x+x^2-x*y),(1-x*y)/(1+x^2-x*y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2+16*x^4*y^2+x*(79+1478*y+2783*y^2+1320*y^3)+x^3*(79+1478*y+2783*y^2+1320*y^3)-x^2*(1336+2941*y+3193*y^2+3099*y^3+1415*y^4))*Li22new[(1+x+x^2-x*y)/(1+x),x/(1+x+x^2-x*y)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-9+1528*y+x^2*(-9+1528*y)+x*(-1528+27*y-1519*y^2))*Li22new[(1+x+x^2-x*y)/(1+y),-((x*(1+y))/(1+x+x^2-x*y))])/(16*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2-(x+x^3)*(1+8*y+5*y^2+6*y^3)+x^2*(4+7*y+19*y^2+9*y^3+5*y^4))*Li22new[(1+x+x^2-x*y)/(1+y),(x^2*(1+y))/(1+x+x^2-x*y)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[(1+x+x^2-x*y)/(1+y),(1-x*y)/(1+x+x^2-x*y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+20*y+61*y^2+18*y^3)-x^2*(24+63*y+43*y^2+65*y^3+25*y^4))*Li22new[(1+x+x^2-x*y)/(1+y),((1+y)*(1+x^2-x*y))/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[(1+x+x^2-x*y)^2/((1+x)^2*(1+x^2-x*y)),(1+x^2-x*y)/(1+x+x^2-x*y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Li22new[(-1+x*y)/(-1+x^2),1-x])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2+24*x^4*y^2+x*(-41+998*y+2215*y^2+1080*y^3)+x^3*(-41+998*y+2215*y^2+1080*y^3)-x^2*(1104+2133*y+1873*y^2+2051*y^3+1063*y^4))*Li22new[-(((1+x)*(-1+x*y))/(1+x+x^2-x*y)),(1+x)^(-1)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+24*y+69*y^2+22*y^3)-x^2*(28+71*y+51*y^2+73*y^3+29*y^4))*Li22new[-(((1+x)*(-1+x*y))/(1+x+x^2-x*y)),(1+x+x^2-x*y)/(1+x)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*(1+x^4)*y^2+(x+x^3)*(37+74*y+325*y^2)-x^2*(72+399*y+259*y^2+473*y^3+109*y^4))*Li22new[(-1+x*y)/(-1+x^3+x*y-x^2*y),1-x])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+28*y+77*y^2+26*y^3)-x^2*(32+79*y+59*y^2+81*y^3+33*y^4))*Li22new[(1+x/(1+x^2-x*y))/(1+y),1+x^2-x*y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Li22new[(1+x/(1+x^2-x*y))/(1+y),(1+x^2-x*y)/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[(1+y)^(-1)+x/(1+x+x^2-x*y),(x*(1+y))/(1+x)^2])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Li22new[(1+y)^(-1)+x/(1+x+x^2-x*y),(1+x+x^2-x*y)/(1+x)^2])/(x*(1+x)^2)+(4*M2*(625+1349*x+625*x^2)*(Log[M2]-Log[muR2]))/(9*x)-(242*M2*(1+x)^2*(Log[M2]-Log[muR2])^2)/(3*x)-(2*M2*(257+245*y+x^4*(257+245*y)+x^2*(1118+490*y-556*y^2)+x*(849+556*y-245*y^2)+x^3*(849+556*y-245*y^2))*Log[x])/(3*x*(1+y)*(1+x+x^2-x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2-(x+x^3)*(1+12*y-43*y^2+10*y^3)-x^2*(6+41*y-27*y^2+39*y^3+5*y^4))*Log[1-x]^3*Log[x])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(12*(3+y)+12*x^15*(3+y)+x^14*(251-74*y-61*y^2)+x*(277-22*y-35*y^2)+x^2*(1005-356*y-31*y^2+58*y^3)+x^13*(747-844*y-233*y^2+86*y^3)+x^3*(2733-298*y+182*y^2-398*y^3-179*y^4)+x^12*(555-3710*y+178*y^2+1118*y^3+107*y^4)+x^4*(5891+2782*y+1458*y^2+326*y^3+1579*y^4+516*y^5)-x^11*(2843+9814*y-1014*y^2-1258*y^3+1939*y^4+516*y^5)+x^10*(-9689-13912*y+6711*y^2+6106*y^3-136*y^4+1992*y^5+732*y^6)-x^5*(-8129-6472*y+2847*y^2+3946*y^3+584*y^4+1992*y^5+732*y^6)+x^6*(5181+7910*y-5263*y^2-500*y^3+4684*y^4+1368*y^5+1224*y^6+480*y^7)-x^9*(15405+12998*y-6559*y^2-2804*y^3+5404*y^4+1368*y^5+1224*y^6+480*y^7)+2*x^8*(-6739-2758*y+1336*y^2+2110*y^3+507*y^4+1422*y^5+702*y^6+240*y^7+60*y^8)-2*x^7*(2081-1354*y+2848*y^2+958*y^3+723*y^4+1422*y^5+702*y^6+240*y^7+60*y^8))*Log[x]^2)/(9*(-1+x)*x^2*(1+x)^6*(1+y)^2*(1+x+x^2-x*y)^2)-(8*M2*(-1+x^2-x^4+x^6)*Log[1-x]*Log[x]^2)/(x^2*(x-y)*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(104*(1+x^4)*y^2+(x+x^3)*(-123-238*y+309*y^2+8*y^3)+x^2*(-112-63*y+845*y^2+183*y^3+11*y^4))*Log[1-x]^2*Log[x]^2)/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(45+107*y+135*y^2+45*y^3+x^14*(45+107*y+135*y^2+45*y^3)+x*(253+418*y+688*y^2+84*y^3-47*y^4)+x^13*(253+418*y+688*y^2+84*y^3-47*y^4)+x^2*(716+666*y+2783*y^2+47*y^3-491*y^4-253*y^5)+x^12*(716+666*y+2783*y^2+47*y^3-491*y^4-253*y^5)+x^3*(1193-368*y+8567*y^2-1402*y^3-2899*y^4-970*y^5+591*y^6)+x^11*(1193-368*y+8567*y^2-1402*y^3-2899*y^4-970*y^5+591*y^6)-x^4*(-948+4950*y-18831*y^2+8107*y^3+8917*y^4+631*y^5-3018*y^6+460*y^7)-x^10*(-948+4950*y-18831*y^2+8107*y^3+8917*y^4+631*y^5-3018*y^6+460*y^7)+x^5*(-233-11848*y+37054*y^2-13648*y^3-10717*y^4+5018*y^5+6958*y^6-2392*y^7+124*y^8)+x^9*(-233-11848*y+37054*y^2-13648*y^3-10717*y^4+5018*y^5+6958*y^6-2392*y^7+124*y^8)+x^6*(-1931-19755*y+51145*y^2-27337*y^3-21626*y^4+3128*y^5+6376*y^6-5540*y^7+616*y^8)+x^8*(-1931-19755*y+51145*y^2-27337*y^3-21626*y^4+3128*y^5+6376*y^6-5540*y^7+616*y^8)+2*x^7*(-1292-10990*y+30589*y^2-12378*y^3-7361*y^4+6204*y^5+5849*y^6-2464*y^7+635*y^8))*Log[x]^3)/(9*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(350*(1+x^4)*y^2+(x+x^3)*(113+1485*y+4031*y^2+1259*y^3)-x^2*(1609+4257*y+3309*y^2+4483*y^3+1722*y^4))*Log[1-x]*Log[x]^3)/(24*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6656*x+(-26956*(1+x^4)*y^2+(x+x^3)*(6247+146992*y+167419*y^2+134498*y^3)-x^2*(107542+179913*y+312725*y^2+192407*y^3+113789*y^4))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[x]^4)/(1536*x^2*(1+x)^2)+(4*M2*(257+245*y+x^4*(257+245*y)+x^2*(1118+490*y-556*y^2)+x*(849+556*y-245*y^2)+x^3*(849+556*y-245*y^2))*Log[1+x])/(3*x*(1+y)*(1+x+x^2-x*y))+(340*M2*(1+x)^2*Log[x]*Log[1+x])/(3*x)+(40*M2*(1+x)*(-1+x-x^4+x^5)*Log[1-x]*Log[x]*Log[1+x])/(3*x^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(-1+x^2-x^4+x^6)*Log[1-x]*Log[x]*Log[1+x])/(3*x^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(18+30*x^8+4*x*(9+16*y)+x^7*(60+64*y)-8*(x^2+x^6)*(5-38*y+11*y^2)-4*x^3*(73-181*y+88*y^2)-4*x^5*(79-181*y+88*y^2)-4*x^4*(153-176*y+165*y^2))*Log[x]^2*Log[1+x])/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(76*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^3*Log[1+x])/(3*x*(1+x)^2)-(340*M2*(1+x)^2*Log[1+x]^2)/(3*x)+(2*M2*(24*x^7+117*y+3*x^6*(16+39*y)+x^3*(-620+792*y-644*y^2)+x^4*(-396+761*y-396*y^2)+x^2*(-348+761*y-396*y^2)-3*(x+x^5)*(35-124*y+43*y^2))*Log[x]*Log[1+x]^2)/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(17*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[1+x]^2)/(x*(1+x)^2)-(4*M2*(129+396*x+644*x^2+396*x^3+129*x^4)*Log[1+x]^3)/(9*x*(1+x)^2)+(242*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]^3)/(3*x*(1+x)^2)-(76*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^4)/(x*(1+x)^2)-(4*M2*(545+473*y+x^4*(545+473*y)+x^2*(2333+946*y-955*y^2)+x*(1716+955*y-473*y^2)+x^3*(1716+955*y-473*y^2))*Log[2+x^(-1)+x])/(27*x*(1+y)*(1+x+x^2-x*y))-(8*M2*(1+x)*(-1+x-x^4+x^5)*Log[1-x]*Log[x]*Log[2+x^(-1)+x])/(x^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(200*y^2+200*x^4*y^2+x*(89+442*y+1417*y^2+264*y^3)+x^3*(89+442*y+1417*y^2+264*y^3)-x^2*(464+1595*y+1151*y^2+1773*y^3+553*y^4))*Log[1-x]^2*Log[x]*Log[2+x^(-1)+x])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(200*(1+x^4)*y^2+(x+x^3)*(89+442*y+1417*y^2+264*y^3)-x^2*(464+1595*y+1151*y^2+1773*y^3+553*y^4))*Log[1-x]^2*Log[x]*Log[2+x^(-1)+x])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(16*x^14*y-8*(3+7*y+9*y^2+3*y^3)+x*(-136-237*y-439*y^2-111*y^3+3*y^4)-x^13*(16-51*y+295*y^2+207*y^3+69*y^4)+x^2*(-363-404*y-1878*y^2-288*y^3+297*y^4+204*y^5)+x^12*(-75+172*y-1806*y^2-648*y^3+225*y^4+276*y^5)+x^11*(-69+963*y-5676*y^2-6*y^3+2255*y^4+963*y^5-414*y^6)+x^3*(-477+243*y-5604*y^2+474*y^3+2183*y^4+819*y^5-390*y^6)+x^10*(378+3642*y-12345*y^2+3712*y^3+6192*y^4+442*y^5-2169*y^6+276*y^7)+x^4*(42+3066*y-12273*y^2+4072*y^3+6120*y^4+370*y^5-2121*y^6+276*y^7)+x^6*(2763+12254*y-32367*y^2+15072*y^3+14793*y^4-2274*y^5-4281*y^6+3508*y^7-396*y^8)+x^8*(2739+12326*y-32151*y^2+15096*y^3+14649*y^4-2274*y^5-4233*y^6+3508*y^7-396*y^8)+x^9*(1407+7683*y-23415*y^2+7203*y^3+8015*y^4-2970*y^5-4470*y^6+1584*y^7-69*y^8)+x^5*(1287+7395*y-23559*y^2+7299*y^3+8087*y^4-2970*y^5-4470*y^6+1584*y^7-69*y^8)-2*x^7*(-1655-6843*y+19108*y^2-6858*y^3-5511*y^4+3861*y^5+3686*y^6-1584*y^7+404*y^8))*Log[x]^2*Log[2+x^(-1)+x])/(6*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(260*(1+x^4)*y^2+(x+x^3)*(25+568*y+2101*y^2+518*y^3)-x^2*(778+2151*y+1211*y^2+2201*y^3+803*y^4))*Log[1-x]*Log[x]^2*Log[2+x^(-1)+x])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1034*y^2+1034*x^4*y^2+x*(650+10065*y+22316*y^2+8765*y^3)+x^3*(650+10065*y+22316*y^2+8765*y^3)-x^2*(9799+23616*y+22080*y^2+24916*y^3+10449*y^4))*Log[x]^3*Log[2+x^(-1)+x])/(192*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(13*M2*(1+x)^2*Log[2+x^(-1)+x]^2)/(9*x)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(104*(1+x^4)*y^2+(x+x^3)*(25-6*y+329*y^2-56*y^3)-x^2*(48+379*y+63*y^2+429*y^3+73*y^4))*Log[1-x]^2*Log[2+x^(-1)+x]^2)/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(-3-13*y-9*y^2-3*y^3+x^12*(9+23*y+27*y^2+9*y^3)+x^11*(31+43*y+55*y^2-21*y^3-16*y^4)+x*(-5-29*y+55*y^2+51*y^3+20*y^4)+x^10*(62+9*y+164*y^2-80*y^3-50*y^4-17*y^5)-x^2*(-2+99*y-164*y^2+32*y^3+86*y^4+53*y^5)+x^9*(89-174*y+416*y^2-223*y^3-68*y^4+11*y^5+57*y^6)+x^3*(41-246*y+452*y^2-151*y^3-68*y^4+11*y^5+69*y^6)-x^8*(-130+453*y-910*y^2+413*y^3+71*y^4+2*y^5-99*y^6+44*y^7)-x^4*(-118+489*y-874*y^2+425*y^3+71*y^4+2*y^5-99*y^6+44*y^7)+x^5*(193-765*y+1255*y^2-780*y^3-112*y^4-51*y^5+137*y^6-88*y^7+11*y^8)+x^7*(181-765*y+1291*y^2-780*y^3-148*y^4-51*y^5+149*y^6-88*y^7+11*y^8)+2*x^6*(112-421*y+787*y^2-360*y^3+33*y^4+33*y^5+113*y^6-44*y^7+11*y^8))*Log[x]*Log[2+x^(-1)+x]^2)/(3*x^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(66*(1+x^4)*y^2+(x+x^3)*(1-49*y+163*y^2-51*y^3)-x^2*(15+165*y-95*y^2+167*y^3+16*y^4))*Log[1-x]*Log[x]*Log[2+x^(-1)+x]^2)/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(5524*(1+x^4)*y^2-(x+x^3)*(203+9580*y-3545*y^2+9174*y^3)+x^2*(3650-3139*y+19769*y^2-2733*y^3+3853*y^4))*Log[x]^2*Log[2+x^(-1)+x]^2)/(256*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(19-44*x-16*x^2-44*x^3+19*x^4)*Log[2+x^(-1)+x]^3)/(18*x*(1+x)^2)+(M2*(-1-4*x-8*x^2-4*x^3-x^4)*(92*(1+x^4)*y^2+(x+x^3)*(47-24*y+179*y^2-118*y^3)-x^2*(-26+273*y+93*y^2+367*y^3+21*y^4))*Log[1-x]*Log[2+x^(-1)+x]^3)/(48*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(986*(1+x^4)*y^2-(x+x^3)*(-761+3317*y+4973*y^2+4839*y^3)+x^2*(3853+3451*y+4351*y^2+1929*y^3+3092*y^4))*Log[x]*Log[2+x^(-1)+x]^3)/(192*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(51596*(1+x^4)*y^2-(x+x^3)*(7219+225464*y+222887*y^2+211026*y^3)+x^2*(159430+237325*y+472585*y^2+251763*y^3+166649*y^4))*Log[2+x^(-1)+x]^4)/(1536*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(2*(661+643*y)+2*x^10*(661+643*y)+x*(10387+7500*y-2563*y^2)+x^9*(10387+7500*y-2563*y^2)+x^2*(37509+17579*y-17600*y^2+998*y^3)+x^8*(37509+17579*y-17600*y^2+998*y^3)+x^3*(85178+25498*y-47455*y^2+9642*y^3+729*y^4)+x^7*(85178+25498*y-47455*y^2+9642*y^3+729*y^4)+x^4*(134833+25421*y-83048*y^2+20586*y^3-864*y^4-630*y^5)+x^6*(134833+25421*y-83048*y^2+20586*y^3-864*y^4-630*y^5)+2*x^5*(78279+12278*y-48380*y^2+14642*y^3+207*y^4+90*y^6))*Log[x^(-1)+x-y])/(27*x*(1+x)^4*(1+y)*(1+x+x^2-x*y)^2)+(M2*(726*x*(1+x)^2+(12*(23-12*x^2+23*x^4)*(1+x^2-x*y))/(y+x^2*y-x*(1+y^2))-(6*x*(1+x)^2*(85+85*x^4-2*(x+x^3)*(-73+85*y)+x^2*(255-146*y+85*y^2)))/(1+x+x^2-x*y)^2-(4*x*(65+65*x^8+x*(802+6*y)+x^7*(802+6*y)-6*x^2*(-623+21*y+11*y^2)-6*x^6*(-623+21*y+11*y^2)+2*x^3*(4462-69*y+63*y^2+60*y^3)+2*x^5*(4462-69*y+63*y^2+60*y^3)+x^4*(11786-252*y+24*y^2-60*y^4)))/(1+x)^6)*Log[x]*Log[x^(-1)+x-y])/(18*x^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+12*y+45*y^2+10*y^3)+x^3*(1+12*y+45*y^2+10*y^3)-x^2*(16+47*y+27*y^2+49*y^3+17*y^4))*Log[1-x]^2*Log[x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*((-4*(30+30*x^8+3*(x+x^7)*(20+9*y)+(x^3+x^5)*(-72+265*y-132*y^2)+3*(x^2+x^6)*(1+24*y-19*y^2)-2*x^4*(89-132*y+119*y^2)))/(y+x^2*y-x*(1+y^2))+(4*(1+x^8)*(3+5*y+9*y^2+3*y^3)+(x+x^7)*(40+15*y+157*y^2+69*y^3+15*y^4)+(x^3+x^5)*(132-377*y+537*y^2+273*y^3-9*y^4-132*y^5)+(x^2+x^6)*(69-181*y+264*y^2+120*y^3+27*y^4-27*y^5)-4*x^4*(-29+183*y-32*y^2+60*y^3+93*y^4+69*y^5))/((1+y)^3*(x-y-x^2*y+x*y^2)))*Log[x]^2*Log[x^(-1)+x-y])/(12*x^2*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+10*y+41*y^2+8*y^3)+x^3*(1+10*y+41*y^2+8*y^3)-x^2*(14+43*y+23*y^2+45*y^3+15*y^4))*Log[1-x]*Log[x]^2*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2*(471+112*y)+12*x^4*y^2*(471+112*y)+x*(805-6148*y+4633*y^2-8910*y^3-3264*y^4)+x^3*(805-6148*y+4633*y^2-8910*y^3-3264*y^4)+x^2*(3834-675*y+21401*y^2+2323*y^3+4181*y^4+1920*y^5))*Log[x]^3*Log[x^(-1)+x-y])/(192*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(-242*x*(1+x)^2-(4*(23-12*x^2+23*x^4)*(1+x^2-x*y))/(y+x^2*y-x*(1+y^2))+(2*x*(1+x)^2*(85+85*x^4-2*(x+x^3)*(-73+85*y)+x^2*(255-146*y+85*y^2)))/(1+x+x^2-x*y)^2)*Log[1+x]*Log[x^(-1)+x-y])/(3*x^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[1+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(4*M2*(12+12*x^8+8*x*(3+y)+8*x^7*(3+y)+x^4*(-57+88*y-81*y^2)+x^3*(-20+89*y-44*y^2)+x^5*(-20+89*y-44*y^2)+x^2*(4+20*y-20*y^2)+x^6*(4+20*y-20*y^2))*Log[x]*Log[1+x]*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(M2*((-8*x*(2+44*x+51*x^2+44*x^3+2*x^4))/(1+x)^2+(16*(6+6*x^6+5*x*y+5*x^5*y+x^2*(-5+22*y-11*y^2)+x^4*(-5+22*y-11*y^2)-22*x^3*(1-y+y^2)))/(y+x^2*y-x*(1+y^2)))*Log[x]*Log[1+x]*Log[x^(-1)+x-y])/(6*x^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[1+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*(1+x^4)*y^2*(-11+7*y)+(x+x^3)*(18+125*y+13*y^2+71*y^3-51*y^4)+x^2*(-29+38*y-124*y^2+74*y^3-29*y^4+30*y^5))*Log[x]^2*Log[1+x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(176*x*(1+x)^2-(x*(109+220*x+420*x^2+220*x^3+109*x^4))/(1+x)^2-(4*(15+15*x^6+29*x*y+29*x^5*y+x^2*(-29+88*y-44*y^2)+x^4*(-29+88*y-44*y^2)-88*x^3*(1-y+y^2)))/(y+x^2*y-x*(1+y^2)))*Log[1+x]^2*Log[x^(-1)+x-y])/(3*x^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x]^2*Log[x^(-1)+x-y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(-11+7*y)+3*x^4*y^2*(-11+7*y)+x*(18+124*y+11*y^2+70*y^3-51*y^4)+x^3*(18+124*y+11*y^2+70*y^3-51*y^4)+2*x^2*(-14+20*y-61*y^2+38*y^3-14*y^4+15*y^5))*Log[x]*Log[1+x]^2*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*(1+x^4)*y^2*(-11+7*y)+(x+x^3)*(18+121*y+5*y^2+67*y^3-51*y^4)+x^2*(-25+46*y-116*y^2+82*y^3-25*y^4+30*y^5))*Log[1+x]^3*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(6*(1+x^10)*(23+34*y+19*y^2)-(x+x^9)*(-348+67*y+290*y^2+307*y^3)+(x^2+x^8)*(709-338*y+458*y^2-58*y^3+213*y^4)+(x^3+x^7)*(892-1389*y+1144*y^2-858*y^3+196*y^4+63*y^5)-(x^4+x^6)*(-1082+1936*y-2543*y^2+1922*y^3+62*y^4+78*y^5+107*y^6)+2*x^5*(557-1112*y+1661*y^2-863*y^3+423*y^4+249*y^5+13*y^6+12*y^7))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(9*x^2*(1+y)^2*(1+x+x^2-x*y)^2*(x-y-x^2*y+x*y^2))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(20*(1+x^8)*(3+5*y+9*y^2+3*y^3)+(x+x^7)*(200-73*y+341*y^2-99*y^3-73*y^4)+(x^2+x^6)*(493-1341*y-728*y^2-1448*y^3-301*y^4+13*y^5)+4*x^4*(621+73*y+744*y^2+284*y^3+523*y^4+131*y^5)+(x^3+x^5)*(1540-1297*y+49*y^2-1271*y^3+543*y^4+220*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(6*x^2*(1+x)^2*(1+y)^3*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+20*y+61*y^2+18*y^3)-x^2*(24+63*y+43*y^2+65*y^3+25*y^4))*Log[1-x]*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2+2*x^4*y^2-x*(1+17*y+23*y^2+15*y^3)-x^3*(1+17*y+23*y^2+15*y^3)+x^2*(13+25*y+37*y^2+27*y^3+14*y^4))*Log[x]^2*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(-6*(1+x^10)*(18+63*y+89*y^2+45*y^3+9*y^4)+(x+x^9)*(-270-570*y-221*y^2+1335*y^3+921*y^4+31*y^5-114*y^6)+2*(x^2+x^8)*(-258-433*y-844*y^2+536*y^3-19*y^4-178*y^5+53*y^6+87*y^7)-2*(x^4+x^6)*(766-624*y+1451*y^2-1745*y^3+208*y^4-364*y^5+111*y^6+229*y^7)+(x^3+x^7)*(-749+589*y-1239*y^2+3863*y^3+1283*y^4+993*y^5+421*y^6-29*y^7-60*y^8)+2*x^5*(-1082+370*y-2509*y^2+1019*y^3-787*y^4+503*y^5-38*y^6-200*y^7+60*y^8))*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y])/(12*x^2*(1+x)^2*(1+y)^3*(y+x^2*y-x*(1+y^2))^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(255+26*y)+4*x^4*y^2*(255+26*y)+x*(-75-1660*y+1633*y^2+202*y^3+648*y^4)+x^3*(-75-1660*y+1633*y^2+202*y^3+648*y^4)-x^2*(-442+1779*y-1545*y^2+2173*y^3+1195*y^4+752*y^5))*Log[x]*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(255+26*y)+(x+x^3)*(-75-1660*y+1633*y^2+202*y^3+648*y^4)-x^2*(-442+1779*y-1545*y^2+2173*y^3+1195*y^4+752*y^5))*Log[x]*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(-416+129*y)+(x+x^3)*(659+1256*y-8821*y^2-3398*y^3-2700*y^4)+x^2*(2662+10731*y+4463*y^2+12629*y^3+5339*y^4+2184*y^5))*Log[2+x^(-1)+x]^3*Log[x^(-1)+x-y])/(96*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(16*M2*(4+22*x+47*x^2+22*x^3+4*x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[x^(-1)+x-y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]^2*Log[x^(-1)-y]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(12*(3+y)+12*x^10*(3+y)+3*x*(169+174*y+77*y^2)+3*x^9*(169+174*y+77*y^2)+6*x^2*(479+651*y+323*y^2+3*y^3)+6*x^8*(479+651*y+323*y^2+3*y^3)+x^3*(9166+13958*y+6880*y^2-186*y^3-66*y^4)+x^7*(9166+13958*y+6880*y^2-186*y^3-66*y^4)+2*x^4*(9080+14725*y+7577*y^2+207*y^3+183*y^4+60*y^5)+2*x^6*(9080+14725*y+7577*y^2+207*y^3+183*y^4+60*y^5)-6*x^5*(-3789-6236*y-3177*y^2-6*y^3+6*y^4+20*y^5+10*y^6))*Log[x^(-1)+x-y]^2)/(9*x^2*(1+x)^6*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]^2*Log[x^(-1)+x-y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(8*(3+7*y+9*y^2+3*y^3)+8*x^6*(3+7*y+9*y^2+3*y^3)-x*(-16+69*y+47*y^2+87*y^3+29*y^4)-x^5*(-16+69*y+47*y^2+87*y^3+29*y^4)+x^2*(69-131*y-114*y^2-178*y^3-19*y^4+5*y^5)+x^4*(69-131*y-114*y^2-178*y^3-19*y^4+5*y^5)+2*x^3*(89+78*y+197*y^2+125*y^3+94*y^4+17*y^5))*Log[x]*Log[x^(-1)+x-y]^2)/(3*x^2*(1+y)^3*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[x]*Log[x^(-1)+x-y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[x]*Log[x^(-1)+x-y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6596*y^2+6596*x^4*y^2+x*(321-11668*y+2085*y^2-12310*y^3)+x^3*(321-11668*y+2085*y^2-12310*y^3)+x^2*(5714-2727*y+22373*y^2-3369*y^3+5393*y^4))*Log[x]^2*Log[x^(-1)+x-y]^2)/(384*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(18+18*x^8+(x+x^7)*(36-13*y)+(x^3+x^5)*(-8+109*y-44*y^2)+(x^2+x^6)*(31+8*y-5*y^2)-2*x^4*(43-44*y+61*y^2))*Log[1+x]*Log[x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)+(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)-(2*M2*(9+19*y+27*y^2+9*y^3+x^8*(9+19*y+27*y^2+9*y^3)+2*x*(13+14*y+52*y^2+24*y^3+5*y^4)+2*x^7*(13+14*y+52*y^2+24*y^3+5*y^4)+x^3*(50-212*y+272*y^2+128*y^3-46*y^4-88*y^5)+x^5*(50-212*y+272*y^2+128*y^3-46*y^4-88*y^5)+x^2*(35-73*y+176*y^2+92*y^3+13*y^4-19*y^5)+x^6*(35-73*y+176*y^2+92*y^3+13*y^4-19*y^5)-2*x^4*(-21+185*y-63*y^2+35*y^3+104*y^4+80*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1-x^2)*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2)/(4*(-1+x)*x^2*(1+x)^3*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2+x*(75+1636*y+3607*y^2+1486*y^3)+x^3*(75+1636*y+3607*y^2+1486*y^3)-x^2*(1626+3757*y+3497*y^2+3907*y^3+1701*y^4))*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2)/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1-x^2)*(1+4*x+8*x^2+4*x^3+x^4)*(x-y)*(1-x*y)*(4*(1+x^4)*y^2*(-163+112*y)+(x+x^3)*(533+3740*y+2249*y^2+2418*y^3-1024*y^4)+x^2*(-1254-691*y-4215*y^2-285*y^3-1531*y^4+576*y^5))*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y]^2)/(128*(-1+x)*x^2*(1+x)^3*(1+y)^2*(y+x^2*y-x*(1+y^2))^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)+(4*M2*(4+4*x^6+x*(29+27*y+33*y^2+11*y^3)+x^5*(29+27*y+33*y^2+11*y^3)+4*x^2*(26+39*y+39*y^2+11*y^3)+4*x^4*(26+39*y+39*y^2+11*y^3)+x^3*(191+357*y+345*y^2+99*y^3))*Log[x^(-1)+x-y]^3)/(9*x^2*(1+x)^2*(1+y)^3)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2+x*(-9+83*y^2+18*y^3)+x^3*(-9+83*y^2+18*y^3)-x^2*(32+65*y-27*y^2+47*y^3+23*y^4))*Log[x]*Log[x^(-1)+x-y]^3)/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]^3)/(3*x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^3)/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^4)/(2*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(65+6*y)+8*x^4*y^2*(65+6*y)+x*(37-198*y+1813*y^2+400*y^3+240*y^4)+x^3*(37-198*y+1813*y^2+400*y^3+240*y^4)-x^2*(248+1935*y+387*y^2+2201*y^3+957*y^4+288*y^5))*Log[1-x]^2*Log[x]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(65+6*y)+(x+x^3)*(37-198*y+1813*y^2+400*y^3+240*y^4)-x^2*(248+1935*y+387*y^2+2201*y^3+957*y^4+288*y^5))*Log[1-x]^2*Log[x]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(8*(1+x^8)*(3+5*y+9*y^2+3*y^3)+(x+x^7)*(80+5*y+239*y^2+63*y^3+5*y^4)-8*x^4*(-86+67*y-95*y^2-3*y^3-23*y^4+12*y^5)-(x^2+x^6)*(-163+507*y+32*y^2+320*y^3+91*y^4+29*y^5)-x^3*(1+x^2)*(-484+575*y-511*y^2+17*y^3-161*y^4+44*y^5))*Log[x]^2*Log[1+x^(-1)+x-y])/(6*x^2*(1+x)^2*(1+y)^3*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(288*(1+x^4)*y^2+(x+x^3)*(155+898*y+2483*y^2+588*y^3)-x^2*(876+2793*y+2261*y^2+3103*y^3+1031*y^4))*Log[1-x]*Log[x]^2*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(10752*x+(48*(1+x^4)*y^2*(259+48*y)+(x+x^3)*(1865-33142*y-10631*y^2-4616*y^3+11520*y^4)+x^2*(24440+4597*y+28433*y^2-8349*y^3-9681*y^4-13824*y^5))/((x-y)*(1+y)^2*(-1+x*y)))*Log[x]^3*Log[1+x^(-1)+x-y])/(768*x^2*(1+x)^2)-(4*M2*(6+6*x^8+x*(12+11*y)+x^7*(12+11*y)+x^4*(-64+88*y-76*y^2)+x^3*(-32+87*y-44*y^2)+x^5*(-32+87*y-44*y^2)+x^2*(-5+32*y-17*y^2)+x^6*(-5+32*y-17*y^2))*Log[x]*Log[1+x]*Log[1+x^(-1)+x-y])/(9*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(10*M2*(12+12*x^8+(x+x^7)*(24+22*y)-2*(x^2+x^6)*(5-32*y+17*y^2)-8*x^4*(16-22*y+19*y^2)-2*(x^3+x^5)*(32-87*y+44*y^2))*Log[x]*Log[1+x]*Log[1+x^(-1)+x-y])/(9*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(2*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[1+x]^2*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(19*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]^2*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(127*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^3*Log[1+x^(-1)+x-y])/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(41+6*y)+8*x^4*y^2*(41+6*y)+x*(37-70*y+1301*y^2+528*y^3+240*y^4)+x^3*(37-70*y+1301*y^2+528*y^3+240*y^4)-x^2*(184+1423*y+643*y^2+1689*y^3+893*y^4+288*y^5))*Log[1-x]^2*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(2*(3+5*y+9*y^2+3*y^3)+2*x^6*(3+5*y+9*y^2+3*y^3)+x*(8-15*y+35*y^2+15*y^3+5*y^4)+x^5*(8-15*y+35*y^2+15*y^3+5*y^4)+x^3*(50-12*y+122*y^2+50*y^3+4*y^4-22*y^5)-x^2*(-15+85*y+12*y^2+32*y^3+11*y^4+11*y^5)-x^4*(-15+85*y+12*y^2+32*y^3+11*y^4+11*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(3*x^2*(1+y)^3*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(22*(1+x^4)*y^2+(x+x^3)*(23+63*y+145*y^2+17*y^3)-x^2*(39+191*y+195*y^2+237*y^3+62*y^4))*Log[1-x]*Log[x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(384*y^2*(-13+2*y)+384*x^4*y^2*(-13+2*y)+x*(-237+35630*y+55843*y^2+46856*y^3+3840*y^4)+x^3*(-237+35630*y+55843*y^2+46856*y^3+3840*y^4)-x^2*(31112+56137*y+81301*y^2+58735*y^3+41627*y^4+4608*y^5))*Log[x]^2*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(512*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(384*(1+x^4)*y^2*(-13+2*y)+(x+x^3)*(-237+35630*y+55843*y^2+46856*y^3+3840*y^4)-x^2*(31112+56137*y+81301*y^2+58735*y^3+41627*y^4+4608*y^5))*Log[x]^2*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(512*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(5+44*x+56*x^2+44*x^3+5*x^4)*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y])/(2*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(112*(1+x^4)*y^2+(x+x^3)*(23-14*y+351*y^2-60*y^3)-x^2*(52+397*y+41*y^2+443*y^3+75*y^4))*Log[1-x]*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2*(253+86*y)+(x+x^3)*(1529+4490*y+22729*y^2+11224*y^3+2144*y^4)-x^2*(6056+29467*y+26815*y^2+33293*y^3+17377*y^4+3520*y^5))*Log[x]*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y])/(256*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(96*y^2*(564+5*y)+96*x^4*y^2*(564+5*y)+x*(-3677-254738*y-265261*y^2-212248*y^3+16608*y^4)+x^3*(-3677-254738*y-265261*y^2-212248*y^3+16608*y^4)+x^2*(194968+279047*y+495739*y^2+270273*y^3+163509*y^4-17088*y^5))*Log[2+x^(-1)+x]^3*Log[1+x^(-1)+x-y])/(768*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]^2*Log[x^(-1)-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(4*M2*((-2*(6+6*x^8+(x+x^7)*(12+11*y)+x^4*(-64+88*y-76*y^2)+(x^3+x^5)*(-32+87*y-44*y^2)+(x^2+x^6)*(-5+32*y-17*y^2)))/(y+x^2*y-x*(1+y^2))-(3*(3+5*y+9*y^2+3*y^3+x^8*(3+5*y+9*y^2+3*y^3)+2*(x+x^7)*(5+14*y^2+3*y^3)+2*(x^3+x^5)*(33-37*y+15*y^2-18*y^3+9*y^4)-(x^2+x^6)*(-21+67*y+18*y^2+54*y^3+15*y^4+3*y^5)+2*x^4*(52-12*y+67*y^2+21*y^3+33*y^4+3*y^5)))/((1+y)^3*(x-y-x^2*y+x*y^2)))*Log[x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(3*x^2*(1+x)^2)+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(-9+112*y)+4*x^4*y^2*(-9+112*y)-x*(-335+876*y+3989*y^2+1930*y^3+1088*y^4)-x^3*(-335+876*y+3989*y^2+1930*y^3+1088*y^4)+x^2*(2158+5175*y+4587*y^2+6041*y^3+2207*y^4+640*y^5))*Log[x]^2*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(3+3*x^8+2*(x+x^7)*(3+7*y)+x^4*(-70+88*y-76*y^2)+(x^3+x^5)*(-38+90*y-44*y^2)+(x^2+x^6)*(-11+38*y-17*y^2))*Log[1+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(7*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+45*y+11*y^2+27*y^3-17*y^4)+x^3*(6+45*y+11*y^2+27*y^3-17*y^4)+x^2*(-13+6*y-48*y^2+18*y^3-13*y^4+10*y^5))*Log[x]*Log[1+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(17*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(6+45*y+11*y^2+27*y^3-17*y^4)+x^2*(-13+6*y-48*y^2+18*y^3-13*y^4+10*y^5))*Log[x]*Log[1+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+43*y+7*y^2+25*y^3-17*y^4)+x^3*(6+43*y+7*y^2+25*y^3-17*y^4)+x^2*(-11+10*y-44*y^2+22*y^3-11*y^4+10*y^5))*Log[1+x]^2*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(6+43*y+7*y^2+25*y^3-17*y^4)+x^2*(-11+10*y-44*y^2+22*y^3-11*y^4+10*y^5))*Log[1+x]^2*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(54+195*y+293*y^2+153*y^3+33*y^4+x^10*(54+195*y+293*y^2+153*y^3+33*y^4)+x*(129+263*y+137*y^2-748*y^3-531*y^4-43*y^5+57*y^6)+x^9*(129+263*y+137*y^2-748*y^3-531*y^4-43*y^5+57*y^6)+x^2*(254+380*y+1147*y^2-376*y^3+259*y^4+287*y^5-16*y^6-87*y^7)+x^8*(254+380*y+1147*y^2-376*y^3+259*y^4+287*y^5-16*y^6-87*y^7)+x^4*(896-1009*y+1938*y^2-1985*y^3+468*y^4-497*y^5+178*y^6+251*y^7)+x^6*(896-1009*y+1938*y^2-1985*y^3+468*y^4-497*y^5+178*y^6+251*y^7)-2*x^5*(-648+352*y-1616*y^2+573*y^3-608*y^4+300*y^5-86*y^6-121*y^7+30*y^8)+x^3*(383-653*y+701*y^2-2427*y^3-857*y^4-791*y^5-289*y^6-y^7+30*y^8)+x^7*(383-653*y+701*y^2-2427*y^3-857*y^4-791*y^5-289*y^6-y^7+30*y^8))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(6*x^2*(1+x)^2*(x-y)^2*(1+y)^3*(-1+x*y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(216+13*y)+4*x^4*y^2*(216+13*y)+x*(-105-4552*y-5009*y^2-3486*y^3+324*y^4)+x^3*(-105-4552*y-5009*y^2-3486*y^3+324*y^4)+x^2*(3454+5071*y+8419*y^2+5009*y^3+2703*y^4-376*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(-409+86*y)+4*x^4*y^2*(-409+86*y)+x*(481+2340*y-5107*y^2-846*y^3-1800*y^4)+x^3*(481+2340*y-5107*y^2-846*y^3-1800*y^4)+x^2*(882+6297*y-155*y^2+7479*y^3+2625*y^4+1456*y^5))*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(-409+86*y)+(x+x^3)*(481+2340*y-5107*y^2-846*y^3-1800*y^4)+x^2*(882+6297*y-155*y^2+7479*y^3+2625*y^4+1456*y^5))*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(2*M2*(4+4*x^6-4*x^2*(-4+27*y+27*y^2+11*y^3)-4*x^4*(-4+27*y+27*y^2+11*y^3)-x*(-7+39*y+33*y^2+11*y^3)-x^5*(-7+39*y+33*y^2+11*y^3)-x^3*(-59+39*y+51*y^2+33*y^3))*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2+x*(43+228*y+887*y^2+142*y^3)+x^3*(43+228*y+887*y^2+142*y^3)-x^2*(282+973*y+585*y^2+1059*y^3+325*y^4))*Log[x]*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(-31+28*y)+(x+x^3)*(101+572*y+89*y^2+306*y^3-256*y^4)+x^2*(-54+365*y-231*y^2+531*y^3-91*y^4+144*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^3*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(4*M2*(6*(3+y)+6*x^10*(3+y)+x*(65-128*y-79*y^2)+x^9*(65-128*y-79*y^2)+x^2*(-83-1183*y-605*y^2+3*y^3)+x^8*(-83-1183*y-605*y^2+3*y^3)+3*x^3*(-343-1473*y-662*y^2+55*y^3+11*y^4)+3*x^7*(-343-1473*y-662*y^2+55*y^3+11*y^4)-x^4*(2854+9587*y+4453*y^2+27*y^3+183*y^4+60*y^5)-x^6*(2854+9587*y+4453*y^2+27*y^3+183*y^4+60*y^5)+2*x^5*(-1940-6127*y-2768*y^2+111*y^3+9*y^4+30*y^5+15*y^6))*Log[1+x^(-1)+x-y]^2)/(9*x^2*(1+x)^6*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(67+12*y)+(x+x^3)*(57-70*y+2313*y^2+1160*y^3+480*y^4)-x^2*(352+2523*y+1375*y^2+3021*y^3+1753*y^4+576*y^5))*Log[1-x]^2*Log[1+x^(-1)+x-y]^2)/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(16+16*x^6+4*x^2*(71+57*y+57*y^2+11*y^3)+4*x^4*(71+57*y+57*y^2+11*y^3)+4*x^3*(105+99*y+87*y^2+13*y^3)+x*(101+63*y+87*y^2+29*y^3)+x^5*(101+63*y+87*y^2+29*y^3))*Log[x]*Log[1+x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(20+3*y)+8*x^4*y^2*(20+3*y)+x*(-9-374*y+39*y^2-20*y^3+120*y^4)+x^3*(-9-374*y+39*y^2-20*y^3+120*y^4)-x^2*(-196+45*y-439*y^2+123*y^3+131*y^4+144*y^5))*Log[1-x]*Log[x]*Log[1+x^(-1)+x-y]^2)/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-1536*x+(-24*(1+x^4)*y^2*(37+32*y)-(x+x^3)*(395+21582*y+49371*y^2+31544*y^3+3840*y^4)+x^2*(21680+50929*y+55101*y^2+54791*y^3+32827*y^4+4608*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[x]^2*Log[1+x^(-1)+x-y]^2)/(128*x^2*(1+x)^2)+(2*M2*(4+4*x^8+x*(8+y)+x^7*(8+y)+x^3*(-36+101*y-44*y^2)+x^5*(-36+101*y-44*y^2)+x^2*(3+36*y-5*y^2)+x^6*(3+36*y-5*y^2)-4*x^4*(23-22*y+25*y^2))*Log[1+x]*Log[1+x^(-1)+x-y]^2)/(x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(26*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)-(21*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)-(M2*(4*(3+7*y+9*y^2+3*y^3)+4*x^8*(3+7*y+9*y^2+3*y^3)+x*(32+39*y+101*y^2+33*y^3+3*y^4)+x^7*(32+39*y+101*y^2+33*y^3+3*y^4)+x^3*(12-193*y+513*y^2+357*y^3-45*y^4-132*y^5)+x^5*(12-193*y+513*y^2+357*y^3-45*y^4-132*y^5)+x^2*(45-5*y+324*y^2+228*y^3+63*y^4-15*y^5)+x^6*(45-5*y+324*y^2+228*y^3+63*y^4-15*y^5)-4*x^4*(23+171*y+38*y^2+90*y^3+135*y^4+75*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(8+y)+24*x^4*y^2*(8+y)+x*(39+10*y+791*y^2+268*y^3+120*y^4)+x^3*(39+10*y+791*y^2+268*y^3+120*y^4)-x^2*(124+893*y+473*y^2+1067*y^3+499*y^4+144*y^5))*Log[1-x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2)/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(234+43*y)+8*x^4*y^2*(234+43*y)+x*(-239-4734*y-727*y^2-1808*y^3+536*y^4)+x^3*(-239-4734*y-727*y^2-1808*y^3+536*y^4)+x^2*(2240+285*y+6873*y^2+571*y^3+31*y^4-880*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2)/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(219+50*y)+(x+x^3)*(201-4150*y-23*y^2+792*y^3+1872*y^4)-x^2*(-2960+139*y-3313*y^2+2013*y^3+2585*y^4+2272*y^5))*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y]^2)/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)-(4*M2*(4+4*x^6+x*(29+27*y+33*y^2+11*y^3)+x^5*(29+27*y+33*y^2+11*y^3)+4*x^2*(26+39*y+39*y^2+11*y^3)+4*x^4*(26+39*y+39*y^2+11*y^3)+x^3*(147+225*y+213*y^2+55*y^3))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2)/(3*x^2*(1+x)^2*(1+y)^3)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2+x*(43+516*y+1463*y^2+430*y^3)+x^3*(43+516*y+1463*y^2+430*y^3)-x^2*(570+1549*y+1161*y^2+1635*y^3+613*y^4))*Log[x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2)/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*y^2+52*x^4*y^2-x*(43+516*y+695*y^2+430*y^3)-x^3*(43+516*y+695*y^2+430*y^3)+x^2*(378+781*y+1161*y^2+867*y^3+421*y^4))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2)/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*(1+x^4)*y^2-(x+x^3)*(43+516*y+695*y^2+430*y^3)+x^2*(378+781*y+1161*y^2+867*y^3+421*y^4))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2)/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)+(2*M2*(20+20*x^6+5*x*(29+27*y+33*y^2+11*y^3)+5*x^5*(29+27*y+33*y^2+11*y^3)+20*x^2*(26+39*y+39*y^2+11*y^3)+20*x^4*(26+39*y+39*y^2+11*y^3)+x^3*(823+1389*y+1329*y^2+363*y^3))*Log[1+x^(-1)+x-y]^3)/(9*x^2*(1+x)^2*(1+y)^3)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(37+6*y)+(x+x^3)*(49+10*y+1297*y^2+584*y^3+240*y^4)-x^2*(208+1443*y+839*y^2+1733*y^3+929*y^4+288*y^5))*Log[1-x]*Log[1+x^(-1)+x-y]^3)/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(173+24*y)+6*x^4*y^2*(173+24*y)+x*(162-563*y+3260*y^2+1129*y^3+720*y^4)+x^3*(162-563*y+3260*y^2+1129*y^3+720*y^4)-x^2*(151+3728*y+1376*y^2+4628*y^3+2329*y^4+864*y^5))*Log[x]*Log[1+x^(-1)+x-y]^3)/(48*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(50*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]^3)/(3*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(59+46*y)+6*x^4*y^2*(59+46*y)+x*(357+2879*y+6451*y^2+3965*y^3+348*y^4)+x^3*(357+2879*y+6451*y^2+3965*y^3+348*y^4)-x^2*(2447+7153*y+8197*y^2+7939*y^3+4604*y^4+624*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^3)/(48*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^3)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-144*x+(-24*(1+x^4)*y^2*(49+12*y)-(x+x^3)*(-51+1058*y+8413*y^2+5192*y^3+1440*y^4)+x^2*(2336+8599*y+5995*y^2+9649*y^3+6317*y^4+1728*y^5))/((1+y)^2*(y+x^2*y-x*(1+y^2))))*Log[1+x^(-1)+x-y]^4)/(48*x^2*(1+x)^2)+(2*M2*(881+2230*y+1205*y^2+x^8*(881+2230*y+1205*y^2)+x*(6149+14657*y+6142*y^2-1214*y^3)+x^7*(6149+14657*y+6142*y^2-1214*y^3)+x^2*(19292+43918*y+14129*y^2-6186*y^3+279*y^4)+x^6*(19292+43918*y+14129*y^2-6186*y^3+279*y^4)+x^3*(35923+78809*y+18178*y^2-17058*y^3-864*y^4-450*y^5)+x^5*(35923+78809*y+18178*y^2-17058*y^3-864*y^4-450*y^5)+2*x^4*(21899+47408*y+9436*y^2-11186*y^3-243*y^4+90*y^6))*Log[y])/(27*x*(1+x)^4*(1+y)^2*(1+x+x^2-x*y))+(2*M2*(2*y*(29+76*y+29*y^2)+2*x^10*y*(29+76*y+29*y^2)+x*(11+30*y+392*y^2+18*y^3+5*y^4)+x^9*(11+30*y+392*y^2+18*y^3+5*y^4)+x^2*(370-780*y-554*y^2-456*y^3+640*y^4+72*y^5)+x^8*(370-780*y-554*y^2-456*y^3+640*y^4+72*y^5)-6*x^3*(-371+298*y+607*y^2+318*y^3-267*y^4+104*y^5+31*y^6)-6*x^7*(-371+298*y+607*y^2+318*y^3-267*y^4+104*y^5+31*y^6)+2*x^4*(2950-11*y-1890*y^2+505*y^3+3289*y^4+228*y^5+243*y^6+90*y^7)+2*x^6*(2950-11*y-1890*y^2+505*y^3+3289*y^4+228*y^5+243*y^6+90*y^7)-2*x^5*(-4003-774*y+1772*y^2-822*y^3-3511*y^4+528*y^5+168*y^6+60*y^7+30*y^8))*Log[x]*Log[y])/(9*x*(1+x)^6*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+12*y+45*y^2+10*y^3)+x^3*(1+12*y+45*y^2+10*y^3)-x^2*(16+47*y+27*y^2+49*y^3+17*y^4))*Log[1-x]^2*Log[x]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(115*y+115*x^12*y+x*(17+565*y-328*y^2)+x^11*(17+565*y-328*y^2)+x^2*(95+1338*y-1255*y^2+294*y^3)+x^10*(95+1338*y-1255*y^2+294*y^3)+x^3*(310+1824*y-2207*y^2+771*y^3-64*y^4)+x^9*(310+1824*y-2207*y^2+771*y^3-64*y^4)+x^5*(1231+285*y-395*y^2-497*y^3+116*y^4-44*y^5)+x^7*(1231+285*y-395*y^2-497*y^3+116*y^4-44*y^5)+x^4*(751+1474*y-1754*y^2+724*y^3-37*y^4-17*y^5)+x^8*(751+1474*y-1754*y^2+724*y^3-37*y^4-17*y^5)+2*x^6*(745-88*y+409*y^2-414*y^3+254*y^4+6*y^5))*Log[x]^2*Log[y])/(12*x*(1+x)^2*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+10*y+41*y^2+8*y^3)+x^3*(1+10*y+41*y^2+8*y^3)-x^2*(14+43*y+23*y^2+45*y^3+15*y^4))*Log[1-x]*Log[x]^2*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2*(-823+112*y)+12*x^4*y^2*(-823+112*y)+x*(923+14596*y-16345*y^2+11598*y^3-3264*y^4)+x^3*(923+14596*y-16345*y^2+11598*y^3-3264*y^4)+x^2*(-1146+20067*y-20441*y^2+22829*y^3-917*y^4+1920*y^5))*Log[x]^3*Log[y])/(192*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(-6*x*(-1+y)^2*(3+8*y+3*y^2)-6*x^3*(-1+y)^2*(3+8*y+3*y^2)+y*(41+94*y+41*y^2)+x^4*y*(41+94*y+41*y^2)-36*x^2*(1+2*y+2*y^3+y^4))*Log[1+x]*Log[y])/(3*x*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[1+x]*Log[y])/(x*(1+x)^2)+(M2*(-37*y-37*x^6*y+40*x^3*(9-11*y+9*y^2)+x*(73-148*y+73*y^2)+x^5*(73-148*y+73*y^2)+x^2*(220-397*y+220*y^2)+x^4*(220-397*y+220*y^2))*Log[x]*Log[1+x]*Log[y])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(M2*((-2*(161+572*x+888*x^2+572*x^3+161*x^4))/(1+x)^2-(8*(31+44*x+44*x^2+44*x^3+31*x^4)*y-176*x*(1+x)^2*(1+y^2))/(x-y-x^2*y+x*y^2))*Log[x]*Log[1+x]*Log[y])/(6*x)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[1+x]*Log[y])/(x*(1+x)^2)+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*(1+x^4)*y^2*(-11+7*y)+(x+x^3)*(9+41*y-128*y^2+5*y^3-51*y^4)+x^2*(37+197*y+71*y^2+251*y^3+46*y^4+30*y^5))*Log[x]^2*Log[1+x]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(103*(1+x^6)*y+(x^2+x^4)*(-484+899*y-484*y^2)+(x+x^5)*(-163+364*y-163*y^2)-4*x^3*(199-242*y+199*y^2))*Log[1+x]^2*Log[y])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x]^2*Log[y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(-11+7*y)+3*x^4*y^2*(-11+7*y)+x*(9+44*y-122*y^2+8*y^3-51*y^4)+x^3*(9+44*y-122*y^2+8*y^3-51*y^4)+x^2*(34+191*y+65*y^2+245*y^3+43*y^4+30*y^5))*Log[x]*Log[1+x]^2*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(-11+7*y)+3*x^4*y^2*(-11+7*y)+x*(9+47*y-116*y^2+11*y^3-51*y^4)+x^3*(9+47*y-116*y^2+11*y^3-51*y^4)+x^2*(31+185*y+59*y^2+239*y^3+40*y^4+30*y^5))*Log[1+x]^3*Log[y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+((M2*((1+x^4)*y+(x+x^3)*(-1+y-2*y^2)+x^2*(-1+3*y-y^2+y^3))*((1+x^8)*y*(125+322*y+125*y^2)+(x+x^7)*(13+178*y+512*y^2-466*y^3-237*y^4)+(x^3+x^5)*(-1+y)*(-104+368*y-1035*y^2+431*y^3-17*y^4+61*y^5)+(x^2+x^6)*(52+15*y+1072*y^2-786*y^3+196*y^4+75*y^5)-2*x^4*(-65+320*y-977*y^2+599*y^3-423*y^4+111*y^5-13*y^6+12*y^7)))/(9*x*(1+y)^2*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2))^2)+(M2*(x-y)*(x*(-1+y)+y+x^2*y)^5*(-1+x^4+x*y-x^3*y)^2*((1+x^4)*y^2+(x+x^3)*y*(-2+y-y^2)-x^2*(-1+y-3*y^2+y^3))*((112*(1-x)^13*x*(1+x)^9*(x-y)^2*(1+x^2-x*y)^2*(-1+x*y)^3*(x*(-1+y)+y+x^2*y)^5*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^3*(69725550*(1+x^4)*y^4+(x+x^3)*y*(99276+1823930*y+15634118*y^2+244641895*y^3)+x^2*(-99276-1853500*y-16280482*y^2-89427831*y^3+247112189*y^4)))/((-1+y)^8*y^4)-(28*(1-x)^13*x*(1+x)^9*(x-y)^2*(1+x^2-x*y)^2*(-1+x*y)^3*(x*(-1+y)+y+x^2*y)^5*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^2*(496380*x^4+2*x^3*(475371+5109121*x+475371*x^2)*y-2*x^2*(1546398-5622316*x-43483257*x^2-5622316*x^3+1546398*x^4)*y^2-(2874957812+12127658837*x+23722767080*x^2+25533174285*x^3+22408387057*x^4+25533174285*x^5+23722767080*x^6+12127658837*x^7+2874957812*x^8)*y^6+(2596055612+10768607385*x+22672942595*x^2+26805459570*x^3+27816366820*x^4+26805459570*x^5+22672942595*x^6+10768607385*x^7+2596055612*x^8)*y^7+x*y^3*(1645674-48979953*x+53448515*x^2+400643905*x^3+53448515*x^4-48979953*x^5+1645674*x^6+(27605789-351658951*x+121898450*x^2+1029408766*x^3+121898450*x^4-351658951*x^5+27605789*x^6)*y+(2877058725+5639257801*x+3073760625*x^2-819948701*x^3+3073760625*x^4+5639257801*x^5+2877058725*x^6)*y^2-(1+x+x^2)*(2596055612+2705254804*x+2378668461*x^2+2705254804*x^3+2596055612*x^4)*y^5)))/((-1+y)^8*y^5)+((-1+x^2)^5*(x-y)^2*(1+x^2-x*y)*(-1+x*y)^3*(x*(-1+y)+y+x^2*y)^5*(16986931200*x*(1+x^2)*y^41*(1+x+x^2-x*y)^4*(x*(-1+y)+y+x^2*y)^4-((1+x^2-x*y)*(4608*y^19*(-559909+450105*y)+4608*x^30*y^19*(-559909+450105*y)+x*y^16*(-746496-26256384*y+7289604096*y^2+754154896805*y^3-1184830556785*y^4+298928286278*y^5)+x^29*y^16*(-746496-26256384*y+7289604096*y^2+543956217125*y^3-989393747185*y^4+313690156358*y^5)-x^28*y^15*(90699264+1641307562*y+20356017681*y^2+1583489277945*y^3-4778957668739*y^4+4032923444036*y^5-3022029107833*y^6+953514972114*y^7)+x^27*y^14*(370538496+6655197464*y+54163749039*y^2+1679269788168*y^3-6202763391862*y^4+4459805066947*y^5-4909998838195*y^6+2666034423404*y^7-2060259474735*y^8+957663139794*y^9)-x^26*y^13*(560231424+9803599224*y+74485312691*y^2+792542579507*y^3-2168080260260*y^4-10444440081938*y^5+29230237458112*y^6-46769406453890*y^7+28439016122389*y^8-7013122902988*y^9+975093081929*y^10+319912407878*y^11)+x^25*y^12*(367205376+6219931868*y+45947644611*y^2+191809590403*y^3+396098248223*y^4-17654370166716*y^5+64380379716882*y^6-151079212744726*y^7+132201815958675*y^8-78733044118469*y^9+45094268188298*y^10-7149927323115*y^11+1005297256688*y^12)+x^24*y^11*(-60999168-1124202590*y-7443407580*y^2-16398251654*y^3+57495826882*y^4+7305850224409*y^5-31994674781807*y^6+121228971775504*y^7-10353789661328*y^8+1606756080838*y^9-22674939615742*y^10-38872284456015*y^11-16000271118131*y^12+959737223634*y^13)+x^23*y^10*(-42455040-483551412*y-5121222010*y^2-53481226874*y^3-381733538565*y^4-1871411697937*y^5-5633958535118*y^6-16693223681912*y^7-378069698206465*y^8+456059046028171*y^9-661085742425620*y^10+564123105573754*y^11-52455441370568*y^12+92058944567092*y^13+270051602520*y^14)+x^22*y^9*(1966080+39741120*y+2708242632*y^2+44567809888*y^3+384999461804*y^4+2265300906416*y^5+10259590099116*y^6+19660948998888*y^7+406608838946426*y^8-350950506817623*y^9+1306898439532049*y^10-870351875457169*y^11+110920451367225*y^12-516162628939670*y^13-100656407818190*y^14-29059295025228*y^15)+x^21*y^8*(42209280+529015680*y+1797828480*y^2-14637891428*y^3-225843897726*y^4-1640023085350*y^5-8618625990369*y^6-36151266553905*y^7-183720470060200*y^8-324518474241475*y^9-683499979905189*y^10-1437873409201027*y^11+1190047370518346*y^12+18085634380944*y^13+1182155275591341*y^14+245090619052888*y^15+75511422700632*y^16)+x^20*y^7*(-43499520-629452800*y-3531932160*y^2-5250767040*y^3+62800262888*y^4+676579082090*y^5+4364980935632*y^6+21759973386530*y^7+87797219055439*y^8+392439079613514*y^9+335601864098765*y^10+3699055139178839*y^11-1893286497477347*y^12+2868702761481297*y^13-3635983019400382*y^14-954229216629917*y^15-866860060904806*y^16-110581781161136*y^17)+x^2*y^5*(4162560+94602240*y+772646400*y^2+3011980800*y^3+5164250880*y^4-1862914560*y^5-23633541120*y^6-33172652160*y^7+9732831360*y^8+63930046080*y^9+15767387136*y^10-112287134762*y^11-134281356561*y^12-2154452833785*y^13+9184771592579*y^14+1633136387644*y^15-6338495034887*y^16-909229361874*y^17)+x^19*y^6*(25466880+418629120*y+2243485440*y^2+5449643520*y^3+2624582400*y^4-97576712248*y^5-1131425240724*y^6-7919518247964*y^7-40910772031116*y^8-168978742457748*y^9-501701905113717*y^10-2555854717653766*y^11-1810446977834260*y^12-3614589678717045*y^13+1020615625859205*y^14+3437380049736262*y^15+2706479498745293*y^16+1385305573071724*y^17+196938103562000*y^18)+x^18*y^5*(-11673600-189050880*y-510988800*y^2+295061760*y^3-2777865600*y^4-27314345280*y^5+32994652824*y^6+1396684151342*y^7+11861577858720*y^8+67362729758654*y^9+291202341717236*y^10+1052618152706087*y^11+3945014205280220*y^12+2194717524369476*y^13+8957044707330404*y^14-6453726488534611*y^15-1960032549948002*y^16-6081768394704585*y^17-1695676247874997*y^18-353792318420034*y^19)+x^3*y^4*(-20812800-455331840*y-3420963840*y^2-11427632640*y^3-12440728320*y^4+27688519680*y^5+93433259520*y^6+47840292480*y^7-149103484800*y^8-163322148480*y^9+225136828416*y^10+432958866584*y^11-61561927761*y^12+1373791181448*y^13-19302052581622*y^14-23595111089213*y^15+12554114473805*y^16-2868132252436*y^17+27149648200785*y^18+913377529554*y^19)+x^17*y^4*(-1244160-72307200*y-1078613760*y^2-4261998720*y^3-2356469760*y^4+19344683520*y^5+45109432320*y^6-99251118044*y^7-2241588188450*y^8-18619752155670*y^9-104514249277986*y^10-446868560180370*y^11-1994381663098119*y^12-2965149963179601*y^13-11356265857984381*y^14-316962712653980*y^15-2168541735648124*y^16+9614631136338271*y^17+6519514349297497*y^18+2760157703320291*y^19+456074335959992*y^20)+x^16*y^3*(16650240+381050880*y+2917370880*y^2+8992308480*y^3+6571052160*y^4-25943458560*y^5-63253764480*y^6+7214226240*y^7+580819637944*y^8+4393690386150*y^9+27878058634688*y^10+143960975795438*y^11+597965902860802*y^12+2253918945263851*y^13+5674093935976377*y^14+11576336095115411*y^15+3756398328820667*y^16+1228519516420111*y^17-13258917367563263*y^18-7569153096599727*y^19-3851966517199387*y^20-518545819973198*y^21)+x^4*y^3*(41625600+862817280*y+5734978560*y^2+14936163840*y^3+3121981440*y^4-55297839360*y^5-59125082880*y^6+118656215040*y^7+151535360640*y^8-389511448320*y^9-673430984064*y^10+413019883656*y^11+1372893560269*y^12+465592572493*y^13+18852687649700*y^14+79742389293458*y^15+15631288975808*y^16+72285684538370*y^17-107581405051669*y^18-42909536999732*y^19-30531588766409*y^20-305150537798*y^21)+x^5*y^2*(-41625600-789995520*y-4216473600*y^2-6206661120*y^3+7692602880*y^4-4240535040*y^5-140361934080*y^6-141594140160*y^7+555456418560*y^8+1104894610560*y^9-503542754304*y^10-2472184788772*y^11-291417749949*y^12+996605712643*y^13-16789018752097*y^14-113447536855356*y^15-109561256831598*y^16-323914863106966*y^17+87538080594195*y^18+176742270584251*y^19+192591700676618*y^20+85538374174485*y^21+10907846217968*y^22)+2*x^15*y^2*(-12487680-256826880*y-1604732160*y^2-3503696640*y^3+1024646400*y^4+10520171520*y^5-12357956160*y^6-65005209600*y^7-13702625280*y^8-87545955988*y^9-2674677216786*y^10-18157746196490*y^11-87816800451951*y^12-354344231783987*y^13-1126882966015772*y^14-4692462991652474*y^15-3221705841149861*y^16-8052664584421065*y^17+5056641728789138*y^18+4502031049932196*y^19+5656502735630874*y^20+1983676579153406*y^21+320020141223448*y^22)+x^14*y*(16650240+291763200*y+1167444480*y^2+49121280*y^3-811084800*y^4+43199493120*y^5+138627246720*y^6-16169124480*y^7-607838323200*y^8-482398165440*y^9+1781730645304*y^10+7136838705510*y^11+34186984054208*y^12+180547622446958*y^13+765104286892162*y^14+2903586486739051*y^15+7390809135160377*y^16+13601484417655571*y^17+8179483036111547*y^18-4010989904253809*y^19-12371677992409343*y^20-11834383681018287*y^21-4067200376588827*y^22-713544356149838*y^23)+x^6*y*(20812800+327367680*y+884467200*y^2-1511531520*y^3+5786676480*y^4+87103933440*y^5+166895496960*y^6-217943475840*y^7-871075332480*y^8+31096865280*y^9+2062910608512*y^10+201480656290*y^11-4182403867740*y^12+1700582301946*y^13+22637664090562*y^14+83167741457689*y^15+207102166284433*y^16+592899334195984*y^17+442438654381552*y^18-117096283308602*y^19-405981842571262*y^20-574885462347855*y^21-195880306317491*y^22-42147996206766*y^23)+x^12*(-12487680-135029760*y+665871360*y^2+6960368640*y^3+6005710080*y^4-37618717440*y^5+35687761920*y^6+492105273600*y^7+339386567040*y^8-1835181603840*y^9-2357150735040*y^10+3792132203544*y^11+10087577061422*y^12+23410728731040*y^13+139222133471294*y^14+639613868759156*y^15+2332738449433127*y^16+7451737528979420*y^17+8404682991804356*y^18+11151224483764964*y^19-5706952029765331*y^20-10465817297741282*y^21-9506421866832585*y^22-3928285498110517*y^23-569459505257154*y^24)+x^10*(-29137920-363632640*y+661201920*y^2+12248839680*y^3+12856515840*y^4-72057200640*y^5+16999257600*y^6+777308273280*y^7+607601433600*y^8-2861794314240*y^9-3679989616320*y^10+5713231918568*y^11+11493030139370*y^12+7904058659792*y^13+68743517775650*y^14+361830128761039*y^15+1429288446720714*y^16+3043539918459725*y^17+7897079696362199*y^18+2174152218881053*y^19-39329442992943*y^20-6436574105229502*y^21-6010084559219357*y^22-2157240265322086*y^23-401818950664496*y^24)+x^8*(-12487680-114216960*y+952120320*y^2+7155471360*y^3+618389760*y^4-42046471680*y^5+101954572800*y^6+608801024640*y^7+87152219520*y^8-2475566302080*y^9-1879296630720*y^10+5290515484872*y^11+5744771239648*y^12-4654380844756*y^13+16001436499376*y^14+124844909917356*y^15+432675382543848*y^16+1454494254100346*y^17+1788256773375657*y^18+2618527671437969*y^19-1360335801750289*y^20-1549077380178375*y^21-2491404104618390*y^22-884770464799310*y^23-162138007083468*y^24)+x^7*(-4162560-26972160*y+384537600*y^2+590545920*y^3-16409383680*y^4-60854000640*y^5+7138786560*y^6+245981735040*y^7-118208154240*y^8-1187588348160*y^9+274643134080*y^10+4455933366348*y^11+1469680509830*y^12-10565734067834*y^13-16013310551685*y^14-34975510968337*y^15-191920873395278*y^16-615912763271672*y^17-1326302941138945*y^18-557128743420149*y^19-418528130885140*y^20+1586879528366074*y^21+987104823401272*y^22+498642850060852*y^23+89910354136920*y^24)+x^9*(-24975360-315847680*y+317736960*y^2+6529336320*y^3-14475102720*y^4-141393173760*y^5-112069413120*y^6+561779927040*y^7+486132097920*y^8-2127530678400*y^9-1727698417920*y^10+6486778097692*y^11+5354439609474*y^12-21543171164710*y^13-65109492267489*y^14-198707886649905*y^15-837837487941160*y^16-2325814324631875*y^17-3730692023405349*y^18-3320055698324227*y^19+583686335200586*y^20+4806582033033744*y^21+3142625731796781*y^22+1756473278816728*y^23+236250196811352*y^24)+x^11*(-24975360-332497920*y+83742720*y^2+6327598080*y^3-9656832000*y^4-131465045760*y^5-141778805760*y^6+494381861760*y^7+649486805760*y^8-1726386474240*y^9-2208173316480*y^10+4620083903432*y^11+3446224793196*y^12-31482013133724*y^13-132226983425676*y^14-487228622576148*y^15-1735423337299317*y^16-5960338870652806*y^17-7066664342324500*y^18-7957175844909045*y^19+3602032054055685*y^20+8209726740066502*y^21+8075190359156813*y^22+3016996746737644*y^23+506693642320400*y^24)+x^13*(-4162560-39459840*y+240261120*y^2+967019520*y^3-10791978240*y^4-55353488640*y^5-33429868800*y^6+211637124480*y^7+178051516800*y^8-789262064640*y^9-774147473280*y^10+1873629556516*y^11-1601724368930*y^12-35712067705110*y^13-178512976080546*y^14-731144256655890*y^15-3064089816895239*y^16-5939577152417361*y^17-16290280731808381*y^18-3063754343821340*y^19-1345757469684604*y^20+15717325974672991*y^21+9861512605430617*y^22+4398542056721251*y^23+649237280543672*y^24)))/(-1+y)^6))/y^16+(16384*(1+x)^6*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4*((8*(-1+x)^12*(x-y)*(1-x*y)*(x-x*y)^8*(-1+x*y)*(42528*y^2-42528*x^42*y^2-3*x*y*(28352-193341*y+42528*y^2)+3*x^41*y*(28352-193341*y+42528*y^2)+2*x^2*(21264-558759*y+2013794*y^2-857694*y^3+79740*y^4)-2*x^40*(21264-558759*y+2013794*y^2-857694*y^3+79740*y^4)+x^3*(537495-7092401*y+18890221*y^2-11184148*y^3+2156733*y^4-212640*y^5)+x^39*(-537495+7092401*y-18890221*y^2+11184148*y^3-2156733*y^4+212640*y^5)+x^38*(-3192397+29031970*y-65974286*y^2+47130185*y^3-14375880*y^4+3060822*y^5-318960*y^6)+x^4*(3192397-29031970*y+65974286*y^2-47130185*y^3+14375880*y^4-3060822*y^5+318960*y^6)+x^5*(11857137-85699902*y+177925654*y^2-143920625*y^3+63592854*y^4-22711243*y^5+4696728*y^6-255168*y^7)+x^37*(-11857137+85699902*y-177925654*y^2+143920625*y^3-63592854*y^4+22711243*y^5-4696728*y^6+255168*y^7)+x^35*(-58106186+321903273*y-597768808*y^2+629510719*y^3-602296301*y^4+452956661*y^5-176827085*y^6+27222873*y^7-1086096*y^8)+x^36*(-30750284+191058388*y-373424818*y^2+337483177*y^3-214243574*y^4+115642798*y^5-35098657*y^6+3742245*y^7-74424*y^8)+x^6*(30750284-191058388*y+373424818*y^2-337483177*y^3+214243574*y^4-115642798*y^5+35098657*y^6-3742245*y^7+74424*y^8)+x^7*(58106186-321903273*y+597768808*y^2-629510719*y^3+602296301*y^4-452956661*y^5+176827085*y^6-27222873*y^7+1086096*y^8)+x^19*(-64471935+266837415*y+2481422367*y^2-14238864797*y^3+31173919443*y^4-35230393014*y^5+22017858068*y^6-7490275717*y^7+1279311332*y^8-92652672*y^9)+x^18*(-168573728+747580044*y+1646498130*y^2-15876105946*y^3+37361991629*y^4-43313542471*y^5+27446384466*y^6-9363319769*y^7+1542246674*y^8-90421434*y^9)+x^17*(-385302292+1960692729*y+187751581*y^2-18502130832*y^3+47416829432*y^4-56501696354*y^5+36520813745*y^6-12601103118*y^7+1966218797*y^8-67269380*y^9)+x^20*(-118283161+333987631*y+2311539904*y^2-13246992136*y^3+28120001778*y^4-31541305236*y^5+20002741184*y^6-6955860123*y^7+1159651415*y^8-63526763*y^9)+x^9*(60230940-198893841*y+291650232*y^2-1326474447*y^3+3469017103*y^4-3901963274*y^5+2035416529*y^6-467767065*y^7+35568852*y^8-6372*y^9)+x^8*(78235840-381048603*y+666183446*y^2-968941579*y^3+1506409976*y^4-1447672866*y^5+671354126*y^6-130976739*y^7+7707567*y^8-1125*y^9)+x^34*(-78235840+381048603*y-666183446*y^2+968941579*y^3-1506409976*y^4+1447672866*y^5-671354126*y^6+130976739*y^7-7707567*y^8+1125*y^9)+x^33*(-60230940+198893841*y-291650232*y^2+1326474447*y^3-3469017103*y^4+3901963274*y^5-2035451091*y^6+467767065*y^7-35568852*y^8+6372*y^9)-x^10*(29630177-390544542*y+745192239*y^2+1882581670*y^3-7394536076*y^4+9031597322*y^5-5102648104*y^6+1318412814*y^7-120140730*y^8+11772*y^9)+x^32*(29630177-390544542*y+745192239*y^2+1882581670*y^3-7394536076*y^4+9039641018*y^5-5102959162*y^6+1318516500*y^7-120140730*y^8+11772*y^9)+x^31*(204603426-1421889379*y+2350538160*y^2+3190626045*y^3-14428194289*y^4+18211891838*y^5-10826331103*y^6+3045905688*y^7-316741290*y^8+18492*y^9)-x^11*(204603426-1421889379*y+2350538160*y^2+3190626045*y^3-14373559819*y^4+18147507708*y^5-10800782973*y^6+3044972514*y^7-316637604*y^8+18492*y^9)-x^12*(438519497-2707231032*y+3994993319*y^2+5959121564*y^3-25041554619*y^4+31740974672*y^5-19564062189*y^6+5886885584*y^7-677975172*y^8+212756*y^9)+x^30*(438519497-2707231032*y+3994993319*y^2+6071379468*y^3-25432005043*y^4+32162587412*y^5-19761500267*y^6+5915198674*y^7-678908346*y^8+247318*y^9)-x^13*(668540279-3871667946*y+4949806242*y^2+10412378669*y^3-38397379057*y^4+48247122515*y^5-30471903047*y^6+9632209622*y^7-1205289925*y^8+1504058*y^9)+x^29*(668540279-3871667946*y+4889288276*y^2+11132551429*y^3-40109453121*y^4+50095526731*y^5-31402317043*y^6+9837596960*y^7-1217446499*y^8+1815116*y^9)-2*x^21*(96289218-292573462*y-674611930*y^2+5099087633*y^3-10871290593*y^4+12252137737*y^5-7951658603*y^6+2816002208*y^7-428062488*y^8+4320250*y^9)-x^14*(822827061-4485804961*y+4782186655*y^2+15619362202*y^3-50969882357*y^4+63376193758*y^5-40694224184*y^6+13367214080*y^7-1790578281*y^8+6233073*y^9)+x^28*(822827061-4523015969*y+4413964257*y^2+18035677820*y^3-56274310701*y^4+69004512746*y^5-43783795424*y^6+14188446760*y^7-1866575243*y^8+7580991*y^9)-x^15*(824365538-4301179092*y+3534981520*y^2+19498282565*y^3-57957894624*y^4+71274723055*y^5-46263273714*y^6+15640142234*y^7-2215954268*y^8+18015226*y^9)+x^27*(856461944-4455137726*y+2587121510*y^2+25043069607*y^3-69661313262*y^4+83831873019*y^5-53628072470*y^6+17843753898*y^7-2480490812*y^8+21678798*y^9)-x^16*(643249285-3365303743*y+1655820311*y^2+20354203851*y^3-56241829781*y^4+68264696171*y^5-44471421416*y^6+15301389510*y^7-2275227291*y^8+39355007*y^9)+x^26*(771634909-3710432019*y+220323601*y^2+29308173525*y^3-74779761495*y^4+88671000077*y^5-57090112700*y^6+19444674938*y^7-2855412701*y^8+46094597*y^9)+x^22*(-138488087+575829161*y+21928678*y^2-2680392162*y^3+5793617234*y^4-6448486864*y^5+4244316286*y^6-1437154423*y^7+88119389*y^8+50462327*y^9)+x^25*(577880728-2545839653*y-1604843099*y^2+28000591746*y^3-67313191906*y^4+78991524676*y^5-51199115585*y^6+17841080604*y^7-2778150663*y^8+75460574*y^9)+x^23*(32375529-112878781*y-1405176733*y^2+8673619347*y^3-19550010983*y^4+22774901856*y^5-14922077990*y^6+5472370471*y^7-1046707638*y^8+89127348*y^9)+x^24*(296959352-1275057552*y-2176247604*y^2+20320947048*y^3-47042800159*y^4+54839055241*y^5-35787430276*y^6+12763399431*y^7-2132901932*y^8+95363800*y^9)))/(-1+y)^8-192*(1-x)^13*x^15*(1+x)^5*(1+x^2-x*y)^2*(x*(-1+y)+y+x^2*y)^2*(11*x^2*(x-y)*(-1+x*y)^2*(x*(-1+y)+y+x^2*y)^3*(11*x*(-1+y)^2+11*x^3*(-1+y)^2-5*y-5*x^4*y+22*x^2*(1-y+y^2))-9*(1-x*y)*(x^2*(-1+x*y)^2*(-(x^3*(-64+383982*x+235671*x^2+131786*x^3+65550*x^4+28047*x^5+9827*x^6+2610*x^7+460*x^8+39*x^9))+x^2*(1+x+x^2)*(-192+127528*x+63917*x^2+27449*x^3+9678*x^4+2602*x^5+461*x^6+33*x^7)*y-2*x*(1+x+x^2)^2*(-96+4983*x+1758*x^2+553*x^3+181*x^4+56*x^5+13*x^6)*y^2+2*(1+x+x^2)^3*(-32+202*x+99*x^2+46*x^3+13*x^4)*y^3)-(x-y)^2*(39+460*x+2610*x^2+9827*x^3+28047*x^4-34194*x^5-12340*x^6-3417*x^7-648*x^8-64*x^9+x*(1+x+x^2)*(-33-461*x-2602*x^2+62992*x^3+25647*x^4+8041*x^5+1728*x^6+192*x^7)*y-2*x*(1+x+x^2)^2*(-13-56*x+17957*x^2+8374*x^3+3036*x^4+756*x^5+96*x^6)*y^2+4*x^2*(1+x+x^2)^3*(1551+838*x+362*x^2+108*x^3+16*x^4)*y^3)))))/x^18))/(8388608*(1+x)^13*(x-x^2-y+x^3*y)^15*(y+x^2*y-x*(1+y^2))^4*(1+x+x^4+x^3*(1-2*y)-2*x*y+x^2*(2-y+y^2))^4)+(M2*(x-y)*(x*(-1+y)+y+x^2*y)^5*(-1+x^4+x*y-x^3*y)^2*((1+x^4)*y^2+(x+x^3)*y*(-2+y-y^2)-x^2*(-1+y-3*y^2+y^3))*((-112*(1-x)^13*x*(1+x)^9*(x-y)^2*(1+x^2-x*y)^2*(-1+x*y)^3*(x*(-1+y)+y+x^2*y)^5*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^3*(69725550*(1+x^4)*y^4+(x+x^3)*y*(99276+1823930*y+15634118*y^2+244641895*y^3)+x^2*(-99276-1853500*y-16280482*y^2-89427831*y^3+247112189*y^4)))/((-1+y)^8*y^4)+(28*(1-x)^13*x*(1+x)^9*(x-y)^2*(1+x^2-x*y)^2*(-1+x*y)^3*(x*(-1+y)+y+x^2*y)^5*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^2*(496380*x^4+2*x^3*(475371+5109121*x+475371*x^2)*y-2*x^2*(1546398-5622316*x-43483257*x^2-5622316*x^3+1546398*x^4)*y^2-(2874957812+12127658837*x+23722767080*x^2+25533174285*x^3+22408387057*x^4+25533174285*x^5+23722767080*x^6+12127658837*x^7+2874957812*x^8)*y^6+(2596055612+10768607385*x+22672942595*x^2+26805459570*x^3+27816366820*x^4+26805459570*x^5+22672942595*x^6+10768607385*x^7+2596055612*x^8)*y^7+x*y^3*(1645674-48979953*x+53448515*x^2+400643905*x^3+53448515*x^4-48979953*x^5+1645674*x^6+(27605789-351658951*x+121898450*x^2+1029408766*x^3+121898450*x^4-351658951*x^5+27605789*x^6)*y+(2877058725+5639257801*x+3073760625*x^2-819948701*x^3+3073760625*x^4+5639257801*x^5+2877058725*x^6)*y^2-(1+x+x^2)*(2596055612+2705254804*x+2378668461*x^2+2705254804*x^3+2596055612*x^4)*y^5)))/((-1+y)^8*y^5)+((-1+x^2)^5*(x-y)^2*(1+x^2-x*y)*(-1+x*y)^3*(x*(-1+y)+y+x^2*y)^5*(-16986931200*x*(1+x^2)*y^41*(1+x+x^2-x*y)^4*(x*(-1+y)+y+x^2*y)^4+((1+x^2-x*y)*(4608*y^19*(-559909+450105*y)+4608*x^30*y^19*(-559909+450105*y)+x*y^16*(-746496-26256384*y+7289604096*y^2+754154896805*y^3-1184830556785*y^4+298928286278*y^5)+x^29*y^16*(-746496-26256384*y+7289604096*y^2+543956217125*y^3-989393747185*y^4+313690156358*y^5)-x^28*y^15*(90699264+1641307562*y+20356017681*y^2+1583489277945*y^3-4778957668739*y^4+4032923444036*y^5-3022029107833*y^6+953514972114*y^7)+x^27*y^14*(370538496+6655197464*y+54163749039*y^2+1679269788168*y^3-6202763391862*y^4+4459805066947*y^5-4909998838195*y^6+2666034423404*y^7-2060259474735*y^8+957663139794*y^9)-x^26*y^13*(560231424+9803599224*y+74485312691*y^2+792542579507*y^3-2168080260260*y^4-10444440081938*y^5+29230237458112*y^6-46769406453890*y^7+28439016122389*y^8-7013122902988*y^9+975093081929*y^10+319912407878*y^11)+x^25*y^12*(367205376+6219931868*y+45947644611*y^2+191809590403*y^3+396098248223*y^4-17654370166716*y^5+64380379716882*y^6-151079212744726*y^7+132201815958675*y^8-78733044118469*y^9+45094268188298*y^10-7149927323115*y^11+1005297256688*y^12)+x^24*y^11*(-60999168-1124202590*y-7443407580*y^2-16398251654*y^3+57495826882*y^4+7305850224409*y^5-31994674781807*y^6+121228971775504*y^7-10353789661328*y^8+1606756080838*y^9-22674939615742*y^10-38872284456015*y^11-16000271118131*y^12+959737223634*y^13)+x^23*y^10*(-42455040-483551412*y-5121222010*y^2-53481226874*y^3-381733538565*y^4-1871411697937*y^5-5633958535118*y^6-16693223681912*y^7-378069698206465*y^8+456059046028171*y^9-661085742425620*y^10+564123105573754*y^11-52455441370568*y^12+92058944567092*y^13+270051602520*y^14)+x^22*y^9*(1966080+39741120*y+2708242632*y^2+44567809888*y^3+384999461804*y^4+2265300906416*y^5+10259590099116*y^6+19660948998888*y^7+406608838946426*y^8-350950506817623*y^9+1306898439532049*y^10-870351875457169*y^11+110920451367225*y^12-516162628939670*y^13-100656407818190*y^14-29059295025228*y^15)+x^21*y^8*(42209280+529015680*y+1797828480*y^2-14637891428*y^3-225843897726*y^4-1640023085350*y^5-8618625990369*y^6-36151266553905*y^7-183720470060200*y^8-324518474241475*y^9-683499979905189*y^10-1437873409201027*y^11+1190047370518346*y^12+18085634380944*y^13+1182155275591341*y^14+245090619052888*y^15+75511422700632*y^16)+x^20*y^7*(-43499520-629452800*y-3531932160*y^2-5250767040*y^3+62800262888*y^4+676579082090*y^5+4364980935632*y^6+21759973386530*y^7+87797219055439*y^8+392439079613514*y^9+335601864098765*y^10+3699055139178839*y^11-1893286497477347*y^12+2868702761481297*y^13-3635983019400382*y^14-954229216629917*y^15-866860060904806*y^16-110581781161136*y^17)+x^2*y^5*(4162560+94602240*y+772646400*y^2+3011980800*y^3+5164250880*y^4-1862914560*y^5-23633541120*y^6-33172652160*y^7+9732831360*y^8+63930046080*y^9+15767387136*y^10-112287134762*y^11-134281356561*y^12-2154452833785*y^13+9184771592579*y^14+1633136387644*y^15-6338495034887*y^16-909229361874*y^17)+x^19*y^6*(25466880+418629120*y+2243485440*y^2+5449643520*y^3+2624582400*y^4-97576712248*y^5-1131425240724*y^6-7919518247964*y^7-40910772031116*y^8-168978742457748*y^9-501701905113717*y^10-2555854717653766*y^11-1810446977834260*y^12-3614589678717045*y^13+1020615625859205*y^14+3437380049736262*y^15+2706479498745293*y^16+1385305573071724*y^17+196938103562000*y^18)+x^18*y^5*(-11673600-189050880*y-510988800*y^2+295061760*y^3-2777865600*y^4-27314345280*y^5+32994652824*y^6+1396684151342*y^7+11861577858720*y^8+67362729758654*y^9+291202341717236*y^10+1052618152706087*y^11+3945014205280220*y^12+2194717524369476*y^13+8957044707330404*y^14-6453726488534611*y^15-1960032549948002*y^16-6081768394704585*y^17-1695676247874997*y^18-353792318420034*y^19)+x^3*y^4*(-20812800-455331840*y-3420963840*y^2-11427632640*y^3-12440728320*y^4+27688519680*y^5+93433259520*y^6+47840292480*y^7-149103484800*y^8-163322148480*y^9+225136828416*y^10+432958866584*y^11-61561927761*y^12+1373791181448*y^13-19302052581622*y^14-23595111089213*y^15+12554114473805*y^16-2868132252436*y^17+27149648200785*y^18+913377529554*y^19)+x^17*y^4*(-1244160-72307200*y-1078613760*y^2-4261998720*y^3-2356469760*y^4+19344683520*y^5+45109432320*y^6-99251118044*y^7-2241588188450*y^8-18619752155670*y^9-104514249277986*y^10-446868560180370*y^11-1994381663098119*y^12-2965149963179601*y^13-11356265857984381*y^14-316962712653980*y^15-2168541735648124*y^16+9614631136338271*y^17+6519514349297497*y^18+2760157703320291*y^19+456074335959992*y^20)+x^16*y^3*(16650240+381050880*y+2917370880*y^2+8992308480*y^3+6571052160*y^4-25943458560*y^5-63253764480*y^6+7214226240*y^7+580819637944*y^8+4393690386150*y^9+27878058634688*y^10+143960975795438*y^11+597965902860802*y^12+2253918945263851*y^13+5674093935976377*y^14+11576336095115411*y^15+3756398328820667*y^16+1228519516420111*y^17-13258917367563263*y^18-7569153096599727*y^19-3851966517199387*y^20-518545819973198*y^21)+x^4*y^3*(41625600+862817280*y+5734978560*y^2+14936163840*y^3+3121981440*y^4-55297839360*y^5-59125082880*y^6+118656215040*y^7+151535360640*y^8-389511448320*y^9-673430984064*y^10+413019883656*y^11+1372893560269*y^12+465592572493*y^13+18852687649700*y^14+79742389293458*y^15+15631288975808*y^16+72285684538370*y^17-107581405051669*y^18-42909536999732*y^19-30531588766409*y^20-305150537798*y^21)+x^5*y^2*(-41625600-789995520*y-4216473600*y^2-6206661120*y^3+7692602880*y^4-4240535040*y^5-140361934080*y^6-141594140160*y^7+555456418560*y^8+1104894610560*y^9-503542754304*y^10-2472184788772*y^11-291417749949*y^12+996605712643*y^13-16789018752097*y^14-113447536855356*y^15-109561256831598*y^16-323914863106966*y^17+87538080594195*y^18+176742270584251*y^19+192591700676618*y^20+85538374174485*y^21+10907846217968*y^22)+2*x^15*y^2*(-12487680-256826880*y-1604732160*y^2-3503696640*y^3+1024646400*y^4+10520171520*y^5-12357956160*y^6-65005209600*y^7-13702625280*y^8-87545955988*y^9-2674677216786*y^10-18157746196490*y^11-87816800451951*y^12-354344231783987*y^13-1126882966015772*y^14-4692462991652474*y^15-3221705841149861*y^16-8052664584421065*y^17+5056641728789138*y^18+4502031049932196*y^19+5656502735630874*y^20+1983676579153406*y^21+320020141223448*y^22)+x^14*y*(16650240+291763200*y+1167444480*y^2+49121280*y^3-811084800*y^4+43199493120*y^5+138627246720*y^6-16169124480*y^7-607838323200*y^8-482398165440*y^9+1781730645304*y^10+7136838705510*y^11+34186984054208*y^12+180547622446958*y^13+765104286892162*y^14+2903586486739051*y^15+7390809135160377*y^16+13601484417655571*y^17+8179483036111547*y^18-4010989904253809*y^19-12371677992409343*y^20-11834383681018287*y^21-4067200376588827*y^22-713544356149838*y^23)+x^6*y*(20812800+327367680*y+884467200*y^2-1511531520*y^3+5786676480*y^4+87103933440*y^5+166895496960*y^6-217943475840*y^7-871075332480*y^8+31096865280*y^9+2062910608512*y^10+201480656290*y^11-4182403867740*y^12+1700582301946*y^13+22637664090562*y^14+83167741457689*y^15+207102166284433*y^16+592899334195984*y^17+442438654381552*y^18-117096283308602*y^19-405981842571262*y^20-574885462347855*y^21-195880306317491*y^22-42147996206766*y^23)+x^12*(-12487680-135029760*y+665871360*y^2+6960368640*y^3+6005710080*y^4-37618717440*y^5+35687761920*y^6+492105273600*y^7+339386567040*y^8-1835181603840*y^9-2357150735040*y^10+3792132203544*y^11+10087577061422*y^12+23410728731040*y^13+139222133471294*y^14+639613868759156*y^15+2332738449433127*y^16+7451737528979420*y^17+8404682991804356*y^18+11151224483764964*y^19-5706952029765331*y^20-10465817297741282*y^21-9506421866832585*y^22-3928285498110517*y^23-569459505257154*y^24)+x^10*(-29137920-363632640*y+661201920*y^2+12248839680*y^3+12856515840*y^4-72057200640*y^5+16999257600*y^6+777308273280*y^7+607601433600*y^8-2861794314240*y^9-3679989616320*y^10+5713231918568*y^11+11493030139370*y^12+7904058659792*y^13+68743517775650*y^14+361830128761039*y^15+1429288446720714*y^16+3043539918459725*y^17+7897079696362199*y^18+2174152218881053*y^19-39329442992943*y^20-6436574105229502*y^21-6010084559219357*y^22-2157240265322086*y^23-401818950664496*y^24)+x^8*(-12487680-114216960*y+952120320*y^2+7155471360*y^3+618389760*y^4-42046471680*y^5+101954572800*y^6+608801024640*y^7+87152219520*y^8-2475566302080*y^9-1879296630720*y^10+5290515484872*y^11+5744771239648*y^12-4654380844756*y^13+16001436499376*y^14+124844909917356*y^15+432675382543848*y^16+1454494254100346*y^17+1788256773375657*y^18+2618527671437969*y^19-1360335801750289*y^20-1549077380178375*y^21-2491404104618390*y^22-884770464799310*y^23-162138007083468*y^24)+x^7*(-4162560-26972160*y+384537600*y^2+590545920*y^3-16409383680*y^4-60854000640*y^5+7138786560*y^6+245981735040*y^7-118208154240*y^8-1187588348160*y^9+274643134080*y^10+4455933366348*y^11+1469680509830*y^12-10565734067834*y^13-16013310551685*y^14-34975510968337*y^15-191920873395278*y^16-615912763271672*y^17-1326302941138945*y^18-557128743420149*y^19-418528130885140*y^20+1586879528366074*y^21+987104823401272*y^22+498642850060852*y^23+89910354136920*y^24)+x^9*(-24975360-315847680*y+317736960*y^2+6529336320*y^3-14475102720*y^4-141393173760*y^5-112069413120*y^6+561779927040*y^7+486132097920*y^8-2127530678400*y^9-1727698417920*y^10+6486778097692*y^11+5354439609474*y^12-21543171164710*y^13-65109492267489*y^14-198707886649905*y^15-837837487941160*y^16-2325814324631875*y^17-3730692023405349*y^18-3320055698324227*y^19+583686335200586*y^20+4806582033033744*y^21+3142625731796781*y^22+1756473278816728*y^23+236250196811352*y^24)+x^11*(-24975360-332497920*y+83742720*y^2+6327598080*y^3-9656832000*y^4-131465045760*y^5-141778805760*y^6+494381861760*y^7+649486805760*y^8-1726386474240*y^9-2208173316480*y^10+4620083903432*y^11+3446224793196*y^12-31482013133724*y^13-132226983425676*y^14-487228622576148*y^15-1735423337299317*y^16-5960338870652806*y^17-7066664342324500*y^18-7957175844909045*y^19+3602032054055685*y^20+8209726740066502*y^21+8075190359156813*y^22+3016996746737644*y^23+506693642320400*y^24)+x^13*(-4162560-39459840*y+240261120*y^2+967019520*y^3-10791978240*y^4-55353488640*y^5-33429868800*y^6+211637124480*y^7+178051516800*y^8-789262064640*y^9-774147473280*y^10+1873629556516*y^11-1601724368930*y^12-35712067705110*y^13-178512976080546*y^14-731144256655890*y^15-3064089816895239*y^16-5939577152417361*y^17-16290280731808381*y^18-3063754343821340*y^19-1345757469684604*y^20+15717325974672991*y^21+9861512605430617*y^22+4398542056721251*y^23+649237280543672*y^24)))/(-1+y)^6))/y^16+(16384*(1+x)^6*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4*((-8*(-1+x)^12*(x-y)*(1-x*y)*(x-x*y)^8*(-1+x*y)*(42528*y^2-42528*x^42*y^2-3*x*y*(28352-193341*y+42528*y^2)+3*x^41*y*(28352-193341*y+42528*y^2)+2*x^2*(21264-558759*y+2013794*y^2-857694*y^3+79740*y^4)-2*x^40*(21264-558759*y+2013794*y^2-857694*y^3+79740*y^4)+x^3*(537495-7092401*y+18890221*y^2-11184148*y^3+2156733*y^4-212640*y^5)+x^39*(-537495+7092401*y-18890221*y^2+11184148*y^3-2156733*y^4+212640*y^5)+x^38*(-3192397+29031970*y-65974286*y^2+47130185*y^3-14375880*y^4+3060822*y^5-318960*y^6)+x^4*(3192397-29031970*y+65974286*y^2-47130185*y^3+14375880*y^4-3060822*y^5+318960*y^6)+x^5*(11857137-85699902*y+177925654*y^2-143920625*y^3+63592854*y^4-22711243*y^5+4696728*y^6-255168*y^7)+x^37*(-11857137+85699902*y-177925654*y^2+143920625*y^3-63592854*y^4+22711243*y^5-4696728*y^6+255168*y^7)+x^35*(-58106186+321903273*y-597768808*y^2+629510719*y^3-602296301*y^4+452956661*y^5-176827085*y^6+27222873*y^7-1086096*y^8)+x^36*(-30750284+191058388*y-373424818*y^2+337483177*y^3-214243574*y^4+115642798*y^5-35098657*y^6+3742245*y^7-74424*y^8)+x^6*(30750284-191058388*y+373424818*y^2-337483177*y^3+214243574*y^4-115642798*y^5+35098657*y^6-3742245*y^7+74424*y^8)+x^7*(58106186-321903273*y+597768808*y^2-629510719*y^3+602296301*y^4-452956661*y^5+176827085*y^6-27222873*y^7+1086096*y^8)+x^19*(-64471935+266837415*y+2481422367*y^2-14238864797*y^3+31173919443*y^4-35230393014*y^5+22017858068*y^6-7490275717*y^7+1279311332*y^8-92652672*y^9)+x^18*(-168573728+747580044*y+1646498130*y^2-15876105946*y^3+37361991629*y^4-43313542471*y^5+27446384466*y^6-9363319769*y^7+1542246674*y^8-90421434*y^9)+x^17*(-385302292+1960692729*y+187751581*y^2-18502130832*y^3+47416829432*y^4-56501696354*y^5+36520813745*y^6-12601103118*y^7+1966218797*y^8-67269380*y^9)+x^20*(-118283161+333987631*y+2311539904*y^2-13246992136*y^3+28120001778*y^4-31541305236*y^5+20002741184*y^6-6955860123*y^7+1159651415*y^8-63526763*y^9)+x^9*(60230940-198893841*y+291650232*y^2-1326474447*y^3+3469017103*y^4-3901963274*y^5+2035416529*y^6-467767065*y^7+35568852*y^8-6372*y^9)+x^8*(78235840-381048603*y+666183446*y^2-968941579*y^3+1506409976*y^4-1447672866*y^5+671354126*y^6-130976739*y^7+7707567*y^8-1125*y^9)+x^34*(-78235840+381048603*y-666183446*y^2+968941579*y^3-1506409976*y^4+1447672866*y^5-671354126*y^6+130976739*y^7-7707567*y^8+1125*y^9)+x^33*(-60230940+198893841*y-291650232*y^2+1326474447*y^3-3469017103*y^4+3901963274*y^5-2035451091*y^6+467767065*y^7-35568852*y^8+6372*y^9)-x^10*(29630177-390544542*y+745192239*y^2+1882581670*y^3-7394536076*y^4+9031597322*y^5-5102648104*y^6+1318412814*y^7-120140730*y^8+11772*y^9)+x^32*(29630177-390544542*y+745192239*y^2+1882581670*y^3-7394536076*y^4+9039641018*y^5-5102959162*y^6+1318516500*y^7-120140730*y^8+11772*y^9)+x^31*(204603426-1421889379*y+2350538160*y^2+3190626045*y^3-14428194289*y^4+18211891838*y^5-10826331103*y^6+3045905688*y^7-316741290*y^8+18492*y^9)-x^11*(204603426-1421889379*y+2350538160*y^2+3190626045*y^3-14373559819*y^4+18147507708*y^5-10800782973*y^6+3044972514*y^7-316637604*y^8+18492*y^9)-x^12*(438519497-2707231032*y+3994993319*y^2+5959121564*y^3-25041554619*y^4+31740974672*y^5-19564062189*y^6+5886885584*y^7-677975172*y^8+212756*y^9)+x^30*(438519497-2707231032*y+3994993319*y^2+6071379468*y^3-25432005043*y^4+32162587412*y^5-19761500267*y^6+5915198674*y^7-678908346*y^8+247318*y^9)-x^13*(668540279-3871667946*y+4949806242*y^2+10412378669*y^3-38397379057*y^4+48247122515*y^5-30471903047*y^6+9632209622*y^7-1205289925*y^8+1504058*y^9)+x^29*(668540279-3871667946*y+4889288276*y^2+11132551429*y^3-40109453121*y^4+50095526731*y^5-31402317043*y^6+9837596960*y^7-1217446499*y^8+1815116*y^9)-2*x^21*(96289218-292573462*y-674611930*y^2+5099087633*y^3-10871290593*y^4+12252137737*y^5-7951658603*y^6+2816002208*y^7-428062488*y^8+4320250*y^9)-x^14*(822827061-4485804961*y+4782186655*y^2+15619362202*y^3-50969882357*y^4+63376193758*y^5-40694224184*y^6+13367214080*y^7-1790578281*y^8+6233073*y^9)+x^28*(822827061-4523015969*y+4413964257*y^2+18035677820*y^3-56274310701*y^4+69004512746*y^5-43783795424*y^6+14188446760*y^7-1866575243*y^8+7580991*y^9)-x^15*(824365538-4301179092*y+3534981520*y^2+19498282565*y^3-57957894624*y^4+71274723055*y^5-46263273714*y^6+15640142234*y^7-2215954268*y^8+18015226*y^9)+x^27*(856461944-4455137726*y+2587121510*y^2+25043069607*y^3-69661313262*y^4+83831873019*y^5-53628072470*y^6+17843753898*y^7-2480490812*y^8+21678798*y^9)-x^16*(643249285-3365303743*y+1655820311*y^2+20354203851*y^3-56241829781*y^4+68264696171*y^5-44471421416*y^6+15301389510*y^7-2275227291*y^8+39355007*y^9)+x^26*(771634909-3710432019*y+220323601*y^2+29308173525*y^3-74779761495*y^4+88671000077*y^5-57090112700*y^6+19444674938*y^7-2855412701*y^8+46094597*y^9)+x^22*(-138488087+575829161*y+21928678*y^2-2680392162*y^3+5793617234*y^4-6448486864*y^5+4244316286*y^6-1437154423*y^7+88119389*y^8+50462327*y^9)+x^25*(577880728-2545839653*y-1604843099*y^2+28000591746*y^3-67313191906*y^4+78991524676*y^5-51199115585*y^6+17841080604*y^7-2778150663*y^8+75460574*y^9)+x^23*(32375529-112878781*y-1405176733*y^2+8673619347*y^3-19550010983*y^4+22774901856*y^5-14922077990*y^6+5472370471*y^7-1046707638*y^8+89127348*y^9)+x^24*(296959352-1275057552*y-2176247604*y^2+20320947048*y^3-47042800159*y^4+54839055241*y^5-35787430276*y^6+12763399431*y^7-2132901932*y^8+95363800*y^9)))/(-1+y)^8+192*(1-x)^13*x^15*(1+x)^5*(1+x^2-x*y)^2*(x*(-1+y)+y+x^2*y)^2*(11*x^2*(x-y)*(-1+x*y)^2*(x*(-1+y)+y+x^2*y)^3*(11*x*(-1+y)^2+11*x^3*(-1+y)^2-5*y-5*x^4*y+22*x^2*(1-y+y^2))-9*(1-x*y)*(x^2*(-1+x*y)^2*(-(x^3*(-64+383982*x+235671*x^2+131786*x^3+65550*x^4+28047*x^5+9827*x^6+2610*x^7+460*x^8+39*x^9))+x^2*(1+x+x^2)*(-192+127528*x+63917*x^2+27449*x^3+9678*x^4+2602*x^5+461*x^6+33*x^7)*y-2*x*(1+x+x^2)^2*(-96+4983*x+1758*x^2+553*x^3+181*x^4+56*x^5+13*x^6)*y^2+2*(1+x+x^2)^3*(-32+202*x+99*x^2+46*x^3+13*x^4)*y^3)-(x-y)^2*(39+460*x+2610*x^2+9827*x^3+28047*x^4-34194*x^5-12340*x^6-3417*x^7-648*x^8-64*x^9+x*(1+x+x^2)*(-33-461*x-2602*x^2+62992*x^3+25647*x^4+8041*x^5+1728*x^6+192*x^7)*y-2*x*(1+x+x^2)^2*(-13-56*x+17957*x^2+8374*x^3+3036*x^4+756*x^5+96*x^6)*y^2+4*x^2*(1+x+x^2)^3*(1551+838*x+362*x^2+108*x^3+16*x^4)*y^3)))))/x^18))/(8388608*(1+x)^13*(x-x^2-y+x^3*y)^15*(y+x^2*y-x*(1+y^2))^4*(1+x+x^4+x^3*(1-2*y)-2*x*y+x^2*(2-y+y^2))^4)+(M2*((-112*x*(69725550*(1+x^4)*y^4+(x+x^3)*y*(99276+1823930*y+15634118*y^2+244641895*y^3)+x^2*(-99276-1853500*y-16280482*y^2-89427831*y^3+247112189*y^4)))/((1+x)^2*(-1+y)^8*y^4*(x*(-1+y)^2+x^3*(-1+y)^2-y-x^4*y+x^2*(1-4*y+y^2)))+(28*x*(496380*x^4+2*x^3*(475371+5109121*x+475371*x^2)*y-2*x^2*(1546398-5622316*x-43483257*x^2-5622316*x^3+1546398*x^4)*y^2-(2874957812+12127658837*x+23722767080*x^2+25533174285*x^3+22408387057*x^4+25533174285*x^5+23722767080*x^6+12127658837*x^7+2874957812*x^8)*y^6+(2596055612+10768607385*x+22672942595*x^2+26805459570*x^3+27816366820*x^4+26805459570*x^5+22672942595*x^6+10768607385*x^7+2596055612*x^8)*y^7+x*y^3*(1645674-48979953*x+53448515*x^2+400643905*x^3+53448515*x^4-48979953*x^5+1645674*x^6+(27605789-351658951*x+121898450*x^2+1029408766*x^3+121898450*x^4-351658951*x^5+27605789*x^6)*y+(2877058725+5639257801*x+3073760625*x^2-819948701*x^3+3073760625*x^4+5639257801*x^5+2877058725*x^6)*y^2-(1+x+x^2)*(2596055612+2705254804*x+2378668461*x^2+2705254804*x^3+2596055612*x^4)*y^5)))/((1+x)^2*(-1+y)^8*y^5*(x*(-1+y)^2+x^3*(-1+y)^2-y-x^4*y+x^2*(1-4*y+y^2))^2)+(16*(252988416*(-1+y)*y^8+252988416*x^14*(-1+y)*y^8+x*y^5*(82944+3110400*y+540993024*y^2+44893092597*y^3-81986803357*y^4+72894302960*y^5)+x^13*y^5*(82944+3110400*y+540993024*y^2+44893092597*y^3-81986803357*y^4+72894302960*y^5)+x^2*y^4*(-331776+179018136*y+2738716366*y^2-26872672543*y^3+721184755841*y^4-1098502138672*y^5+583673798384*y^6-146547571168*y^7)+x^12*y^4*(-331776+179018136*y+2738716366*y^2-26872672543*y^3+721184755841*y^4-1098502138672*y^5+583673798384*y^6-146547571168*y^7)+x^3*y^3*(497664-527244216*y-8002586074*y^2-48205033936*y^3-967364965569*y^4+4592833499359*y^5-6361575203480*y^6+3757151095625*y^7-855744082987*y^8+73400279792*y^9)+x^11*y^3*(497664-527244216*y-8002586074*y^2-48205033936*y^3-967364965569*y^4+4592833499359*y^5-6361575203480*y^6+3757151095625*y^7-855744082987*y^8+73400279792*y^9)+x^4*y^2*(-331776+433267596*y+5386704750*y^2+27369578137*y^3+337833140589*y^4-5305461713019*y^5+18839743454917*y^6-23703164043069*y^7+13251715253355*y^8-3628897515016*y^9+354310076376*y^10)+x^10*y^2*(-331776+433267596*y+5386704750*y^2+27369578137*y^3+337833140589*y^4-5305461713019*y^5+18839743454917*y^6-23703164043069*y^7+13251715253355*y^8-3628897515016*y^9+354310076376*y^10)+2*x^6*y*(-15835326-324528373*y-1644435527*y^2+1746341354*y^3+46099759024*y^4+2808774137074*y^5-17759356420626*y^6+43768759216967*y^7-48735831860103*y^8+26535570994617*y^9-7253838606201*y^10+769329109960*y^11)+2*x^8*y*(-15835326-324528373*y-1644435527*y^2+1746341354*y^3+46099759024*y^4+2808774137074*y^5-17759356420626*y^6+43768759216967*y^7-48735831860103*y^8+26535570994617*y^9-7253838606201*y^10+769329109960*y^11)+x^5*y*(82944-32919984*y+705669140*y^2+11233095443*y^3+55109904932*y^4+1910504264296*y^5-18109550632833*y^6+49355433138688*y^7-57643682567523*y^8+32503870157208*y^9-8598957844255*y^10+916129669544*y^11)+x^9*y*(82944-32919984*y+705669140*y^2+11233095443*y^3+55109904932*y^4+1910504264296*y^5-18109550632833*y^6+49355433138688*y^7-57643682567523*y^8+32503870157208*y^9-8598957844255*y^10+916129669544*y^11)+x^7*(-23561280-469543068*y-4370973678*y^2-21807190328*y^3-54997786647*y^4-32668211742*y^5+7491163045747*y^6-45151222498472*y^7+105131524298845*y^8-115081900762942*y^9+63266617927821*y^10-16851131680780*y^11+1819568016504*y^12)))/((1+x)^2*(-1+y)^7*y^6*(1+x+x^2-x*y)^3*(x*(-1+y)+y+x^2*y)^3)+(75497472*(-(x*y^22*(57037092+69120*x^30-172800*y^3-69120*x^29*(-4+9*y)+138240*x^28*(5-15*y+18*y^2)-25920*x^27*(-487+168*y-256*y^2+224*y^3)+8640*x^26*(12047-12621*y+1272*y^2-1364*y^3+1008*y^4)+4*x*(60057032-128333457*y-172800*y^3+388800*y^4)-8640*x^25*(-42470+99391*y-48996*y^2+1592*y^3-1524*y^4+1008*y^5)-3*x^2*(-244173311+602454920*y-684445104*y^2+691200*y^3-1728000*y^4+2073600*y^5)+8640*x^24*(108578-303719*y+362996*y^2-112388*y^3+1104*y^4-1392*y^5+672*y^6)+x^3*(1397642942-4927305915*y+5810705472*y^2-4794917328*y^3+13996800*y^4-16588800*y^5+14515200*y^6)+x^4*(1968311005-7668373340*y+13979431624*y^2-10253071776*y^3+7207409592*y^4-39916800*y^5+29030400*y^6-21772800*y^7)-8640*x^23*(-185554+686874*y-924449*y^2+769412*y^3-168282*y^4+1080*y^5-1680*y^6+288*y^7)+24*x^22*(81168829-338817600*y+649805400*y^2-551659320*y^3+374907600*y^4-61626960*y^5+786240*y^6-838080*y^7+25920*y^8)+2*x^5*(739302225-4098984188*y+8004905386*y^2-10713293060*y^3+5213724288*y^4-3614591196*y^5+30844800*y^6-14515200*y^7+10886400*y^8)-8*x^21*(-125052019+848213343*y-1852728120*y^2+2688909480*y^3-1552777560*y^4+1005266160*y^5-128450880*y^6+2928960*y^7-2617920*y^8+8640*y^9)-3*x^20*(507656737-1012575336*y-975622752*y^2+2602152000*y^3-5234880960*y^4+1868592960*y^5-1571777280*y^6+157870080*y^7-4354560*y^8+4792320*y^9)-x^6*(552165929+831341884*y-9360349364*y^2+13418107140*y^3-18601299498*y^4+5462847888*y^5-4823947728*y^6+54432000*y^7-14515200*y^8+14515200*y^9)+x^15*(4230233420-15281104437*y+26242153386*y^2-19669130840*y^3+14982989056*y^4+230884406*y^5+1856031072*y^6+782767584*y^7+31086720*y^8-49101120*y^9-6220800*y^10)+x^11*(1690059420-3962429540*y+4190495404*y^2+7311454204*y^3-3988291292*y^4+12093409239*y^5-830832642*y^6+2234276216*y^7+100616690*y^8+1151657*y^9-6220800*y^10)+x^7*(-4126451188+13249852643*y-18022952230*y^2+7043703832*y^3-2397407024*y^4-8272873238*y^5+291384000*y^6-2039856912*y^7+25401600*y^8+6220800*y^10)+x^19*(-5221876786+18288879305*y-28381094496*y^2+18603056736*y^3-10826697600*y^4-4465765440*y^5-433149120*y^6-1712413440*y^7+131958720*y^8+138240*y^9+6220800*y^10)+x^8*(-7510531581+29692292924*y-50436168414*y^2+50711164284*y^3-26636554834*y^4+13578689108*y^5+727916000*y^6+1362895968*y^7+468751428*y^8-3628800*y^9-4147200*y^10-1555200*y^11)-x^18*(7990555655-32822384884*y+58046740564*y^2-62288029920*y^3+35820712944*y^4-19677479040*y^5+1258424640*y^6-1848260160*y^7-315593280*y^8+15698880*y^9+4147200*y^10+1555200*y^11)+x^10*(-5162503768+24302113268*y-53134780570*y^2+63549623272*y^3-54899331685*y^4+27332038444*y^5-11246308364*y^6+2824410388*y^7-287192015*y^8+146773864*y^9-9331200*y^10+518400*y^11-345600*y^12)+x^16*(-3093087725+15881282836*y-37252669916*y^2+47944364220*y^3-42589069282*y^4+23964957648*y^5-8901408096*y^6+3102822720*y^7-112605120*y^8+155139840*y^9-9331200*y^10+518400*y^11-345600*y^12)+2*x^9*(-4197292073+18213097302*y-34849182150*y^2+39172890653*y^3-28479351273*y^4+12859984720*y^5-5143967850*y^6+430980888*y^7-375310992*y^8-12102546*y^9-777600*y^10+1036800*y^11+86400*y^12)+2*x^17*(-3817231599+17002887634*y-33811164542*y^2+38834829286*y^3-30213317592*y^4+13623102072*y^5-6182952480*y^6+542000160*y^7-435693600*y^8+453600*y^9-777600*y^10+1036800*y^11+86400*y^12)-2*x^13*(-6263999371+26323154434*y-51943201954*y^2+55529580217*y^3-46511526347*y^4+18239665360*y^5-10203369438*y^6+567675578*y^7-642334860*y^8-35549412*y^9-1555200*y^10+2073600*y^11+172800*y^12)+x^12*(8749472348-36893071980*y+65462151130*y^2-77689895768*y^3+45279246819*y^4-31543587108*y^5+3473685172*y^6-4047251756*y^7-330009907*y^8-143493896*y^9+13478400*y^10+1036800*y^11+345600*y^12)+x^14*(10507534371-44821472980*y+81979212018*y^2-97213753092*y^3+61993563902*y^4-39509299564*y^5+7440824780*y^6-4475077344*y^7-83352456*y^8-109866240*y^9+13478400*y^10+1036800*y^11+345600*y^12)))/(96*(-1+x)^12*(1+x)^8*(1+x^2-x*y)^4)+((42528+42528*x^48+(x+x^47)*(792663-340224*y)+(x^2+x^46)*(7352983-6061455*y+1222680*y^2)-3*(x^3+x^45)*(-15072659+17830803*y-6953709*y^2+903720*y^3)+(x^4+x^44)*(206988696-311440942*y+175727295*y^2-44804493*y^3+4465440*y^4)+(x^5+x^43)*(750178672-1342645153*y+974078780*y^2-366661410*y^3+73232307*y^4-6251616*y^5)+(x^6+x^42)*(2233511014-4554710765*y+3991974479*y^2-1986942412*y^3+602193687*y^4-103740894*y^5+7591248*y^6)+(x^7+x^41)*(5588098433-12595134473*y+12874263395*y^2-8050399993*y^3+3332022140*y^4-873606612*y^5+126394002*y^6-7336080*y^7)+(x^8+x^40)*(11896733106-28959323988*y+33938848556*y^2-26142931285*y^3+14054350715*y^4-4997102218*y^5+1069986204*y^6-119849202*y^7+5103360*y^8))/(72*x^10)+(-1048576*x^30*y^9*(-21611047498+12531602784*y+14926734452*y^2-22808366406*y^3+19262484403*y^4-3771497161*y^5-10868050768*y^6+10612000203*y^7-4235792684*y^8+832479756*y^9-75769113*y^10+2339040*y^11)-1048576*y^9*(-21611047498+12531602784*y+14926734452*y^2-22808366406*y^3+19262518965*y^4-3771428037*y^5-10868016206*y^6+10612000203*y^7-4235792684*y^8+832479756*y^9-75769113*y^10+2339040*y^11)+8192*x^29*y^9*(4240305183488-2920128487168*y-493236936832*y^2+2961577210715*y^3-7105175831754*y^4+4937211041627*y^5+1728333572224*y^6-3886013394176*y^7+2097626155008*y^8-547714203776*y^9+72645190272*y^10-4352477568*y^11+80292864*y^12)+8192*x*y^9*(4240305183488-2920128487168*y-493236936832*y^2+2962597955931*y^3-7103196276426*y^4+4938143308123*y^5+1728342420096*y^6-3885978002688*y^7+2097626155008*y^8-547714203776*y^9+72645190272*y^10-4352477568*y^11+80292864*y^12)-2*x^28*y^9*(-21557423706734592+16215584653123584*y-23212939933147136*y^2+10199790168540931*y^3+66011622110539270*y^4-76725820074973437*y^5+3954600080932864*y^6+38058833026744320*y^7-27048222036852736*y^8+8766047793446912*y^9-1498957531840512*y^10+129447393492992*y^11-4642246754304*y^12+39019610112*y^13)-2*x^2*y^9*(-21557423706734592+16215584653123584*y-23192675801391104*y^2+10185965790791427*y^3+65958477024079366*y^4-76711501354457341*y^5+3986561983938560*y^6+38057927004651520*y^7-27047714664480768*y^8+8766047793446912*y^9-1498957531840512*y^10+129447393492992*y^11-4642246754304*y^12+39019610112*y^13)-x^3*y^7*(55037952+2426114688*y-37287262903603340*y^2+27083023303874326*y^3-175713602724330172*y^4+177928680055630067*y^5+252472225208495620*y^6-427635068176638455*y^7+106448890107706838*y^8+156150211707764736*y^9-144234510513340416*y^10+55432206616625152*y^11-11405133738934272*y^12+1253850081132544*y^13-64621510656000*y^14+1066713219072*y^15)-x^27*y^7*(55037952+2426114688*y-37287262903603340*y^2+27111315775985430*y^3-176143356942252732*y^4+178044371454781683*y^5+253268159588756996*y^6-427990162546041335*y^7+106119505437703638*y^8+156387462878429184*y^9-144243135843663872*y^10+55434236106113024*y^11-11405133738934272*y^12+1253850081132544*y^13-64621510656000*y^14+1066713219072*y^15)+x^4*y^6*(-424378368-2248963584*y+41540551120*y^2+2757548418414890*y^3+8510300549482076*y^4+440132416971581342*y^5-552742205400586219*y^6-423867839383296415*y^7+989770135130924797*y^8-375293541355094121*y^9-280421066486531710*y^10+334206654635769856*y^11-147430311238565888*y^12+34880827307327488*y^13-4553925594185728*y^14+297058084847616*y^15-7053382778880*y^16+1179648000*y^17)+x^26*y^6*(-424378368-2248963584*y+41540551120*y^2+2723892897397034*y^3+8131772314224220*y^4+442742286604412830*y^5-553572358766761963*y^6-428281145468606879*y^7+992747317180557053*y^8-373954301918707817*y^9-282160766498850430*y^10+334711997969137664*y^11-147449084016328704*y^12+34883364169187328*y^13-4553925594185728*y^14+297058084847616*y^15-7053382778880*y^16+1179648000*y^17)+x^25*y^5*(1191518208+11196288256*y+4502730604*y^2-330276277332*y^3-75708244206990342*y^4+87819679719927674*y^5+917177262841197550*y^6-1276901740565880198*y^7-656874095149813286*y^8+2013132656109111635*y^9-946722323038559290*y^10-454093813942297645*y^11+689767268986637010*y^12-338776165926027264*y^13+89211322610221056*y^14-13219355587248128*y^15+1016414906351616*y^16-30414464876544*y^17+5501878272*y^18)+x^5*y^5*(1191518208+11196288256*y+4502730604*y^2-330276277332*y^3-75371688996811782*y^4+90005971715141498*y^5+905251154164118510*y^6-1271890614216154502*y^7-638783749383753254*y^8+1996423003467893075*y^9-949372340874337338*y^10-445397240014152749*y^11+685803083382639314*y^12-338099792689479680*y^13+89187476108738560*y^14-13217326097760256*y^15+1016414906351616*y^16-30414464876544*y^17+5501878272*y^18)+x^6*y^4*(-477904896+4256654848*y+97364972324*y^2+391909966278*y^3-361480579962*y^4-206757202891130258*y^5+224521923789695296*y^6+1627945748085356402*y^7-2449289343092386413*y^8-877649837977134941*y^9+3589953582273777002*y^10-1979917063333168820*y^11-630282184094022645*y^12+1260021851420180875*y^13-680793390861060818*y^14+195438259467386880*y^15-31918392088723456*y^16+2763953023221760*y^17-96881206099968*y^18+6841958400*y^19)+x^24*y^4*(-477904896+4256654848*y+97364972324*y^2+391909966278*y^3-361480579962*y^4-208507289984058770*y^5+216552310019828032*y^6+1670637226074847090*y^7-2473124523833813613*y^8-935217463886243677*y^9+3658091793151544682*y^10-1983343607682516660*y^11-661158416712891381*y^12+1279708533547417995*y^13-686011376152677074*y^14+196023767635525632*y^15-31937164866486272*y^16+2764967767965696*y^17-96881206099968*y^18+6841958400*y^19)+x^23*y^3*(-646041600-17535098496*y-114874166584*y^2-91645377402*y^3+1085531202070*y^4+837806540625*y^5-396611555376619236*y^6+384678889024843449*y^7+2748249465697474012*y^8-4214973295628290312*y^9-1249151399027681262*y^10+6040615002824349762*y^11-3616642391244264786*y^12-872952401984050487*y^13+2158864107686009508*y^14-1241289586067002971*y^15+377991773532309118*y^16-66077684704313344*y^17+6241649729470464*y^18-244792219926528*y^19+13727956992*y^20)+x^7*y^3*(-646041600-17535098496*y-114874166584*y^2-91645377402*y^3+1085531202070*y^4+837806540625*y^5-390418939509333732*y^6+405718693543866041*y^7+2626288917712606684*y^8-4128130715133839624*y^9-1105474270558562286*y^10+5825674972759955522*y^11-3570824000030102866*y^12-791407355120407863*y^13+2088784391294098084*y^14-1216719273199294043*y^15+373734906551453310*y^16-65753745339809792*y^17+6232589508542464*y^18-244502292856832*y^19+13727956992*y^20)+x^8*y^2*(411844608+4007953408*y-37453489844*y^2-447109197836*y^3-704371219476*y^4+4676031623290*y^5+17537436340621*y^6-612890714722147831*y^7+617624549814230989*y^8+3843504577057848695*y^9-6224758656460632113*y^10-1273758209117640903*y^11+8577844649823049140*y^12-5699180313262695550*y^13-872654464117899718*y^14+3133180240526741378*y^15-1944421152704047157*y^16+630449149164614085*y^17-117632284823437866*y^18+11953744959045632*y^19-512683522654208*y^20+216329617408*y^21)+x^22*y^2*(411844608+4007953408*y-37453489844*y^2-447109197836*y^3-704371219476*y^4+4676031623290*y^5+17537436340621*y^6-629415575541915127*y^7+574622465590616013*y^8+4126919850459069815*y^9-6470094365386584113*y^10-1558667691199420615*y^11+9116550899143022004*y^12-5888658109354484862*y^13-1037623742716969414*y^14+3322985172692799362*y^15-2026731076187990069*y^16+648972839701410245*y^17-119779215976743466*y^18+12061810161418240*y^19-515147902746624*y^20+252570501120*y^21)+x^9*y^2*(2057912320+22201619616*y-114591378184*y^2-1904611970000*y^3-5733961189596*y^4+4057253793396*y^5+48504353172038*y^6-852251993196540138*y^7+848373522672654541*y^8+5126641108321085868*y^9-8503427292197768339*y^10-1316561653057708756*y^11+11494159209541559423*y^12-8141432581122662366*y^13-818171948641900279*y^14+4259891211442172462*y^15-2788824533553471399*y^16+945093286598477382*y^17-184730311379705007*y^18+19836327688269318*y^19-917986299125760*y^20+1374257414144*y^21-201326592*y^22)+x^21*y^2*(2057912320+22201619616*y-114591378184*y^2-1904611970000*y^3-5733961189596*y^4+4057253793396*y^5+48504353172038*y^6-887253735055110378*y^7+777697003059550413*y^8+5671007117216360876*y^9-9053564943811431571*y^10-1771236039338746580*y^11+12588680091279713407*y^12-8658811555512295390*y^13-1073484465771992823*y^14+4666578157247246894*y^15-2997463134775107495*y^16+1001769569658799686*y^17-193166293733006511*y^18+20462713016806918*y^19-936785618444288*y^20+1664184483840*y^21-201326592*y^22)+x^11*y*(2866422784+71376689664*y+663176192992*y^2+1945273797504*y^3-4176722023976*y^4-29622177834258*y^5-9992858158490*y^6+215989742279401*y^7-1299835237349562536*y^8+1405287525692930603*y^9+6985512375309066180*y^10-12268573895840601317*y^11-772517338405830972*y^12+15721262257631791585*y^13-12330707870664545304*y^14-247259809963869519*y^15+5907255839145238296*y^16-4217461574015396587*y^17+1526469332377616272*y^18-319121400311274818*y^19+37155569910349940*y^20-1959628021481472*y^21+13922809675776*y^22-6442450944*y^23)+x^19*y*(2866422784+71376689664*y+663176192992*y^2+1945273797504*y^3-4176722023976*y^4-29622177834258*y^5-9992858158490*y^6+215989742279401*y^7-1385589504903059624*y^8+1298021654365403691*y^9+8158194349090561988*y^10-13737875624393282789*y^11-1391871711187730748*y^12+18245192038975146465*y^13-14017445705100219416*y^14-491487769992922447*y^15+6895608742710779672*y^16-4872853510817589995*y^17+1754088470204465040*y^18-364772638344043842*y^19+42186881436156020*y^20-2209068384829440*y^21+16677116837888*y^22-6442450944*y^23)+x^10*y*(691367936+20756482400*y+205966269696*y^2+470910210460*y^3-2721535771148*y^4-12147388489608*y^5+8979067221094*y^6+132533450733493*y^7-1086277706690118555*y^8+1104139609134732326*y^9+6247217437439759200*y^10-10624599726864053780*y^11-1164861647772061978*y^12+14042695411817584547*y^13-10498254537604729805*y^14-603942241396815469*y^15+5254477679482023935*y^16-3602643458409758604*y^17+1265684701441558108*y^18-256777844550118381*y^19+28821501134814821*y^20-1426644448387072*y^21+5181676716032*y^22-1610612736*y^23)+x^20*y*(691367936+20756482400*y+205966269696*y^2+470910210460*y^3-2721535771148*y^4-12147388489608*y^5+8979067221094*y^6+132533450733493*y^7-1146689366917170075*y^8+1008651751238800422*y^9+7120599439461913440*y^10-11621114044977624596*y^11-1753268869649010970*y^12+15871173081501603747*y^13-11555341006271417293*y^14-900851040055686765*y^15+5957136664791789567*y^16-4017370141810884492*y^17+1395200968524695132*y^18-279719831368477677*y^19+30979117462109797*y^20-1514025805488128*y^21+6305144111104*y^22-1610612736*y^23)+x^14*(819994368+35038923520*y+553456085088*y^2+4316763420288*y^3+14665386743384*y^4+3529513123480*y^5-93268564265212*y^6-119048668724632*y^7+487758936335490*y^8-1751546304066547540*y^9+2399529396086213427*y^10+7114075023314000539*y^11-14186287674679735969*y^12+1038017814577315307*y^13+16028415600621806002*y^14-14138403563643038682*y^15+954650010700826198*y^16+5944696126142450880*y^17-4676177240146612709*y^18+1806333966325955715*y^19-404059264648117411*y^20+51632013125320245*y^21-3284175594758144*y^22+65611909562368*y^23-46707769344*y^24)+x^16*(819994368+35038923520*y+553456085088*y^2+4316763420288*y^3+14665386743384*y^4+3529513123480*y^5-93268564265212*y^6-119048668724632*y^7+487758936335490*y^8-1805159549047992148*y^9+2359447000402070323*y^10+7785226662085139099*y^11-15160043965090739873*y^12+866761319519911403*y^13+17523410067299525042*y^14-15379460109468920794*y^15+1003066160228681302*y^16+6536221586263674048*y^17-5156966492997456357*y^18+2003783708589735043*y^19-451677668976262307*y^20+58174775081532981*y^21-3701434708434944*y^22+69308479700992*y^23-46707769344*y^24)+x^12*(273331456+13196363008*y+227056950464*y^2+1870359591936*y^3+6379070882512*y^4+195579461280*y^5-42919189676336*y^6-24474003711594*y^7+345729563164290*y^8-1485515002017090830*y^9+1758281045954722369*y^10+7256715586002748563*y^11-13294459888750314815*y^12-168261557999348687*y^13+16339710273946069808*y^14-13404394055472555848*y^15+188965885764250630*y^16+6131213560346004286*y^17-4540920298983960817*y^18+1685351086829209309*y^19-361343183518941493*y^20+43471313689181237*y^21-2447427476578304*y^22+28871964491776*y^23-16911433728*y^24)+x^18*(273331456+13196363008*y+227056950464*y^2+1870359591936*y^3+6379070882512*y^4+195579461280*y^5-42919189676336*y^6-24474003711594*y^7+345729563164290*y^8-1584731477977730318*y^9+1658121791063652929*y^10+8558090712099062931*y^11-15042852782927529279*y^12-696352743361063887*y^13+19191338822660729648*y^14-15519437099677558600*y^15+75196878788307974*y^16+7257520936842906430*y^17-5360394842911060209*y^18+1993545108012009181*y^19-428880582922453301*y^20+51768157489921077*y^21-2915575933886464*y^22+33510797606912*y^23-16911433728*y^24)+2*x^13*(273331456+12231663616*y+199323051616*y^2+1586480461648*y^3+5407762349232*y^4+967250370080*y^5-34906360936254*y^6-35902769306240*y^7+219070707683689*y^8-819384450289321767*y^9+1060493234577762777*y^10+3598415352498778583*y^11-6914476768124622041*y^12+254913214586773473*y^13+8104831989382282516*y^14-6930100406159013024*y^15+309449610883269469*y^16+3023921675347276629*y^17-2315942479331345194*y^18+878584304647943421*y^19-192704188148365644*y^20+23934193312510467*y^21-1441208410603520*y^22+24038178553856*y^23-16106127360*y^24)+2*x^17*(273331456+12231663616*y+199323051616*y^2+1586480461648*y^3+5407762349232*y^4+967250370080*y^5-34906360936254*y^6-35902769306240*y^7+219070707683689*y^8-864179948764088103*y^9+1022678008287619545*y^10+4169046904126075351*y^11-7719095312662549721*y^12+76311658131054561*y^13+9368822760758476052*y^14-7936579849291166880*y^15+314874102119957341*y^16+3524224867493589845*y^17-2705801026952774442*y^18+1033521505509979389*y^19-228780526558787916*y^20+28691924380594691*y^21-1731954697076736*y^22+26720003948544*y^23-16106127360*y^24)-2*x^15*(-546662912-21596904448*y-329600657344*y^2-2539404541024*y^3-8848764422328*y^4-4821220172816*y^5+43693263071168*y^6+52826748506296*y^7-280098831577630*y^8+905514717855485982*y^9-1246651224534743868*y^10-3646990599300668785*y^11+7317290757994215384*y^12-595416227500381081*y^13-8215291844847817862*y^14+7323526471397031410*y^15-552604040105854630*y^16-3044965653239217060*y^17+2424544800774966824*y^18-945466758300222771*y^19+213874393577848678*y^20-27736341747328591*y^21+1801544639332352*y^22-37040861216768*y^23+26373783552*y^24))/(75497472*x*y^9*(1+y)^2))/((1+x)^4*(1+x^2-x*y)^2*(x*(-1+y)+y+x^2*y)^4)))/(1+x+x^2-x*y)^6+(8*x*(1+x)^4*(-1+y)*y^8*(1+x+x^2-x*y)*(2*y^11*(-24760881578-101839158755*y+126600040333*y^2)+2*x^18*y^11*(-24760881578-101839158755*y+126600040333*y^2)-x*y^7*(87501056+1260731914*y+7411078893*y^2+272018183869*y^3-263652103752*y^4+739000592362*y^5-1768926307006*y^6+1012800322664*y^7)-x^17*y^7*(87501056+1260731914*y+7411078893*y^2+272018183869*y^3-263652103752*y^4+739000592362*y^5-1768926307006*y^6+1012800322664*y^7)+x^2*y^6*(336736256+4293648760*y+20841747319*y^2+567243909369*y^3-1962476821479*y^4-1956607214667*y^5+5441075538342*y^6-378381424929*y^7-3255526602967*y^8+1519200483996*y^9)+x^16*y^6*(336736256+4293648760*y+20841747319*y^2+567243909369*y^3-1962476821479*y^4-1956607214667*y^5+5441075538342*y^6-378381424929*y^7-3255526602967*y^8+1519200483996*y^9)-x^3*y^5*(445398528+4419107526*y+12447641904*y^2+226413954322*y^3-2506620566496*y^4-998166475463*y^5+44123857378216*y^6-91742210327656*y^7+66354354955971*y^8-15297936247551*y^9-1189805141965*y^10+1012800322664*y^11)-x^15*y^5*(445398528+4419107526*y+12447641904*y^2+226413954322*y^3-2506620566496*y^4-998166475463*y^5+44123857378216*y^6-91742210327656*y^7+66354354955971*y^8-15297936247551*y^9-1189805141965*y^10+1012800322664*y^11)+x^4*y^4*(190788608+266454182*y-10665244715*y^2-50814494416*y^3-681265458843*y^4-399219780665*y^5+67589911310796*y^6-317658538711074*y^7+562685111285986*y^8-467131084650528*y^9+185043861360486*y^10-30970608824980*y^11+1329655884497*y^12+253200080666*y^13)+x^14*y^4*(190788608+266454182*y-10665244715*y^2-50814494416*y^3-681265458843*y^4-399219780665*y^5+67589911310796*y^6-317658538711074*y^7+562685111285986*y^8-467131084650528*y^9+185043861360486*y^10-30970608824980*y^11+1329655884497*y^12+253200080666*y^13)+x^5*y^3*(45178624+1709537912*y+10111689033*y^2-2452429473*y^3-165560919103*y^4+857266425734*y^5-46993944490434*y^6+392233725201321*y^7-1324142022899870*y^8+2160942094435045*y^9-1844454261389780*y^10+843404252341372*y^11-202414848415159*y^12+21553068147769*y^13-829182412991*y^14)+x^13*y^3*(45178624+1709537912*y+10111689033*y^2-2452429473*y^3-165560919103*y^4+857266425734*y^5-46993944490434*y^6+392233725201321*y^7-1324142022899870*y^8+2160942094435045*y^9-1844454261389780*y^10+843404252341372*y^11-202414848415159*y^12+21553068147769*y^13-829182412991*y^14)+x^7*y^2*(-115961536-1283445906*y+2167078896*y^2+56743036727*y^3+131955493417*y^4-425489752200*y^5+40963994058742*y^6-550603195870606*y^7+2859784591984081*y^8-7654284032771945*y^9+11417652887744056*y^10-9815650359858475*y^11+4914591284425610*y^12-1412672840735962*y^13+214201805522128*y^14-13748110947027*y^15)+x^11*y^2*(-115961536-1283445906*y+2167078896*y^2+56743036727*y^3+131955493417*y^4-425489752200*y^5+40963994058742*y^6-550603195870606*y^7+2859784591984081*y^8-7654284032771945*y^9+11417652887744056*y^10-9815650359858475*y^11+4914591284425610*y^12-1412672840735962*y^13+214201805522128*y^14-13748110947027*y^15)+x^6*y^2*(-39803904-461621958*y+1285589066*y^2+21700656127*y^3+17889354777*y^4-339643889094*y^5+12553298355742*y^6-213760832698232*y^7+1291072772219256*y^8-3748413304140293*y^9+5786260466249815*y^10-4982477309363657*y^11+2422393863277020*y^12-654384917710349*y^13+91768725315577*y^14-4713491789893*y^15)+x^12*y^2*(-39803904-461621958*y+1285589066*y^2+21700656127*y^3+17889354777*y^4-339643889094*y^5+12553298355742*y^6-213760832698232*y^7+1291072772219256*y^8-3748413304140293*y^9+5786260466249815*y^10-4982477309363657*y^11+2422393863277020*y^12-654384917710349*y^13+91768725315577*y^14-4713491789893*y^15)+x^8*y*(489408-210367680*y-2384075332*y^2+1626618752*y^3+90757288406*y^4+269860515405*y^5-380583595025*y^6+78609979768254*y^7-937241866974324*y^8+4540128614086238*y^9-11635569668521733*y^10+17004442656454646*y^11-14598834019618440*y^12+7404855435050803*y^13-2182296323156283*y^14+348839617875665*y^15-22913491838760*y^16)+x^10*y*(489408-210367680*y-2384075332*y^2+1626618752*y^3+90757288406*y^4+269860515405*y^5-380583595025*y^6+78609979768254*y^7-937241866974324*y^8+4540128614086238*y^9-11635569668521733*y^10+17004442656454646*y^11-14598834019618440*y^12+7404855435050803*y^13-2182296323156283*y^14+348839617875665*y^15-22913491838760*y^16)-x^9*(12707328+224051264*y+2026542912*y^2+10902139018*y^3+20419817548*y^4-75214331326*y^5-335518123642*y^6+271612043846*y^7-96621619154683*y^8+1117115207800704*y^9-5281169369432792*y^10+13356523124091444*y^11-19401028182905048*y^12+16630149105006674*y^13-8468706229858960*y^14+2520445195511620*y^15-404412297444233*y^16+27810601538326*y^17))+(1+x)^4*(-1+y)^2*y^7*(240427008*(-1+y)^5*y^12+240427008*x^22*(-1+y)^5*y^12-2*x*y^10*(5971968+993116160*y+6654907312795*y^2-37341564896935*y^3+76721034462750*y^4-76729731859998*y^5+38370003813135*y^6-7676369200899*y^7+721281024*y^8)-2*x^21*y^10*(5971968+993116160*y+6654907312795*y^2-37341564896935*y^3+76721034462750*y^4-76729731859998*y^5+38370003813135*y^6-7676369200899*y^7+721281024*y^8)+x^2*y^7*(-55037952-3006216832*y-38774672500*y^2-259051656234*y^3+44831139550474*y^4-351982921052977*y^5+1108558789356579*y^6-1943912611332890*y^7+2072068582961856*y^8-1340183914238285*y^9+487664017990887*y^10-76745802057246*y^11+3606405120*y^12)+x^20*y^7*(-55037952-3006216832*y-38774672500*y^2-259051656234*y^3+44831139550474*y^4-351982921052977*y^5+1108558789356579*y^6-1943912611332890*y^7+2072068582961856*y^8-1340183914238285*y^9+487664017990887*y^10-76745802057246*y^11+3606405120*y^12)+x^3*y^6*(-424378368+4587088384*y+111714618064*y^2+766906298834*y^3-52911744423702*y^4+570021314099328*y^5-2644567215450443*y^6+6826714479223346*y^7-11098213221085585*y^8+12005766176202600*y^9-8731811797463685*y^10+4151017574002760*y^11-1180373549177033*y^12+153480008985660*y^13-4808540160*y^14)+x^19*y^6*(-424378368+4587088384*y+111714618064*y^2+766906298834*y^3-52911744423702*y^4+570021314099328*y^5-2644567215450443*y^6+6826714479223346*y^7-11098213221085585*y^8+12005766176202600*y^9-8731811797463685*y^10+4151017574002760*y^11-1180373549177033*y^12+153480008985660*y^13-4808540160*y^14)+x^4*y^5*(1191518208-1450926848*y-115234611652*y^2-588032452576*y^3+22924521655714*y^4-379674019375054*y^5+2596988335427764*y^6-9238322300122801*y^7+19766471432688363*y^8-29197631818865070*y^9+31922102011542244*y^10-25887300506831217*y^11+15014001080110601*y^12-5844953493515302*y^13+1379569386032246*y^14-153474708679740*y^15+3606405120*y^16)+x^18*y^5*(1191518208-1450926848*y-115234611652*y^2-588032452576*y^3+22924521655714*y^4-379674019375054*y^5+2596988335427764*y^6-9238322300122801*y^7+19766471432688363*y^8-29197631818865070*y^9+31922102011542244*y^10-25887300506831217*y^11+15014001080110601*y^12-5844953493515302*y^13+1379569386032246*y^14-153474708679740*y^15+3606405120*y^16)-2*x^5*y^4*(238952448-3903349504*y-32945027034*y^2+78144074511*y^3+833213502780*y^4-42388853820296*y^5+477840261268702*y^6-2012539025540288*y^7+3204844748744155*y^8+649102233724050*y^9-8197427568967092*y^10+9490079937248985*y^11-2262882579294125*y^12-4086158320069773*y^13+4235714881071542*y^14-1809721445237502*y^15+391028392190712*y^16-38368130753295*y^17+721281024*y^18)-2*x^17*y^4*(238952448-3903349504*y-32945027034*y^2+78144074511*y^3+833213502780*y^4-42388853820296*y^5+477840261268702*y^6-2012539025540288*y^7+3204844748744155*y^8+649102233724050*y^9-8197427568967092*y^10+9490079937248985*y^11-2262882579294125*y^12-4086158320069773*y^13+4235714881071542*y^14-1809721445237502*y^15+391028392190712*y^16-38368130753295*y^17+721281024*y^18)+x^6*y^3*(-646041600-11960927872*y-4890038472*y^2+388260377486*y^3+486461448212*y^4-4868838739875*y^5+35421629690411*y^6+911691754103862*y^7-15284496066491724*y^8+87061086365460453*y^9-258920108307507131*y^10+456770771326152432*y^11-508924537747359496*y^12+366384161734686415*y^13-167463875153638499*y^14+44802853990625802*y^15-5104010046036184*y^16-418602767542601*y^17+169002099447251*y^18-15347438095878*y^19+240427008*y^20)+x^16*y^3*(-646041600-11960927872*y-4890038472*y^2+388260377486*y^3+486461448212*y^4-4868838739875*y^5+35421629690411*y^6+911691754103862*y^7-15284496066491724*y^8+87061086365460453*y^9-258920108307507131*y^10+456770771326152432*y^11-508924537747359496*y^12+366384161734686415*y^13-167463875153638499*y^14+44802853990625802*y^15-5104010046036184*y^16-418602767542601*y^17+169002099447251*y^18-15347438095878*y^19+240427008*y^20)+x^8*y^2*(1234223104+4379931808*y-139472114624*y^2-539512728008*y^3+2309742521946*y^4+10159750327144*y^5-4419087246561*y^6-3361362433902185*y^7+52351030531179188*y^8-360103127216159032*y^9+1401262662743422883*y^10-3425482795534170375*y^11+5556778441225389282*y^12-6179426588693269844*y^13+4788861091553624773*y^14-2590524273387263783*y^15+965554729880188676*y^16-240429049076934036*y^17+37692567604075009*y^18-3290023582969481*y^19+109319985713732*y^20-633839616*y^21)+x^14*y^2*(1234223104+4379931808*y-139472114624*y^2-539512728008*y^3+2309742521946*y^4+10159750327144*y^5-4419087246561*y^6-3361362433902185*y^7+52351030531179188*y^8-360103127216159032*y^9+1401262662743422883*y^10-3425482795534170375*y^11+5556778441225389282*y^12-6179426588693269844*y^13+4788861091553624773*y^14-2590524273387263783*y^15+965554729880188676*y^16-240429049076934036*y^17+37692567604075009*y^18-3290023582969481*y^19+109319985713732*y^20-633839616*y^21)+x^7*y^2*(411844608+2098693120*y-36818465924*y^2-95930753888*y^3+1159451501564*y^4+3385015381436*y^5-5948714005287*y^6-763585046125436*y^7+14237728856540651*y^8-111699692114273860*y^9+474468710656886887*y^10-1222359081856523864*y^11+2032238219925305401*y^12-2262467543542681228*y^13+1716383860134772315*y^14-886283630100558036*y^15+305023660752379321*y^16-66616391274517660*y^17+8265838831785769*y^18-429493946543624*y^19+2933067283879*y^20+142073856*y^21)+x^15*y^2*(411844608+2098693120*y-36818465924*y^2-95930753888*y^3+1159451501564*y^4+3385015381436*y^5-5948714005287*y^6-763585046125436*y^7+14237728856540651*y^8-111699692114273860*y^9+474468710656886887*y^10-1222359081856523864*y^11+2032238219925305401*y^12-2262467543542681228*y^13+1716383860134772315*y^14-886283630100558036*y^15+305023660752379321*y^16-66616391274517660*y^17+8265838831785769*y^18-429493946543624*y^19+2933067283879*y^20+142073856*y^21)+x^10*y*(1382028288+20774264640*y+80380227200*y^2-464721307968*y^3-2884496860456*y^4+2322966938902*y^5+28095647750144*y^6+17826144603001*y^7-13250627603649479*y^8+187109782063870754*y^9-1180076066639239580*y^10+4307168884403506709*y^11-10099870362992064497*y^12+16046412622386138400*y^13-17806259256579089916*y^14+14015542149269030453*y^15-7846283556111633527*y^16+3093900174375102302*y^17-838038675683471532*y^18+148347288138732361*y^19-15456504908114213*y^20+709157945001598*y^21-6141763584*y^22)+x^12*y*(1382028288+20774264640*y+80380227200*y^2-464721307968*y^3-2884496860456*y^4+2322966938902*y^5+28095647750144*y^6+17826144603001*y^7-13250627603649479*y^8+187109782063870754*y^9-1180076066639239580*y^10+4307168884403506709*y^11-10099870362992064497*y^12+16046412622386138400*y^13-17806259256579089916*y^14+14015542149269030453*y^15-7846283556111633527*y^16+3093900174375102302*y^17-838038675683471532*y^18+148347288138732361*y^19-15456504908114213*y^20+709157945001598*y^21-6141763584*y^22)-2*x^9*y*(-345683968-6044884400*y-29427721488*y^2+99232257220*y^3+689542894816*y^4-1419978110276*y^5-9524981984360*y^6-2671037539371*y^7+4052748591142028*y^8-59036574496672772*y^9+383044181176317929*y^10-1428652805197105607*y^11+3397709818944491623*y^12-5437615119275407314*y^13+6040053402937987646*y^14-4730290464000864563*y^15+2618420514211048944*y^16-1013842784789058860*y^17+267449347566272805*y^18-45584863956798987*y^19+4504866486672281*y^20-199406851154126*y^21+1693900800*y^22)-2*x^13*y*(-345683968-6044884400*y-29427721488*y^2+99232257220*y^3+689542894816*y^4-1419978110276*y^5-9524981984360*y^6-2671037539371*y^7+4052748591142028*y^8-59036574496672772*y^9+383044181176317929*y^10-1428652805197105607*y^11+3397709818944491623*y^12-5437615119275407314*y^13+6040053402937987646*y^14-4730290464000864563*y^15+2618420514211048944*y^16-1013842784789058860*y^17+267449347566272805*y^18-45584863956798987*y^19+4504866486672281*y^20-199406851154126*y^21+1693900800*y^22)+x^11*(273331456+6139906560*y+55887743008*y^2+208734674656*y^3-343248590572*y^4-3432850313088*y^5+1465815814140*y^6+30824467074168*y^7+25740446204259*y^8-15540547089102794*y^9+217386365594021429*y^10-1358934819335479548*y^11+4927330109837647037*y^12-11501851679428588478*y^13+18231324209369803783*y^14-20223974445138553056*y^15+15941983981811214315*y^16-8954837798624208762*y^17+3550636519865303765*y^18-969542934319453860*y^19+173389750959966433*y^20-18300151479224246*y^21+876920190194483*y^22-7879385088*y^23))-((1+x+x^2-x*y)^2*((-1+x)^8*x*(1+x)^4*y^9*(1+x^2-x*y)*(15884160*x^8-320*x^7*(11457-865655*x+11457*x^2)*y+20*x^5*(1658496+4819579*x+5756758*x^2+118650913*x^3+5756758*x^4+4819579*x^5+1658496*x^6)*y^2-2*x^4*(66339840-2144357*x-56858211*x^2+31490358*x^3-5106991379*x^4+31490358*x^5-56858211*x^6-2144357*x^7+66339840*x^8)*y^3+2*x^3*(99509760-681904026*x-1121742697*x^2-3641642910*x^3-6796009396*x^4+6120365572*x^5-6796009396*x^6-3641642910*x^7-1121742697*x^8-681904026*x^9+99509760*x^10)*y^4-x^2*(132679680-2853870760*x+3533775077*x^2+5020709179*x^3+40224125780*x^4+76454261470*x^5+55413174049*x^6+76454261470*x^7+40224125780*x^8+5020709179*x^9+3533775077*x^10-2853870760*x^11+132679680*x^12)*y^5+x*(33169920-2203033384*x+15751307473*x^2+6262998080*x^3+53852195277*x^4-31241805832*x^5-81123353067*x^6-157268004406*x^7-81123353067*x^8-31241805832*x^9+53852195277*x^10+6262998080*x^11+15751307473*x^12-2203033384*x^13+33169920*x^14)*y^6+x*(600072462-15111106121*x+312863127953*x^2+1087579309149*x^3+1388508726668*x^4-1852414514701*x^5-8835994678986*x^6-13163056052426*x^7-8835994678986*x^8-1852414514701*x^9+1388508726668*x^10+1087579309149*x^11+312863127953*x^12-15111106121*x^13+600072462*x^14)*y^7+x*(4631671057-971140104680*x-5142125343295*x^2-12114568266662*x^3-8920492579966*x^4+25513919197880*x^5+83093986873596*x^6+113920046753800*x^7+83093986873596*x^8+25513919197880*x^9-8920492579966*x^10-12114568266662*x^11-5142125343295*x^12-971140104680*x^13+4631671057*x^14)*y^8+x*(1065582376360+8081312876150*x+28885234398199*x^2+55468146643603*x^3+35451613131475*x^4-90313534843071*x^5-282948090901264*x^6-378197368727798*x^7-282948090901264*x^8-90313534843071*x^9+35451613131475*x^10+55468146643603*x^11+28885234398199*x^12+8081312876150*x^13+1065582376360*x^14)*y^9-(404685098002+4788309104993*x+24846096531964*x^2+75165486022268*x^3+130636489850300*x^4+89673220687831*x^5-150184448091642*x^6-495089674184254*x^7-665968308133540*x^8-495089674184254*x^9-150184448091642*x^10+89673220687831*x^11+130636489850300*x^12+75165486022268*x^13+24846096531964*x^14+4788309104993*x^15+404685098002*x^16)*y^10+(707406941824+6755551656968*x+33038639967550*x^2+94411612537743*x^3+159419344045640*x^4+110261403986201*x^5-154863741451723*x^6-528438616850708*x^7-710124230815840*x^8-528438616850708*x^9-154863741451723*x^10+110261403986201*x^11+159419344045640*x^12+94411612537743*x^13+33038639967550*x^14+6755551656968*x^15+707406941824*x^16)*y^11-(302721843822+3946255373240*x+20964899231080*x^2+62570561430296*x^3+107800987051186*x^4+77652565881061*x^5-93516993056880*x^6-336011308478871*x^7-452514086525980*x^8-336011308478871*x^9-93516993056880*x^10+77652565881061*x^11+107800987051186*x^12+62570561430296*x^13+20964899231080*x^14+3946255373240*x^15+302721843822*x^16)*y^12+x*(1+x+x^2)*(908165531466+5679629843209*x+16525593712640*x^2+21339816991677*x^3+766076776953*x^4-43243766115836*x^5-65943480147857*x^6-43243766115836*x^7+766076776953*x^8+21339816991677*x^9+16525593712640*x^10+5679629843209*x^11+908165531466*x^12)*y^13-x^2*(1+x+x^2)^2*(908165531466+2350121333994*x+2362064304322*x^2-2770016885957*x^3-5471587932158*x^4-2770016885957*x^5+2362064304322*x^6+2350121333994*x^7+908165531466*x^8)*y^14+x^3*(1+x+x^2)^3*(302721843822-90660077799*x-256903678028*x^2-90660077799*x^3+302721843822*x^4)*y^15)+(1-y)*(4162560*x^7*(1+x+x^2)^3*(1+x^2-x*y)-15360*x^6*(1+x+x^2)^2*(1355-4466*x-2569*x^2-4737*x^3+1084*x^4)*y*(1+x^2-x*y)+15360*x^5*(1+x+x^2)*(2710-24023*x-3722*x^2-34242*x^3+17278*x^4-26083*x^5+3353*x^6-20621*x^7+1626*x^8)*y^2*(1+x^2-x*y)-7680*x^4*(5420-102864*x+115165*x^2+76894*x^3+931702*x^4+850174*x^5+1594901*x^6+823906*x^7+906298*x^8+125914*x^9+152011*x^10-66882*x^11+2168*x^12)*y^3*(1+x^2-x*y)+3840*x^3*(5420-224692*x+1098040*x^2+393628*x^3+4273277*x^4-161039*x^5+3769558*x^6-3348051*x^7+2514800*x^8-1563987*x^9+2810411*x^10-12792*x^11+835798*x^12-99232*x^13+324*x^14)*y^4*(1+x^2-x*y)+3840*x^2*(-1084+118576*x-1493484*x^2+1616318*x^3-1506947*x^4+15847396*x^5+10949602*x^6+36821139*x^7+18764896*x^8+34235689*x^9+9796541*x^10+14414971*x^11+211220*x^12+1824842*x^13-759732*x^14+18830*x^15+3040*x^16)*y^5*(1+x^2-x*y)-3840*x^2*(24636-890876*x+3889626*x^2+2003282*x^3+22683316*x^4+1859059*x^5+26550670*x^6-29184743*x^7+4426890*x^8-36921564*x^9+9293688*x^10-8705695*x^11+11249868*x^12+533670*x^13+2341747*x^14-280889*x^15-49232*x^16+6632*x^17)*y^6*(1+x^2-x*y)-1920*x^2*(402420-5951892*x+1626032*x^2-2208612*x^3+86924738*x^4+128115487*x^5+317083867*x^6+292593712*x^7+404848059*x^8+257490553*x^9+256304830*x^10+110227669*x^11+72201691*x^12+10958512*x^13+3422423*x^14-2219791*x^15-266140*x^16+218036*x^17-22656*x^18)*y^7*(1+x^2-x*y)-1920*x^2*(1568740-6479546*x-28800958*x^2-73105174*x^3-113512227*x^4-61566747*x^5+45391781*x^6+253193801*x^7+316459080*x^8+338274378*x^9+176763837*x^10+92735165*x^11-8421419*x^12-12872871*x^13-13512218*x^14-1227328*x^15+153678*x^16+1168482*x^17-327840*x^18+21984*x^19)*y^8*(1+x^2-x*y)-1920*x^2*(2689714+14421104*x-30794314*x^2-73746948*x^3-453685069*x^4-618535598*x^5-1289357449*x^6-1108080622*x^7-1490550964*x^8-899143076*x^9-955724476*x^10-411214633*x^11-316648644*x^12-67482116*x^13-33010853*x^14+9934715*x^15-1347529*x^16+2854902*x^17-1872640*x^18+283802*x^19+1024*x^20)*y^9*(1+x^2-x*y)+320*x^2*(5821608-291978936*x-370800672*x^2-1735801308*x^3-97177704*x^4-858259794*x^5+5872813428*x^6+5398096435*x^7+11503663094*x^8+6898802684*x^9+7354940676*x^10+2434816663*x^11+1514942638*x^12+59829892*x^13-15096086*x^14-125361167*x^15+74201958*x^16-9940750*x^17+20104190*x^18-6579335*x^19-112734*x^20+132672*x^21)*y^10*(1+x^2-x*y)+8*x^2*(2954192640-5980036560*x-18941920080*x^2-138111826320*x^3-257867972304*x^4-556987134781*x^5-661288465914*x^6-811198619529*x^7-712936935946*x^8-578062481774*x^9-477782042838*x^10-228906079527*x^11-220189690598*x^12+13088889222*x^13-70075814678*x^14+17704004793*x^15-7889848998*x^16+11645095186*x^17-6632978986*x^18+1478379111*x^19-312560634*x^20+64979939*x^21+3478656*x^22)*y^11*(1+x^2-x*y)-4*x^2*(-8293163040-37275871200*x-97377862080*x^2-125918858496*x^3+50512208411*x^4+367368855984*x^5+1435615514238*x^6+1342562706402*x^7+2861150490389*x^8+866249015060*x^9+2560258729375*x^10-453128004002*x^11+1758387508147*x^12-1249067143656*x^13+1072600428307*x^14-613093958882*x^15+387535501855*x^16-278163493420*x^17+157037726069*x^18-52508170398*x^19+10564656798*x^20-1331576976*x^21-139006309*x^22+58631424*x^23)*y^12*(1+x^2-x*y)+4*x^2*(-2433207840+40830537120*x+168307991136*x^2+618619338646*x^3+1044556476133*x^4+2641146969959*x^5+1166346225554*x^6+5370161739477*x^7-1933278583465*x^8+7863198720018*x^9-5986205282179*x^10+9088170860901*x^11-8457615764299*x^12+8803863270318*x^13-6880384409419*x^14+4815091973541*x^15-3098917564099*x^16+1972574998578*x^17-1048509152425*x^18+394374719637*x^19-93498851086*x^20+13083759719*x^21+816361093*x^22-981841514*x^23+90302976*x^24)*y^13*(1+x^2-x*y)-x^2*(63930046080+225004148736*x+416603492656*x^2-308924933238*x^3+1717990241643*x^4-16002871199225*x^5+15974973598804*x^6-64903732771375*x^7+68276765927523*x^8-132355995039646*x^9+140553332887137*x^10-179573338678347*x^11+179688646231117*x^12-173651970451570*x^13+143101999579597*x^14-105574611875787*x^15+68693929174497*x^16-41039783645086*x^17+21293221538403*x^18-8412866494255*x^19+2238838005844*x^20-371294186105*x^21+1009688043*x^22+28440461322*x^23-6219990224*x^24+237858816*x^25)*y^14*(1+x^2-x*y)-x^2*(15800557056+430490473840*x+1401106950118*x^2+918348269814*x^3+22688374558914*x^4-34972994308813*x^5+124795932052350*x^6-198045590735525*x^7+360866682884678*x^8-488164902599346*x^9+641867071478700*x^10-731354768135393*x^11+763784550885864*x^12-707563054039234*x^13+596646166854504*x^14-447079071659873*x^15+293455544436780*x^16-169915022480946*x^17+86833773179078*x^18-35488970639525*x^19+10210612234110*x^20-1868895038413*x^21+108206295234*x^22+113552147574*x^23-46271922842*x^24+4186804720*x^25-57529344*x^26)*y^15*(1+x^2-x*y)+x*(746496+111653892380*x+81541716474*x^2-868313659703*x^3+17054170740287*x^4-80690835166713*x^5+193143201779032*x^6-441847054924487*x^7+823456658502889*x^8-1408805839213937*x^9+1786629719131234*x^10-2357871186181212*x^11+2961786428273528*x^12-2891838237078488*x^13+2381706684166360*x^14-2242170695603288*x^15+1892078274476408*x^16-1077750889454172*x^17+552908286945634*x^18-371956472106737*x^19+169339640621929*x^20-28832621379527*x^21+6856286918872*x^22-4828943933433*x^23-130946260033*x^24+389821492297*x^25-34183960326*x^26+1008065180*x^27+746496*x^28)*y^16*(1+x^2-x*y)+x*(26256384+129016443122*x-364144603827*x^2-18007107154449*x^3+107145455893704*x^4-222146370129420*x^5+625401514379442*x^6-1376803370666236*x^7+2366051781517902*x^8-3235101907743025*x^9+5737317977402639*x^10-7205327967530856*x^11+6438908342966410*x^12-7509143702496576*x^13+8743437841487652*x^14-5792428503312576*x^15+3464481153728650*x^16-3698604643831656*x^17+2332833824403599*x^18-527163853382065*x^19+364755931127502*x^20-328917955512316*x^21+26181974789682*x^22+16950470936820*x^23+11352289205064*x^24-1322499765009*x^25-669623210547*x^26+15091104242*x^27+26256384*x^28)*y^17*(1+x^2-x*y)-x*(7289604096-1083605543986*x-16492715788533*x^2+77587956444526*x^3-134382352550519*x^4+558153887510112*x^5-1256259551455522*x^6+1999529743158250*x^7-3728830464128083*x^8+7348423033094400*x^9-7504788360845643*x^10+9140298329419116*x^11-15155841657732150*x^12+13239081805771022*x^13-7935828173479612*x^14+11213933483230862*x^15-10221826783908150*x^16+2930332861984236*x^17-2248570996355403*x^18+3150398475911040*x^19-681638420627923*x^20-139677537035030*x^21-308026308523042*x^22+86483525089632*x^23+39559283997961*x^24+8290007233006*x^25-3393426598773*x^26-512641988146*x^27+7289604096*x^28)*y^18*(1+x^2-x*y)+(2580060672-349469798803*x-7086050169393*x^2+27288004604120*x^3-23262916846454*x^4+278982760244925*x^5-476720551549842*x^6+692107903722300*x^7-2322915063937466*x^8+3236654647476895*x^9-2989321590468152*x^10+7480594523695488*x^11-10066171774151001*x^12+4531551356679415*x^13-8705164178023164*x^14+14101410615141720*x^15-4282079470732284*x^16+1784759725512055*x^17-7871991997716441*x^18+3138008357503488*x^19+1078117125890248*x^20+1354472358353695*x^21-1011285832031546*x^22-321079885726020*x^23-23928107506962*x^24+106147109882685*x^25+21598609587466*x^26-766911552040*x^27-2680236245553*x^28-139271119123*x^29+2580060672*x^30)*y^19*(1+x^2-x*y)-(2074083840-882108712963*x+3460338854130*x^2+16292468182224*x^3+64174351692383*x^4+49361059158612*x^5-145447087353633*x^6-293532508372644*x^7-1117187465796045*x^8+477716826312700*x^9-704281979795985*x^10+3255857897464748*x^11-4804177653737760*x^12-202253791490605*x^13-4457325145008050*x^14+8548844078889616*x^15+782184275665870*x^16-1025038057454125*x^17-5550952112507040*x^18+674441469268268*x^19+2203750224678255*x^20+1084077861630460*x^21-627203539502925*x^22-536090119913124*x^23-26744047964193*x^24+94024794523092*x^25+38658073607903*x^26-1171645129776*x^27-2205720977550*x^28-686671903363*x^29+2074083840*x^30)*y^20*(1+x^2-x*y)-x*(1+x+x^2)*(298928286278-7545588852631*x+2331560596572*x^2-100714847019917*x^3+295291202645945*x^4-582569417456534*x^5+1816329029291623*x^6-2903316933720695*x^7+5934152883899638*x^8-9150482426789141*x^9+11588529038157400*x^10-13317371422606236*x^11+16925839939411184*x^12-15781819827614652*x^13+8574007496140784*x^14-5852778354489756*x^15+6373073574976600*x^16-2893835283931541*x^17+120614513892598*x^18-545834620742135*x^19+483888687667303*x^20+52386442734826*x^21-29980738713415*x^22-27091862896397*x^23-1494796870308*x^24+1800173420009*x^25+313690156358*x^26)*y^21*(1+x^2-x*y)+x^2*(1+x+x^2)^2*(909229361874-29876272455999*x+99703325398868*x^2-299518699793662*x^3+941374586620969*x^4-2152528643968264*x^5+4436419209753469*x^6-7136267554164994*x^7+10415372932243069*x^8-14170098256580521*x^9+16339428059773111*x^10-13854335307070240*x^11+8496218106408631*x^12-5080121498664361*x^13+3656608738721149*x^14-1860251278007554*x^15+399282203408509*x^16-110040970211464*x^17+118686556759849*x^18-22877468603902*x^19-8594864244652*x^20-754936000959*x^21+953514972114*x^22)*y^22*(1+x^2-x*y)-x^3*(1+x+x^2)^3*(913377529554-33574443198893*x+181174820515461*x^2-542974620401877*x^3+1269227019633397*x^4-2508175851442102*x^5+4478418681978063*x^6-6672039610981851*x^7+7558243702057445*x^8-6144541600255194*x^9+3558382830219365*x^10-1673579751520731*x^11+855038236657743*x^12-415656466044982*x^13+103652524925557*x^14+3728377564203*x^15-50111204859*x^16-4150804345133*x^17+957663139794*x^18)*y^23*(1+x^2-x*y)+2*x^4*(1+x+x^2)^4*(152575268899-6064224184580*x+43805142152713*x^2-161974708135896*x^3+385045071402387*x^4-626661521895036*x^5+711904312425601*x^6-558400873441616*x^7+287666345930881*x^8-85305777888636*x^9+9791195987667*x^10-1231443124056*x^11+2490463125193*x^12-1142473444100*x^13+159956203939*x^14)*y^24*(1+x^2-x*y)+16986931200*x*(1+x^2)*(-1+y)^6*y^41*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4)))/((-1+x)^8*(1+x^2-x*y)))/((1+x)^6*(-1+y)^7*y^16*(1+x+x^2-x*y)^6*(x*(-1+y)+y+x^2*y)^4)))/75497472+(M2*((112*x*(69725550*(1+x^4)*y^4+(x+x^3)*y*(99276+1823930*y+15634118*y^2+244641895*y^3)+x^2*(-99276-1853500*y-16280482*y^2-89427831*y^3+247112189*y^4)))/((1+x)^2*(-1+y)^8*y^4*(x*(-1+y)^2+x^3*(-1+y)^2-y-x^4*y+x^2*(1-4*y+y^2)))-(28*x*(496380*x^4+2*x^3*(475371+5109121*x+475371*x^2)*y-2*x^2*(1546398-5622316*x-43483257*x^2-5622316*x^3+1546398*x^4)*y^2-(2874957812+12127658837*x+23722767080*x^2+25533174285*x^3+22408387057*x^4+25533174285*x^5+23722767080*x^6+12127658837*x^7+2874957812*x^8)*y^6+(2596055612+10768607385*x+22672942595*x^2+26805459570*x^3+27816366820*x^4+26805459570*x^5+22672942595*x^6+10768607385*x^7+2596055612*x^8)*y^7+x*y^3*(1645674-48979953*x+53448515*x^2+400643905*x^3+53448515*x^4-48979953*x^5+1645674*x^6+(27605789-351658951*x+121898450*x^2+1029408766*x^3+121898450*x^4-351658951*x^5+27605789*x^6)*y+(2877058725+5639257801*x+3073760625*x^2-819948701*x^3+3073760625*x^4+5639257801*x^5+2877058725*x^6)*y^2-(1+x+x^2)*(2596055612+2705254804*x+2378668461*x^2+2705254804*x^3+2596055612*x^4)*y^5)))/((1+x)^2*(-1+y)^8*y^5*(x*(-1+y)^2+x^3*(-1+y)^2-y-x^4*y+x^2*(1-4*y+y^2))^2)-(16*(252988416*(-1+y)*y^8+252988416*x^14*(-1+y)*y^8+x*y^5*(82944+3110400*y+540993024*y^2+44893092597*y^3-81986803357*y^4+72894302960*y^5)+x^13*y^5*(82944+3110400*y+540993024*y^2+44893092597*y^3-81986803357*y^4+72894302960*y^5)+x^2*y^4*(-331776+179018136*y+2738716366*y^2-26872672543*y^3+721184755841*y^4-1098502138672*y^5+583673798384*y^6-146547571168*y^7)+x^12*y^4*(-331776+179018136*y+2738716366*y^2-26872672543*y^3+721184755841*y^4-1098502138672*y^5+583673798384*y^6-146547571168*y^7)+x^3*y^3*(497664-527244216*y-8002586074*y^2-48205033936*y^3-967364965569*y^4+4592833499359*y^5-6361575203480*y^6+3757151095625*y^7-855744082987*y^8+73400279792*y^9)+x^11*y^3*(497664-527244216*y-8002586074*y^2-48205033936*y^3-967364965569*y^4+4592833499359*y^5-6361575203480*y^6+3757151095625*y^7-855744082987*y^8+73400279792*y^9)+x^4*y^2*(-331776+433267596*y+5386704750*y^2+27369578137*y^3+337833140589*y^4-5305461713019*y^5+18839743454917*y^6-23703164043069*y^7+13251715253355*y^8-3628897515016*y^9+354310076376*y^10)+x^10*y^2*(-331776+433267596*y+5386704750*y^2+27369578137*y^3+337833140589*y^4-5305461713019*y^5+18839743454917*y^6-23703164043069*y^7+13251715253355*y^8-3628897515016*y^9+354310076376*y^10)+2*x^6*y*(-15835326-324528373*y-1644435527*y^2+1746341354*y^3+46099759024*y^4+2808774137074*y^5-17759356420626*y^6+43768759216967*y^7-48735831860103*y^8+26535570994617*y^9-7253838606201*y^10+769329109960*y^11)+2*x^8*y*(-15835326-324528373*y-1644435527*y^2+1746341354*y^3+46099759024*y^4+2808774137074*y^5-17759356420626*y^6+43768759216967*y^7-48735831860103*y^8+26535570994617*y^9-7253838606201*y^10+769329109960*y^11)+x^5*y*(82944-32919984*y+705669140*y^2+11233095443*y^3+55109904932*y^4+1910504264296*y^5-18109550632833*y^6+49355433138688*y^7-57643682567523*y^8+32503870157208*y^9-8598957844255*y^10+916129669544*y^11)+x^9*y*(82944-32919984*y+705669140*y^2+11233095443*y^3+55109904932*y^4+1910504264296*y^5-18109550632833*y^6+49355433138688*y^7-57643682567523*y^8+32503870157208*y^9-8598957844255*y^10+916129669544*y^11)+x^7*(-23561280-469543068*y-4370973678*y^2-21807190328*y^3-54997786647*y^4-32668211742*y^5+7491163045747*y^6-45151222498472*y^7+105131524298845*y^8-115081900762942*y^9+63266617927821*y^10-16851131680780*y^11+1819568016504*y^12)))/((1+x)^2*(-1+y)^7*y^6*(1+x+x^2-x*y)^3*(x*(-1+y)+y+x^2*y)^3)+(75497472*((x*y^22*(57037092+69120*x^30-172800*y^3-69120*x^29*(-4+9*y)+138240*x^28*(5-15*y+18*y^2)-25920*x^27*(-487+168*y-256*y^2+224*y^3)+8640*x^26*(12047-12621*y+1272*y^2-1364*y^3+1008*y^4)+4*x*(60057032-128333457*y-172800*y^3+388800*y^4)-8640*x^25*(-42470+99391*y-48996*y^2+1592*y^3-1524*y^4+1008*y^5)-3*x^2*(-244173311+602454920*y-684445104*y^2+691200*y^3-1728000*y^4+2073600*y^5)+8640*x^24*(108578-303719*y+362996*y^2-112388*y^3+1104*y^4-1392*y^5+672*y^6)+x^3*(1397642942-4927305915*y+5810705472*y^2-4794917328*y^3+13996800*y^4-16588800*y^5+14515200*y^6)+x^4*(1968311005-7668373340*y+13979431624*y^2-10253071776*y^3+7207409592*y^4-39916800*y^5+29030400*y^6-21772800*y^7)-8640*x^23*(-185554+686874*y-924449*y^2+769412*y^3-168282*y^4+1080*y^5-1680*y^6+288*y^7)+24*x^22*(81168829-338817600*y+649805400*y^2-551659320*y^3+374907600*y^4-61626960*y^5+786240*y^6-838080*y^7+25920*y^8)+2*x^5*(739302225-4098984188*y+8004905386*y^2-10713293060*y^3+5213724288*y^4-3614591196*y^5+30844800*y^6-14515200*y^7+10886400*y^8)-8*x^21*(-125052019+848213343*y-1852728120*y^2+2688909480*y^3-1552777560*y^4+1005266160*y^5-128450880*y^6+2928960*y^7-2617920*y^8+8640*y^9)-3*x^20*(507656737-1012575336*y-975622752*y^2+2602152000*y^3-5234880960*y^4+1868592960*y^5-1571777280*y^6+157870080*y^7-4354560*y^8+4792320*y^9)-x^6*(552165929+831341884*y-9360349364*y^2+13418107140*y^3-18601299498*y^4+5462847888*y^5-4823947728*y^6+54432000*y^7-14515200*y^8+14515200*y^9)+x^15*(4230233420-15281104437*y+26242153386*y^2-19669130840*y^3+14982989056*y^4+230884406*y^5+1856031072*y^6+782767584*y^7+31086720*y^8-49101120*y^9-6220800*y^10)+x^11*(1690059420-3962429540*y+4190495404*y^2+7311454204*y^3-3988291292*y^4+12093409239*y^5-830832642*y^6+2234276216*y^7+100616690*y^8+1151657*y^9-6220800*y^10)+x^7*(-4126451188+13249852643*y-18022952230*y^2+7043703832*y^3-2397407024*y^4-8272873238*y^5+291384000*y^6-2039856912*y^7+25401600*y^8+6220800*y^10)+x^19*(-5221876786+18288879305*y-28381094496*y^2+18603056736*y^3-10826697600*y^4-4465765440*y^5-433149120*y^6-1712413440*y^7+131958720*y^8+138240*y^9+6220800*y^10)+x^8*(-7510531581+29692292924*y-50436168414*y^2+50711164284*y^3-26636554834*y^4+13578689108*y^5+727916000*y^6+1362895968*y^7+468751428*y^8-3628800*y^9-4147200*y^10-1555200*y^11)-x^18*(7990555655-32822384884*y+58046740564*y^2-62288029920*y^3+35820712944*y^4-19677479040*y^5+1258424640*y^6-1848260160*y^7-315593280*y^8+15698880*y^9+4147200*y^10+1555200*y^11)+x^10*(-5162503768+24302113268*y-53134780570*y^2+63549623272*y^3-54899331685*y^4+27332038444*y^5-11246308364*y^6+2824410388*y^7-287192015*y^8+146773864*y^9-9331200*y^10+518400*y^11-345600*y^12)+x^16*(-3093087725+15881282836*y-37252669916*y^2+47944364220*y^3-42589069282*y^4+23964957648*y^5-8901408096*y^6+3102822720*y^7-112605120*y^8+155139840*y^9-9331200*y^10+518400*y^11-345600*y^12)+2*x^9*(-4197292073+18213097302*y-34849182150*y^2+39172890653*y^3-28479351273*y^4+12859984720*y^5-5143967850*y^6+430980888*y^7-375310992*y^8-12102546*y^9-777600*y^10+1036800*y^11+86400*y^12)+2*x^17*(-3817231599+17002887634*y-33811164542*y^2+38834829286*y^3-30213317592*y^4+13623102072*y^5-6182952480*y^6+542000160*y^7-435693600*y^8+453600*y^9-777600*y^10+1036800*y^11+86400*y^12)-2*x^13*(-6263999371+26323154434*y-51943201954*y^2+55529580217*y^3-46511526347*y^4+18239665360*y^5-10203369438*y^6+567675578*y^7-642334860*y^8-35549412*y^9-1555200*y^10+2073600*y^11+172800*y^12)+x^12*(8749472348-36893071980*y+65462151130*y^2-77689895768*y^3+45279246819*y^4-31543587108*y^5+3473685172*y^6-4047251756*y^7-330009907*y^8-143493896*y^9+13478400*y^10+1036800*y^11+345600*y^12)+x^14*(10507534371-44821472980*y+81979212018*y^2-97213753092*y^3+61993563902*y^4-39509299564*y^5+7440824780*y^6-4475077344*y^7-83352456*y^8-109866240*y^9+13478400*y^10+1036800*y^11+345600*y^12)))/(96*(-1+x)^12*(1+x)^8*(1+x^2-x*y)^4)+((-42528-42528*x^48+(x+x^47)*(-792663+340224*y)+(x^2+x^46)*(-7352983+6061455*y-1222680*y^2)+3*(x^3+x^45)*(-15072659+17830803*y-6953709*y^2+903720*y^3)+(x^4+x^44)*(-206988696+311440942*y-175727295*y^2+44804493*y^3-4465440*y^4)+(x^5+x^43)*(-750178672+1342645153*y-974078780*y^2+366661410*y^3-73232307*y^4+6251616*y^5)+(x^6+x^42)*(-2233511014+4554710765*y-3991974479*y^2+1986942412*y^3-602193687*y^4+103740894*y^5-7591248*y^6)+(x^7+x^41)*(-5588098433+12595134473*y-12874263395*y^2+8050399993*y^3-3332022140*y^4+873606612*y^5-126394002*y^6+7336080*y^7)+(x^8+x^40)*(-11896733106+28959323988*y-33938848556*y^2+26142931285*y^3-14054350715*y^4+4997102218*y^5-1069986204*y^6+119849202*y^7-5103360*y^8))/(72*x^10)+(1048576*x^30*y^9*(-21611047498+12531602784*y+14926734452*y^2-22808366406*y^3+19262484403*y^4-3771497161*y^5-10868050768*y^6+10612000203*y^7-4235792684*y^8+832479756*y^9-75769113*y^10+2339040*y^11)+1048576*y^9*(-21611047498+12531602784*y+14926734452*y^2-22808366406*y^3+19262518965*y^4-3771428037*y^5-10868016206*y^6+10612000203*y^7-4235792684*y^8+832479756*y^9-75769113*y^10+2339040*y^11)-8192*x^29*y^9*(4240305183488-2920128487168*y-493236936832*y^2+2961577210715*y^3-7105175831754*y^4+4937211041627*y^5+1728333572224*y^6-3886013394176*y^7+2097626155008*y^8-547714203776*y^9+72645190272*y^10-4352477568*y^11+80292864*y^12)-8192*x*y^9*(4240305183488-2920128487168*y-493236936832*y^2+2962597955931*y^3-7103196276426*y^4+4938143308123*y^5+1728342420096*y^6-3885978002688*y^7+2097626155008*y^8-547714203776*y^9+72645190272*y^10-4352477568*y^11+80292864*y^12)+2*x^28*y^9*(-21557423706734592+16215584653123584*y-23212939933147136*y^2+10199790168540931*y^3+66011622110539270*y^4-76725820074973437*y^5+3954600080932864*y^6+38058833026744320*y^7-27048222036852736*y^8+8766047793446912*y^9-1498957531840512*y^10+129447393492992*y^11-4642246754304*y^12+39019610112*y^13)+2*x^2*y^9*(-21557423706734592+16215584653123584*y-23192675801391104*y^2+10185965790791427*y^3+65958477024079366*y^4-76711501354457341*y^5+3986561983938560*y^6+38057927004651520*y^7-27047714664480768*y^8+8766047793446912*y^9-1498957531840512*y^10+129447393492992*y^11-4642246754304*y^12+39019610112*y^13)+x^3*y^7*(55037952+2426114688*y-37287262903603340*y^2+27083023303874326*y^3-175713602724330172*y^4+177928680055630067*y^5+252472225208495620*y^6-427635068176638455*y^7+106448890107706838*y^8+156150211707764736*y^9-144234510513340416*y^10+55432206616625152*y^11-11405133738934272*y^12+1253850081132544*y^13-64621510656000*y^14+1066713219072*y^15)+x^27*y^7*(55037952+2426114688*y-37287262903603340*y^2+27111315775985430*y^3-176143356942252732*y^4+178044371454781683*y^5+253268159588756996*y^6-427990162546041335*y^7+106119505437703638*y^8+156387462878429184*y^9-144243135843663872*y^10+55434236106113024*y^11-11405133738934272*y^12+1253850081132544*y^13-64621510656000*y^14+1066713219072*y^15)+x^26*y^6*(424378368+2248963584*y-41540551120*y^2-2723892897397034*y^3-8131772314224220*y^4-442742286604412830*y^5+553572358766761963*y^6+428281145468606879*y^7-992747317180557053*y^8+373954301918707817*y^9+282160766498850430*y^10-334711997969137664*y^11+147449084016328704*y^12-34883364169187328*y^13+4553925594185728*y^14-297058084847616*y^15+7053382778880*y^16-1179648000*y^17)+x^4*y^6*(424378368+2248963584*y-41540551120*y^2-2757548418414890*y^3-8510300549482076*y^4-440132416971581342*y^5+552742205400586219*y^6+423867839383296415*y^7-989770135130924797*y^8+375293541355094121*y^9+280421066486531710*y^10-334206654635769856*y^11+147430311238565888*y^12-34880827307327488*y^13+4553925594185728*y^14-297058084847616*y^15+7053382778880*y^16-1179648000*y^17)+x^5*y^5*(-1191518208-11196288256*y-4502730604*y^2+330276277332*y^3+75371688996811782*y^4-90005971715141498*y^5-905251154164118510*y^6+1271890614216154502*y^7+638783749383753254*y^8-1996423003467893075*y^9+949372340874337338*y^10+445397240014152749*y^11-685803083382639314*y^12+338099792689479680*y^13-89187476108738560*y^14+13217326097760256*y^15-1016414906351616*y^16+30414464876544*y^17-5501878272*y^18)+x^25*y^5*(-1191518208-11196288256*y-4502730604*y^2+330276277332*y^3+75708244206990342*y^4-87819679719927674*y^5-917177262841197550*y^6+1276901740565880198*y^7+656874095149813286*y^8-2013132656109111635*y^9+946722323038559290*y^10+454093813942297645*y^11-689767268986637010*y^12+338776165926027264*y^13-89211322610221056*y^14+13219355587248128*y^15-1016414906351616*y^16+30414464876544*y^17-5501878272*y^18)+x^24*y^4*(477904896-4256654848*y-97364972324*y^2-391909966278*y^3+361480579962*y^4+208507289984058770*y^5-216552310019828032*y^6-1670637226074847090*y^7+2473124523833813613*y^8+935217463886243677*y^9-3658091793151544682*y^10+1983343607682516660*y^11+661158416712891381*y^12-1279708533547417995*y^13+686011376152677074*y^14-196023767635525632*y^15+31937164866486272*y^16-2764967767965696*y^17+96881206099968*y^18-6841958400*y^19)+x^6*y^4*(477904896-4256654848*y-97364972324*y^2-391909966278*y^3+361480579962*y^4+206757202891130258*y^5-224521923789695296*y^6-1627945748085356402*y^7+2449289343092386413*y^8+877649837977134941*y^9-3589953582273777002*y^10+1979917063333168820*y^11+630282184094022645*y^12-1260021851420180875*y^13+680793390861060818*y^14-195438259467386880*y^15+31918392088723456*y^16-2763953023221760*y^17+96881206099968*y^18-6841958400*y^19)+x^7*y^3*(646041600+17535098496*y+114874166584*y^2+91645377402*y^3-1085531202070*y^4-837806540625*y^5+390418939509333732*y^6-405718693543866041*y^7-2626288917712606684*y^8+4128130715133839624*y^9+1105474270558562286*y^10-5825674972759955522*y^11+3570824000030102866*y^12+791407355120407863*y^13-2088784391294098084*y^14+1216719273199294043*y^15-373734906551453310*y^16+65753745339809792*y^17-6232589508542464*y^18+244502292856832*y^19-13727956992*y^20)+x^23*y^3*(646041600+17535098496*y+114874166584*y^2+91645377402*y^3-1085531202070*y^4-837806540625*y^5+396611555376619236*y^6-384678889024843449*y^7-2748249465697474012*y^8+4214973295628290312*y^9+1249151399027681262*y^10-6040615002824349762*y^11+3616642391244264786*y^12+872952401984050487*y^13-2158864107686009508*y^14+1241289586067002971*y^15-377991773532309118*y^16+66077684704313344*y^17-6241649729470464*y^18+244792219926528*y^19-13727956992*y^20)+x^22*y^2*(-411844608-4007953408*y+37453489844*y^2+447109197836*y^3+704371219476*y^4-4676031623290*y^5-17537436340621*y^6+629415575541915127*y^7-574622465590616013*y^8-4126919850459069815*y^9+6470094365386584113*y^10+1558667691199420615*y^11-9116550899143022004*y^12+5888658109354484862*y^13+1037623742716969414*y^14-3322985172692799362*y^15+2026731076187990069*y^16-648972839701410245*y^17+119779215976743466*y^18-12061810161418240*y^19+515147902746624*y^20-252570501120*y^21)+x^8*y^2*(-411844608-4007953408*y+37453489844*y^2+447109197836*y^3+704371219476*y^4-4676031623290*y^5-17537436340621*y^6+612890714722147831*y^7-617624549814230989*y^8-3843504577057848695*y^9+6224758656460632113*y^10+1273758209117640903*y^11-8577844649823049140*y^12+5699180313262695550*y^13+872654464117899718*y^14-3133180240526741378*y^15+1944421152704047157*y^16-630449149164614085*y^17+117632284823437866*y^18-11953744959045632*y^19+512683522654208*y^20-216329617408*y^21)+x^21*y^2*(-2057912320-22201619616*y+114591378184*y^2+1904611970000*y^3+5733961189596*y^4-4057253793396*y^5-48504353172038*y^6+887253735055110378*y^7-777697003059550413*y^8-5671007117216360876*y^9+9053564943811431571*y^10+1771236039338746580*y^11-12588680091279713407*y^12+8658811555512295390*y^13+1073484465771992823*y^14-4666578157247246894*y^15+2997463134775107495*y^16-1001769569658799686*y^17+193166293733006511*y^18-20462713016806918*y^19+936785618444288*y^20-1664184483840*y^21+201326592*y^22)+x^9*y^2*(-2057912320-22201619616*y+114591378184*y^2+1904611970000*y^3+5733961189596*y^4-4057253793396*y^5-48504353172038*y^6+852251993196540138*y^7-848373522672654541*y^8-5126641108321085868*y^9+8503427292197768339*y^10+1316561653057708756*y^11-11494159209541559423*y^12+8141432581122662366*y^13+818171948641900279*y^14-4259891211442172462*y^15+2788824533553471399*y^16-945093286598477382*y^17+184730311379705007*y^18-19836327688269318*y^19+917986299125760*y^20-1374257414144*y^21+201326592*y^22)+x^20*y*(-691367936-20756482400*y-205966269696*y^2-470910210460*y^3+2721535771148*y^4+12147388489608*y^5-8979067221094*y^6-132533450733493*y^7+1146689366917170075*y^8-1008651751238800422*y^9-7120599439461913440*y^10+11621114044977624596*y^11+1753268869649010970*y^12-15871173081501603747*y^13+11555341006271417293*y^14+900851040055686765*y^15-5957136664791789567*y^16+4017370141810884492*y^17-1395200968524695132*y^18+279719831368477677*y^19-30979117462109797*y^20+1514025805488128*y^21-6305144111104*y^22+1610612736*y^23)+x^10*y*(-691367936-20756482400*y-205966269696*y^2-470910210460*y^3+2721535771148*y^4+12147388489608*y^5-8979067221094*y^6-132533450733493*y^7+1086277706690118555*y^8-1104139609134732326*y^9-6247217437439759200*y^10+10624599726864053780*y^11+1164861647772061978*y^12-14042695411817584547*y^13+10498254537604729805*y^14+603942241396815469*y^15-5254477679482023935*y^16+3602643458409758604*y^17-1265684701441558108*y^18+256777844550118381*y^19-28821501134814821*y^20+1426644448387072*y^21-5181676716032*y^22+1610612736*y^23)+x^19*y*(-2866422784-71376689664*y-663176192992*y^2-1945273797504*y^3+4176722023976*y^4+29622177834258*y^5+9992858158490*y^6-215989742279401*y^7+1385589504903059624*y^8-1298021654365403691*y^9-8158194349090561988*y^10+13737875624393282789*y^11+1391871711187730748*y^12-18245192038975146465*y^13+14017445705100219416*y^14+491487769992922447*y^15-6895608742710779672*y^16+4872853510817589995*y^17-1754088470204465040*y^18+364772638344043842*y^19-42186881436156020*y^20+2209068384829440*y^21-16677116837888*y^22+6442450944*y^23)+x^11*y*(-2866422784-71376689664*y-663176192992*y^2-1945273797504*y^3+4176722023976*y^4+29622177834258*y^5+9992858158490*y^6-215989742279401*y^7+1299835237349562536*y^8-1405287525692930603*y^9-6985512375309066180*y^10+12268573895840601317*y^11+772517338405830972*y^12-15721262257631791585*y^13+12330707870664545304*y^14+247259809963869519*y^15-5907255839145238296*y^16+4217461574015396587*y^17-1526469332377616272*y^18+319121400311274818*y^19-37155569910349940*y^20+1959628021481472*y^21-13922809675776*y^22+6442450944*y^23)+2*x^17*(-273331456-12231663616*y-199323051616*y^2-1586480461648*y^3-5407762349232*y^4-967250370080*y^5+34906360936254*y^6+35902769306240*y^7-219070707683689*y^8+864179948764088103*y^9-1022678008287619545*y^10-4169046904126075351*y^11+7719095312662549721*y^12-76311658131054561*y^13-9368822760758476052*y^14+7936579849291166880*y^15-314874102119957341*y^16-3524224867493589845*y^17+2705801026952774442*y^18-1033521505509979389*y^19+228780526558787916*y^20-28691924380594691*y^21+1731954697076736*y^22-26720003948544*y^23+16106127360*y^24)+2*x^13*(-273331456-12231663616*y-199323051616*y^2-1586480461648*y^3-5407762349232*y^4-967250370080*y^5+34906360936254*y^6+35902769306240*y^7-219070707683689*y^8+819384450289321767*y^9-1060493234577762777*y^10-3598415352498778583*y^11+6914476768124622041*y^12-254913214586773473*y^13-8104831989382282516*y^14+6930100406159013024*y^15-309449610883269469*y^16-3023921675347276629*y^17+2315942479331345194*y^18-878584304647943421*y^19+192704188148365644*y^20-23934193312510467*y^21+1441208410603520*y^22-24038178553856*y^23+16106127360*y^24)+x^18*(-273331456-13196363008*y-227056950464*y^2-1870359591936*y^3-6379070882512*y^4-195579461280*y^5+42919189676336*y^6+24474003711594*y^7-345729563164290*y^8+1584731477977730318*y^9-1658121791063652929*y^10-8558090712099062931*y^11+15042852782927529279*y^12+696352743361063887*y^13-19191338822660729648*y^14+15519437099677558600*y^15-75196878788307974*y^16-7257520936842906430*y^17+5360394842911060209*y^18-1993545108012009181*y^19+428880582922453301*y^20-51768157489921077*y^21+2915575933886464*y^22-33510797606912*y^23+16911433728*y^24)+x^12*(-273331456-13196363008*y-227056950464*y^2-1870359591936*y^3-6379070882512*y^4-195579461280*y^5+42919189676336*y^6+24474003711594*y^7-345729563164290*y^8+1485515002017090830*y^9-1758281045954722369*y^10-7256715586002748563*y^11+13294459888750314815*y^12+168261557999348687*y^13-16339710273946069808*y^14+13404394055472555848*y^15-188965885764250630*y^16-6131213560346004286*y^17+4540920298983960817*y^18-1685351086829209309*y^19+361343183518941493*y^20-43471313689181237*y^21+2447427476578304*y^22-28871964491776*y^23+16911433728*y^24)+2*x^15*(-546662912-21596904448*y-329600657344*y^2-2539404541024*y^3-8848764422328*y^4-4821220172816*y^5+43693263071168*y^6+52826748506296*y^7-280098831577630*y^8+905514717855485982*y^9-1246651224534743868*y^10-3646990599300668785*y^11+7317290757994215384*y^12-595416227500381081*y^13-8215291844847817862*y^14+7323526471397031410*y^15-552604040105854630*y^16-3044965653239217060*y^17+2424544800774966824*y^18-945466758300222771*y^19+213874393577848678*y^20-27736341747328591*y^21+1801544639332352*y^22-37040861216768*y^23+26373783552*y^24)+x^16*(-819994368-35038923520*y-553456085088*y^2-4316763420288*y^3-14665386743384*y^4-3529513123480*y^5+93268564265212*y^6+119048668724632*y^7-487758936335490*y^8+1805159549047992148*y^9-2359447000402070323*y^10-7785226662085139099*y^11+15160043965090739873*y^12-866761319519911403*y^13-17523410067299525042*y^14+15379460109468920794*y^15-1003066160228681302*y^16-6536221586263674048*y^17+5156966492997456357*y^18-2003783708589735043*y^19+451677668976262307*y^20-58174775081532981*y^21+3701434708434944*y^22-69308479700992*y^23+46707769344*y^24)+x^14*(-819994368-35038923520*y-553456085088*y^2-4316763420288*y^3-14665386743384*y^4-3529513123480*y^5+93268564265212*y^6+119048668724632*y^7-487758936335490*y^8+1751546304066547540*y^9-2399529396086213427*y^10-7114075023314000539*y^11+14186287674679735969*y^12-1038017814577315307*y^13-16028415600621806002*y^14+14138403563643038682*y^15-954650010700826198*y^16-5944696126142450880*y^17+4676177240146612709*y^18-1806333966325955715*y^19+404059264648117411*y^20-51632013125320245*y^21+3284175594758144*y^22-65611909562368*y^23+46707769344*y^24))/(75497472*x*y^9*(1+y)^2))/((1+x)^4*(1+x^2-x*y)^2*(x*(-1+y)+y+x^2*y)^4)))/(1+x+x^2-x*y)^6+(-8*x*(1+x)^4*(-1+y)*y^8*(1+x+x^2-x*y)*(2*y^11*(-24760881578-101839158755*y+126600040333*y^2)+2*x^18*y^11*(-24760881578-101839158755*y+126600040333*y^2)-x*y^7*(87501056+1260731914*y+7411078893*y^2+272018183869*y^3-263652103752*y^4+739000592362*y^5-1768926307006*y^6+1012800322664*y^7)-x^17*y^7*(87501056+1260731914*y+7411078893*y^2+272018183869*y^3-263652103752*y^4+739000592362*y^5-1768926307006*y^6+1012800322664*y^7)+x^2*y^6*(336736256+4293648760*y+20841747319*y^2+567243909369*y^3-1962476821479*y^4-1956607214667*y^5+5441075538342*y^6-378381424929*y^7-3255526602967*y^8+1519200483996*y^9)+x^16*y^6*(336736256+4293648760*y+20841747319*y^2+567243909369*y^3-1962476821479*y^4-1956607214667*y^5+5441075538342*y^6-378381424929*y^7-3255526602967*y^8+1519200483996*y^9)-x^3*y^5*(445398528+4419107526*y+12447641904*y^2+226413954322*y^3-2506620566496*y^4-998166475463*y^5+44123857378216*y^6-91742210327656*y^7+66354354955971*y^8-15297936247551*y^9-1189805141965*y^10+1012800322664*y^11)-x^15*y^5*(445398528+4419107526*y+12447641904*y^2+226413954322*y^3-2506620566496*y^4-998166475463*y^5+44123857378216*y^6-91742210327656*y^7+66354354955971*y^8-15297936247551*y^9-1189805141965*y^10+1012800322664*y^11)+x^4*y^4*(190788608+266454182*y-10665244715*y^2-50814494416*y^3-681265458843*y^4-399219780665*y^5+67589911310796*y^6-317658538711074*y^7+562685111285986*y^8-467131084650528*y^9+185043861360486*y^10-30970608824980*y^11+1329655884497*y^12+253200080666*y^13)+x^14*y^4*(190788608+266454182*y-10665244715*y^2-50814494416*y^3-681265458843*y^4-399219780665*y^5+67589911310796*y^6-317658538711074*y^7+562685111285986*y^8-467131084650528*y^9+185043861360486*y^10-30970608824980*y^11+1329655884497*y^12+253200080666*y^13)+x^5*y^3*(45178624+1709537912*y+10111689033*y^2-2452429473*y^3-165560919103*y^4+857266425734*y^5-46993944490434*y^6+392233725201321*y^7-1324142022899870*y^8+2160942094435045*y^9-1844454261389780*y^10+843404252341372*y^11-202414848415159*y^12+21553068147769*y^13-829182412991*y^14)+x^13*y^3*(45178624+1709537912*y+10111689033*y^2-2452429473*y^3-165560919103*y^4+857266425734*y^5-46993944490434*y^6+392233725201321*y^7-1324142022899870*y^8+2160942094435045*y^9-1844454261389780*y^10+843404252341372*y^11-202414848415159*y^12+21553068147769*y^13-829182412991*y^14)+x^7*y^2*(-115961536-1283445906*y+2167078896*y^2+56743036727*y^3+131955493417*y^4-425489752200*y^5+40963994058742*y^6-550603195870606*y^7+2859784591984081*y^8-7654284032771945*y^9+11417652887744056*y^10-9815650359858475*y^11+4914591284425610*y^12-1412672840735962*y^13+214201805522128*y^14-13748110947027*y^15)+x^11*y^2*(-115961536-1283445906*y+2167078896*y^2+56743036727*y^3+131955493417*y^4-425489752200*y^5+40963994058742*y^6-550603195870606*y^7+2859784591984081*y^8-7654284032771945*y^9+11417652887744056*y^10-9815650359858475*y^11+4914591284425610*y^12-1412672840735962*y^13+214201805522128*y^14-13748110947027*y^15)+x^6*y^2*(-39803904-461621958*y+1285589066*y^2+21700656127*y^3+17889354777*y^4-339643889094*y^5+12553298355742*y^6-213760832698232*y^7+1291072772219256*y^8-3748413304140293*y^9+5786260466249815*y^10-4982477309363657*y^11+2422393863277020*y^12-654384917710349*y^13+91768725315577*y^14-4713491789893*y^15)+x^12*y^2*(-39803904-461621958*y+1285589066*y^2+21700656127*y^3+17889354777*y^4-339643889094*y^5+12553298355742*y^6-213760832698232*y^7+1291072772219256*y^8-3748413304140293*y^9+5786260466249815*y^10-4982477309363657*y^11+2422393863277020*y^12-654384917710349*y^13+91768725315577*y^14-4713491789893*y^15)+x^8*y*(489408-210367680*y-2384075332*y^2+1626618752*y^3+90757288406*y^4+269860515405*y^5-380583595025*y^6+78609979768254*y^7-937241866974324*y^8+4540128614086238*y^9-11635569668521733*y^10+17004442656454646*y^11-14598834019618440*y^12+7404855435050803*y^13-2182296323156283*y^14+348839617875665*y^15-22913491838760*y^16)+x^10*y*(489408-210367680*y-2384075332*y^2+1626618752*y^3+90757288406*y^4+269860515405*y^5-380583595025*y^6+78609979768254*y^7-937241866974324*y^8+4540128614086238*y^9-11635569668521733*y^10+17004442656454646*y^11-14598834019618440*y^12+7404855435050803*y^13-2182296323156283*y^14+348839617875665*y^15-22913491838760*y^16)-x^9*(12707328+224051264*y+2026542912*y^2+10902139018*y^3+20419817548*y^4-75214331326*y^5-335518123642*y^6+271612043846*y^7-96621619154683*y^8+1117115207800704*y^9-5281169369432792*y^10+13356523124091444*y^11-19401028182905048*y^12+16630149105006674*y^13-8468706229858960*y^14+2520445195511620*y^15-404412297444233*y^16+27810601538326*y^17))-(1+x)^4*(-1+y)^2*y^7*(240427008*(-1+y)^5*y^12+240427008*x^22*(-1+y)^5*y^12-2*x*y^10*(5971968+993116160*y+6654907312795*y^2-37341564896935*y^3+76721034462750*y^4-76729731859998*y^5+38370003813135*y^6-7676369200899*y^7+721281024*y^8)-2*x^21*y^10*(5971968+993116160*y+6654907312795*y^2-37341564896935*y^3+76721034462750*y^4-76729731859998*y^5+38370003813135*y^6-7676369200899*y^7+721281024*y^8)+x^2*y^7*(-55037952-3006216832*y-38774672500*y^2-259051656234*y^3+44831139550474*y^4-351982921052977*y^5+1108558789356579*y^6-1943912611332890*y^7+2072068582961856*y^8-1340183914238285*y^9+487664017990887*y^10-76745802057246*y^11+3606405120*y^12)+x^20*y^7*(-55037952-3006216832*y-38774672500*y^2-259051656234*y^3+44831139550474*y^4-351982921052977*y^5+1108558789356579*y^6-1943912611332890*y^7+2072068582961856*y^8-1340183914238285*y^9+487664017990887*y^10-76745802057246*y^11+3606405120*y^12)+x^3*y^6*(-424378368+4587088384*y+111714618064*y^2+766906298834*y^3-52911744423702*y^4+570021314099328*y^5-2644567215450443*y^6+6826714479223346*y^7-11098213221085585*y^8+12005766176202600*y^9-8731811797463685*y^10+4151017574002760*y^11-1180373549177033*y^12+153480008985660*y^13-4808540160*y^14)+x^19*y^6*(-424378368+4587088384*y+111714618064*y^2+766906298834*y^3-52911744423702*y^4+570021314099328*y^5-2644567215450443*y^6+6826714479223346*y^7-11098213221085585*y^8+12005766176202600*y^9-8731811797463685*y^10+4151017574002760*y^11-1180373549177033*y^12+153480008985660*y^13-4808540160*y^14)+x^4*y^5*(1191518208-1450926848*y-115234611652*y^2-588032452576*y^3+22924521655714*y^4-379674019375054*y^5+2596988335427764*y^6-9238322300122801*y^7+19766471432688363*y^8-29197631818865070*y^9+31922102011542244*y^10-25887300506831217*y^11+15014001080110601*y^12-5844953493515302*y^13+1379569386032246*y^14-153474708679740*y^15+3606405120*y^16)+x^18*y^5*(1191518208-1450926848*y-115234611652*y^2-588032452576*y^3+22924521655714*y^4-379674019375054*y^5+2596988335427764*y^6-9238322300122801*y^7+19766471432688363*y^8-29197631818865070*y^9+31922102011542244*y^10-25887300506831217*y^11+15014001080110601*y^12-5844953493515302*y^13+1379569386032246*y^14-153474708679740*y^15+3606405120*y^16)-2*x^5*y^4*(238952448-3903349504*y-32945027034*y^2+78144074511*y^3+833213502780*y^4-42388853820296*y^5+477840261268702*y^6-2012539025540288*y^7+3204844748744155*y^8+649102233724050*y^9-8197427568967092*y^10+9490079937248985*y^11-2262882579294125*y^12-4086158320069773*y^13+4235714881071542*y^14-1809721445237502*y^15+391028392190712*y^16-38368130753295*y^17+721281024*y^18)-2*x^17*y^4*(238952448-3903349504*y-32945027034*y^2+78144074511*y^3+833213502780*y^4-42388853820296*y^5+477840261268702*y^6-2012539025540288*y^7+3204844748744155*y^8+649102233724050*y^9-8197427568967092*y^10+9490079937248985*y^11-2262882579294125*y^12-4086158320069773*y^13+4235714881071542*y^14-1809721445237502*y^15+391028392190712*y^16-38368130753295*y^17+721281024*y^18)+x^6*y^3*(-646041600-11960927872*y-4890038472*y^2+388260377486*y^3+486461448212*y^4-4868838739875*y^5+35421629690411*y^6+911691754103862*y^7-15284496066491724*y^8+87061086365460453*y^9-258920108307507131*y^10+456770771326152432*y^11-508924537747359496*y^12+366384161734686415*y^13-167463875153638499*y^14+44802853990625802*y^15-5104010046036184*y^16-418602767542601*y^17+169002099447251*y^18-15347438095878*y^19+240427008*y^20)+x^16*y^3*(-646041600-11960927872*y-4890038472*y^2+388260377486*y^3+486461448212*y^4-4868838739875*y^5+35421629690411*y^6+911691754103862*y^7-15284496066491724*y^8+87061086365460453*y^9-258920108307507131*y^10+456770771326152432*y^11-508924537747359496*y^12+366384161734686415*y^13-167463875153638499*y^14+44802853990625802*y^15-5104010046036184*y^16-418602767542601*y^17+169002099447251*y^18-15347438095878*y^19+240427008*y^20)+x^8*y^2*(1234223104+4379931808*y-139472114624*y^2-539512728008*y^3+2309742521946*y^4+10159750327144*y^5-4419087246561*y^6-3361362433902185*y^7+52351030531179188*y^8-360103127216159032*y^9+1401262662743422883*y^10-3425482795534170375*y^11+5556778441225389282*y^12-6179426588693269844*y^13+4788861091553624773*y^14-2590524273387263783*y^15+965554729880188676*y^16-240429049076934036*y^17+37692567604075009*y^18-3290023582969481*y^19+109319985713732*y^20-633839616*y^21)+x^14*y^2*(1234223104+4379931808*y-139472114624*y^2-539512728008*y^3+2309742521946*y^4+10159750327144*y^5-4419087246561*y^6-3361362433902185*y^7+52351030531179188*y^8-360103127216159032*y^9+1401262662743422883*y^10-3425482795534170375*y^11+5556778441225389282*y^12-6179426588693269844*y^13+4788861091553624773*y^14-2590524273387263783*y^15+965554729880188676*y^16-240429049076934036*y^17+37692567604075009*y^18-3290023582969481*y^19+109319985713732*y^20-633839616*y^21)+x^7*y^2*(411844608+2098693120*y-36818465924*y^2-95930753888*y^3+1159451501564*y^4+3385015381436*y^5-5948714005287*y^6-763585046125436*y^7+14237728856540651*y^8-111699692114273860*y^9+474468710656886887*y^10-1222359081856523864*y^11+2032238219925305401*y^12-2262467543542681228*y^13+1716383860134772315*y^14-886283630100558036*y^15+305023660752379321*y^16-66616391274517660*y^17+8265838831785769*y^18-429493946543624*y^19+2933067283879*y^20+142073856*y^21)+x^15*y^2*(411844608+2098693120*y-36818465924*y^2-95930753888*y^3+1159451501564*y^4+3385015381436*y^5-5948714005287*y^6-763585046125436*y^7+14237728856540651*y^8-111699692114273860*y^9+474468710656886887*y^10-1222359081856523864*y^11+2032238219925305401*y^12-2262467543542681228*y^13+1716383860134772315*y^14-886283630100558036*y^15+305023660752379321*y^16-66616391274517660*y^17+8265838831785769*y^18-429493946543624*y^19+2933067283879*y^20+142073856*y^21)+x^10*y*(1382028288+20774264640*y+80380227200*y^2-464721307968*y^3-2884496860456*y^4+2322966938902*y^5+28095647750144*y^6+17826144603001*y^7-13250627603649479*y^8+187109782063870754*y^9-1180076066639239580*y^10+4307168884403506709*y^11-10099870362992064497*y^12+16046412622386138400*y^13-17806259256579089916*y^14+14015542149269030453*y^15-7846283556111633527*y^16+3093900174375102302*y^17-838038675683471532*y^18+148347288138732361*y^19-15456504908114213*y^20+709157945001598*y^21-6141763584*y^22)+x^12*y*(1382028288+20774264640*y+80380227200*y^2-464721307968*y^3-2884496860456*y^4+2322966938902*y^5+28095647750144*y^6+17826144603001*y^7-13250627603649479*y^8+187109782063870754*y^9-1180076066639239580*y^10+4307168884403506709*y^11-10099870362992064497*y^12+16046412622386138400*y^13-17806259256579089916*y^14+14015542149269030453*y^15-7846283556111633527*y^16+3093900174375102302*y^17-838038675683471532*y^18+148347288138732361*y^19-15456504908114213*y^20+709157945001598*y^21-6141763584*y^22)-2*x^9*y*(-345683968-6044884400*y-29427721488*y^2+99232257220*y^3+689542894816*y^4-1419978110276*y^5-9524981984360*y^6-2671037539371*y^7+4052748591142028*y^8-59036574496672772*y^9+383044181176317929*y^10-1428652805197105607*y^11+3397709818944491623*y^12-5437615119275407314*y^13+6040053402937987646*y^14-4730290464000864563*y^15+2618420514211048944*y^16-1013842784789058860*y^17+267449347566272805*y^18-45584863956798987*y^19+4504866486672281*y^20-199406851154126*y^21+1693900800*y^22)-2*x^13*y*(-345683968-6044884400*y-29427721488*y^2+99232257220*y^3+689542894816*y^4-1419978110276*y^5-9524981984360*y^6-2671037539371*y^7+4052748591142028*y^8-59036574496672772*y^9+383044181176317929*y^10-1428652805197105607*y^11+3397709818944491623*y^12-5437615119275407314*y^13+6040053402937987646*y^14-4730290464000864563*y^15+2618420514211048944*y^16-1013842784789058860*y^17+267449347566272805*y^18-45584863956798987*y^19+4504866486672281*y^20-199406851154126*y^21+1693900800*y^22)+x^11*(273331456+6139906560*y+55887743008*y^2+208734674656*y^3-343248590572*y^4-3432850313088*y^5+1465815814140*y^6+30824467074168*y^7+25740446204259*y^8-15540547089102794*y^9+217386365594021429*y^10-1358934819335479548*y^11+4927330109837647037*y^12-11501851679428588478*y^13+18231324209369803783*y^14-20223974445138553056*y^15+15941983981811214315*y^16-8954837798624208762*y^17+3550636519865303765*y^18-969542934319453860*y^19+173389750959966433*y^20-18300151479224246*y^21+876920190194483*y^22-7879385088*y^23))+((1+x+x^2-x*y)^2*((-1+x)^8*x*(1+x)^4*y^9*(1+x^2-x*y)*(15884160*x^8-320*x^7*(11457-865655*x+11457*x^2)*y+20*x^5*(1658496+4819579*x+5756758*x^2+118650913*x^3+5756758*x^4+4819579*x^5+1658496*x^6)*y^2-2*x^4*(66339840-2144357*x-56858211*x^2+31490358*x^3-5106991379*x^4+31490358*x^5-56858211*x^6-2144357*x^7+66339840*x^8)*y^3+2*x^3*(99509760-681904026*x-1121742697*x^2-3641642910*x^3-6796009396*x^4+6120365572*x^5-6796009396*x^6-3641642910*x^7-1121742697*x^8-681904026*x^9+99509760*x^10)*y^4-x^2*(132679680-2853870760*x+3533775077*x^2+5020709179*x^3+40224125780*x^4+76454261470*x^5+55413174049*x^6+76454261470*x^7+40224125780*x^8+5020709179*x^9+3533775077*x^10-2853870760*x^11+132679680*x^12)*y^5+x*(33169920-2203033384*x+15751307473*x^2+6262998080*x^3+53852195277*x^4-31241805832*x^5-81123353067*x^6-157268004406*x^7-81123353067*x^8-31241805832*x^9+53852195277*x^10+6262998080*x^11+15751307473*x^12-2203033384*x^13+33169920*x^14)*y^6+x*(600072462-15111106121*x+312863127953*x^2+1087579309149*x^3+1388508726668*x^4-1852414514701*x^5-8835994678986*x^6-13163056052426*x^7-8835994678986*x^8-1852414514701*x^9+1388508726668*x^10+1087579309149*x^11+312863127953*x^12-15111106121*x^13+600072462*x^14)*y^7+x*(4631671057-971140104680*x-5142125343295*x^2-12114568266662*x^3-8920492579966*x^4+25513919197880*x^5+83093986873596*x^6+113920046753800*x^7+83093986873596*x^8+25513919197880*x^9-8920492579966*x^10-12114568266662*x^11-5142125343295*x^12-971140104680*x^13+4631671057*x^14)*y^8+x*(1065582376360+8081312876150*x+28885234398199*x^2+55468146643603*x^3+35451613131475*x^4-90313534843071*x^5-282948090901264*x^6-378197368727798*x^7-282948090901264*x^8-90313534843071*x^9+35451613131475*x^10+55468146643603*x^11+28885234398199*x^12+8081312876150*x^13+1065582376360*x^14)*y^9-(404685098002+4788309104993*x+24846096531964*x^2+75165486022268*x^3+130636489850300*x^4+89673220687831*x^5-150184448091642*x^6-495089674184254*x^7-665968308133540*x^8-495089674184254*x^9-150184448091642*x^10+89673220687831*x^11+130636489850300*x^12+75165486022268*x^13+24846096531964*x^14+4788309104993*x^15+404685098002*x^16)*y^10+(707406941824+6755551656968*x+33038639967550*x^2+94411612537743*x^3+159419344045640*x^4+110261403986201*x^5-154863741451723*x^6-528438616850708*x^7-710124230815840*x^8-528438616850708*x^9-154863741451723*x^10+110261403986201*x^11+159419344045640*x^12+94411612537743*x^13+33038639967550*x^14+6755551656968*x^15+707406941824*x^16)*y^11-(302721843822+3946255373240*x+20964899231080*x^2+62570561430296*x^3+107800987051186*x^4+77652565881061*x^5-93516993056880*x^6-336011308478871*x^7-452514086525980*x^8-336011308478871*x^9-93516993056880*x^10+77652565881061*x^11+107800987051186*x^12+62570561430296*x^13+20964899231080*x^14+3946255373240*x^15+302721843822*x^16)*y^12+x*(1+x+x^2)*(908165531466+5679629843209*x+16525593712640*x^2+21339816991677*x^3+766076776953*x^4-43243766115836*x^5-65943480147857*x^6-43243766115836*x^7+766076776953*x^8+21339816991677*x^9+16525593712640*x^10+5679629843209*x^11+908165531466*x^12)*y^13-x^2*(1+x+x^2)^2*(908165531466+2350121333994*x+2362064304322*x^2-2770016885957*x^3-5471587932158*x^4-2770016885957*x^5+2362064304322*x^6+2350121333994*x^7+908165531466*x^8)*y^14+x^3*(1+x+x^2)^3*(302721843822-90660077799*x-256903678028*x^2-90660077799*x^3+302721843822*x^4)*y^15)+(1-y)*(4162560*x^7*(1+x+x^2)^3*(1+x^2-x*y)-15360*x^6*(1+x+x^2)^2*(1355-4466*x-2569*x^2-4737*x^3+1084*x^4)*y*(1+x^2-x*y)+15360*x^5*(1+x+x^2)*(2710-24023*x-3722*x^2-34242*x^3+17278*x^4-26083*x^5+3353*x^6-20621*x^7+1626*x^8)*y^2*(1+x^2-x*y)-7680*x^4*(5420-102864*x+115165*x^2+76894*x^3+931702*x^4+850174*x^5+1594901*x^6+823906*x^7+906298*x^8+125914*x^9+152011*x^10-66882*x^11+2168*x^12)*y^3*(1+x^2-x*y)+3840*x^3*(5420-224692*x+1098040*x^2+393628*x^3+4273277*x^4-161039*x^5+3769558*x^6-3348051*x^7+2514800*x^8-1563987*x^9+2810411*x^10-12792*x^11+835798*x^12-99232*x^13+324*x^14)*y^4*(1+x^2-x*y)+3840*x^2*(-1084+118576*x-1493484*x^2+1616318*x^3-1506947*x^4+15847396*x^5+10949602*x^6+36821139*x^7+18764896*x^8+34235689*x^9+9796541*x^10+14414971*x^11+211220*x^12+1824842*x^13-759732*x^14+18830*x^15+3040*x^16)*y^5*(1+x^2-x*y)-3840*x^2*(24636-890876*x+3889626*x^2+2003282*x^3+22683316*x^4+1859059*x^5+26550670*x^6-29184743*x^7+4426890*x^8-36921564*x^9+9293688*x^10-8705695*x^11+11249868*x^12+533670*x^13+2341747*x^14-280889*x^15-49232*x^16+6632*x^17)*y^6*(1+x^2-x*y)-1920*x^2*(402420-5951892*x+1626032*x^2-2208612*x^3+86924738*x^4+128115487*x^5+317083867*x^6+292593712*x^7+404848059*x^8+257490553*x^9+256304830*x^10+110227669*x^11+72201691*x^12+10958512*x^13+3422423*x^14-2219791*x^15-266140*x^16+218036*x^17-22656*x^18)*y^7*(1+x^2-x*y)-1920*x^2*(1568740-6479546*x-28800958*x^2-73105174*x^3-113512227*x^4-61566747*x^5+45391781*x^6+253193801*x^7+316459080*x^8+338274378*x^9+176763837*x^10+92735165*x^11-8421419*x^12-12872871*x^13-13512218*x^14-1227328*x^15+153678*x^16+1168482*x^17-327840*x^18+21984*x^19)*y^8*(1+x^2-x*y)-1920*x^2*(2689714+14421104*x-30794314*x^2-73746948*x^3-453685069*x^4-618535598*x^5-1289357449*x^6-1108080622*x^7-1490550964*x^8-899143076*x^9-955724476*x^10-411214633*x^11-316648644*x^12-67482116*x^13-33010853*x^14+9934715*x^15-1347529*x^16+2854902*x^17-1872640*x^18+283802*x^19+1024*x^20)*y^9*(1+x^2-x*y)+320*x^2*(5821608-291978936*x-370800672*x^2-1735801308*x^3-97177704*x^4-858259794*x^5+5872813428*x^6+5398096435*x^7+11503663094*x^8+6898802684*x^9+7354940676*x^10+2434816663*x^11+1514942638*x^12+59829892*x^13-15096086*x^14-125361167*x^15+74201958*x^16-9940750*x^17+20104190*x^18-6579335*x^19-112734*x^20+132672*x^21)*y^10*(1+x^2-x*y)+8*x^2*(2954192640-5980036560*x-18941920080*x^2-138111826320*x^3-257867972304*x^4-556987134781*x^5-661288465914*x^6-811198619529*x^7-712936935946*x^8-578062481774*x^9-477782042838*x^10-228906079527*x^11-220189690598*x^12+13088889222*x^13-70075814678*x^14+17704004793*x^15-7889848998*x^16+11645095186*x^17-6632978986*x^18+1478379111*x^19-312560634*x^20+64979939*x^21+3478656*x^22)*y^11*(1+x^2-x*y)-4*x^2*(-8293163040-37275871200*x-97377862080*x^2-125918858496*x^3+50512208411*x^4+367368855984*x^5+1435615514238*x^6+1342562706402*x^7+2861150490389*x^8+866249015060*x^9+2560258729375*x^10-453128004002*x^11+1758387508147*x^12-1249067143656*x^13+1072600428307*x^14-613093958882*x^15+387535501855*x^16-278163493420*x^17+157037726069*x^18-52508170398*x^19+10564656798*x^20-1331576976*x^21-139006309*x^22+58631424*x^23)*y^12*(1+x^2-x*y)+4*x^2*(-2433207840+40830537120*x+168307991136*x^2+618619338646*x^3+1044556476133*x^4+2641146969959*x^5+1166346225554*x^6+5370161739477*x^7-1933278583465*x^8+7863198720018*x^9-5986205282179*x^10+9088170860901*x^11-8457615764299*x^12+8803863270318*x^13-6880384409419*x^14+4815091973541*x^15-3098917564099*x^16+1972574998578*x^17-1048509152425*x^18+394374719637*x^19-93498851086*x^20+13083759719*x^21+816361093*x^22-981841514*x^23+90302976*x^24)*y^13*(1+x^2-x*y)-x^2*(63930046080+225004148736*x+416603492656*x^2-308924933238*x^3+1717990241643*x^4-16002871199225*x^5+15974973598804*x^6-64903732771375*x^7+68276765927523*x^8-132355995039646*x^9+140553332887137*x^10-179573338678347*x^11+179688646231117*x^12-173651970451570*x^13+143101999579597*x^14-105574611875787*x^15+68693929174497*x^16-41039783645086*x^17+21293221538403*x^18-8412866494255*x^19+2238838005844*x^20-371294186105*x^21+1009688043*x^22+28440461322*x^23-6219990224*x^24+237858816*x^25)*y^14*(1+x^2-x*y)-x^2*(15800557056+430490473840*x+1401106950118*x^2+918348269814*x^3+22688374558914*x^4-34972994308813*x^5+124795932052350*x^6-198045590735525*x^7+360866682884678*x^8-488164902599346*x^9+641867071478700*x^10-731354768135393*x^11+763784550885864*x^12-707563054039234*x^13+596646166854504*x^14-447079071659873*x^15+293455544436780*x^16-169915022480946*x^17+86833773179078*x^18-35488970639525*x^19+10210612234110*x^20-1868895038413*x^21+108206295234*x^22+113552147574*x^23-46271922842*x^24+4186804720*x^25-57529344*x^26)*y^15*(1+x^2-x*y)+x*(746496+111653892380*x+81541716474*x^2-868313659703*x^3+17054170740287*x^4-80690835166713*x^5+193143201779032*x^6-441847054924487*x^7+823456658502889*x^8-1408805839213937*x^9+1786629719131234*x^10-2357871186181212*x^11+2961786428273528*x^12-2891838237078488*x^13+2381706684166360*x^14-2242170695603288*x^15+1892078274476408*x^16-1077750889454172*x^17+552908286945634*x^18-371956472106737*x^19+169339640621929*x^20-28832621379527*x^21+6856286918872*x^22-4828943933433*x^23-130946260033*x^24+389821492297*x^25-34183960326*x^26+1008065180*x^27+746496*x^28)*y^16*(1+x^2-x*y)+x*(26256384+129016443122*x-364144603827*x^2-18007107154449*x^3+107145455893704*x^4-222146370129420*x^5+625401514379442*x^6-1376803370666236*x^7+2366051781517902*x^8-3235101907743025*x^9+5737317977402639*x^10-7205327967530856*x^11+6438908342966410*x^12-7509143702496576*x^13+8743437841487652*x^14-5792428503312576*x^15+3464481153728650*x^16-3698604643831656*x^17+2332833824403599*x^18-527163853382065*x^19+364755931127502*x^20-328917955512316*x^21+26181974789682*x^22+16950470936820*x^23+11352289205064*x^24-1322499765009*x^25-669623210547*x^26+15091104242*x^27+26256384*x^28)*y^17*(1+x^2-x*y)-x*(7289604096-1083605543986*x-16492715788533*x^2+77587956444526*x^3-134382352550519*x^4+558153887510112*x^5-1256259551455522*x^6+1999529743158250*x^7-3728830464128083*x^8+7348423033094400*x^9-7504788360845643*x^10+9140298329419116*x^11-15155841657732150*x^12+13239081805771022*x^13-7935828173479612*x^14+11213933483230862*x^15-10221826783908150*x^16+2930332861984236*x^17-2248570996355403*x^18+3150398475911040*x^19-681638420627923*x^20-139677537035030*x^21-308026308523042*x^22+86483525089632*x^23+39559283997961*x^24+8290007233006*x^25-3393426598773*x^26-512641988146*x^27+7289604096*x^28)*y^18*(1+x^2-x*y)+(2580060672-349469798803*x-7086050169393*x^2+27288004604120*x^3-23262916846454*x^4+278982760244925*x^5-476720551549842*x^6+692107903722300*x^7-2322915063937466*x^8+3236654647476895*x^9-2989321590468152*x^10+7480594523695488*x^11-10066171774151001*x^12+4531551356679415*x^13-8705164178023164*x^14+14101410615141720*x^15-4282079470732284*x^16+1784759725512055*x^17-7871991997716441*x^18+3138008357503488*x^19+1078117125890248*x^20+1354472358353695*x^21-1011285832031546*x^22-321079885726020*x^23-23928107506962*x^24+106147109882685*x^25+21598609587466*x^26-766911552040*x^27-2680236245553*x^28-139271119123*x^29+2580060672*x^30)*y^19*(1+x^2-x*y)-(2074083840-882108712963*x+3460338854130*x^2+16292468182224*x^3+64174351692383*x^4+49361059158612*x^5-145447087353633*x^6-293532508372644*x^7-1117187465796045*x^8+477716826312700*x^9-704281979795985*x^10+3255857897464748*x^11-4804177653737760*x^12-202253791490605*x^13-4457325145008050*x^14+8548844078889616*x^15+782184275665870*x^16-1025038057454125*x^17-5550952112507040*x^18+674441469268268*x^19+2203750224678255*x^20+1084077861630460*x^21-627203539502925*x^22-536090119913124*x^23-26744047964193*x^24+94024794523092*x^25+38658073607903*x^26-1171645129776*x^27-2205720977550*x^28-686671903363*x^29+2074083840*x^30)*y^20*(1+x^2-x*y)-x*(1+x+x^2)*(298928286278-7545588852631*x+2331560596572*x^2-100714847019917*x^3+295291202645945*x^4-582569417456534*x^5+1816329029291623*x^6-2903316933720695*x^7+5934152883899638*x^8-9150482426789141*x^9+11588529038157400*x^10-13317371422606236*x^11+16925839939411184*x^12-15781819827614652*x^13+8574007496140784*x^14-5852778354489756*x^15+6373073574976600*x^16-2893835283931541*x^17+120614513892598*x^18-545834620742135*x^19+483888687667303*x^20+52386442734826*x^21-29980738713415*x^22-27091862896397*x^23-1494796870308*x^24+1800173420009*x^25+313690156358*x^26)*y^21*(1+x^2-x*y)+x^2*(1+x+x^2)^2*(909229361874-29876272455999*x+99703325398868*x^2-299518699793662*x^3+941374586620969*x^4-2152528643968264*x^5+4436419209753469*x^6-7136267554164994*x^7+10415372932243069*x^8-14170098256580521*x^9+16339428059773111*x^10-13854335307070240*x^11+8496218106408631*x^12-5080121498664361*x^13+3656608738721149*x^14-1860251278007554*x^15+399282203408509*x^16-110040970211464*x^17+118686556759849*x^18-22877468603902*x^19-8594864244652*x^20-754936000959*x^21+953514972114*x^22)*y^22*(1+x^2-x*y)-x^3*(1+x+x^2)^3*(913377529554-33574443198893*x+181174820515461*x^2-542974620401877*x^3+1269227019633397*x^4-2508175851442102*x^5+4478418681978063*x^6-6672039610981851*x^7+7558243702057445*x^8-6144541600255194*x^9+3558382830219365*x^10-1673579751520731*x^11+855038236657743*x^12-415656466044982*x^13+103652524925557*x^14+3728377564203*x^15-50111204859*x^16-4150804345133*x^17+957663139794*x^18)*y^23*(1+x^2-x*y)+2*x^4*(1+x+x^2)^4*(152575268899-6064224184580*x+43805142152713*x^2-161974708135896*x^3+385045071402387*x^4-626661521895036*x^5+711904312425601*x^6-558400873441616*x^7+287666345930881*x^8-85305777888636*x^9+9791195987667*x^10-1231443124056*x^11+2490463125193*x^12-1142473444100*x^13+159956203939*x^14)*y^24*(1+x^2-x*y)+16986931200*x*(1+x^2)*(-1+y)^6*y^41*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4)))/((-1+x)^8*(1+x^2-x*y)))/((1+x)^6*(-1+y)^7*y^16*(1+x+x^2-x*y)^6*(x*(-1+y)+y+x^2*y)^4)))/75497472)*Log[2+x^(-1)+x]*Log[y]-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[2+x^(-1)+x]*Log[y])/(x*(1+x)^2)+(-(M2*(47*(1+x^12)*y+(x+x^11)*(13+41*y-128*y^2)+(x^2+x^10)*(259-974*y+277*y^2+102*y^3)+(x^3+x^9)*(1702-4680*y+4189*y^2-897*y^3-8*y^4)+2*x^6*(5553-13652*y+15021*y^2-8110*y^3+2146*y^4-262*y^5)+(x^5+x^7)*(9155-22751*y+24689*y^2-12493*y^3+3228*y^4-220*y^5)+(x^4+x^8)*(5003-13086*y+12902*y^2-5932*y^3+799*y^4-13*y^5)))/(6*x*(1+x)^2*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))+(3*M2*(-1+x^2)^2*(x-y)^2*(-1+x*y)^2*(x*(-1+y)+y+x^2*y)^9*((1+x^4)*y^2+(x+x^3)*y*(-2+y-y^2)-x^2*(-1+y-3*y^2+y^3))*((-7*(1-x)^13*x^19*(1+x)^8*(x-y)*(1+x^2-x*y)^4*(-1+x*y)*(x*(-1+y)+y+x^2*y)*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^2*(941040*x^4+360*x^3*(5287+56352*x+5287*x^2)*y-15*x^2*(410616-1619483*x-12199747*x^2-1619483*x^3+410616*x^4)*y^2+5*(184821442+1503172417*x+4762511834*x^2+10787013970*x^3+12582599671*x^4+10787013970*x^5+4762511834*x^6+1503172417*x^7+184821442*x^8)*y^6+x*y^3*(15*(220992-6872906*x+8732529*x^2+61291620*x^3+8732529*x^4-6872906*x^5+220992*x^6)+15*(3910279-53121654*x+26593157*x^2+185168428*x^3+26593157*x^4-53121654*x^5+3910279*x^6)*y-5*(33342492+1442289495*x+4095605744*x^2+6470253940*x^3+4095605744*x^4+1442289495*x^5+33342492*x^6)*y^2-5*(1+x+x^2)*(184821442+1371753253*x+1353842814*x^2+1371753253*x^3+184821442*x^4)*y^4)))/((-1+y)^8*y^5)-4096*(-1+x)*(1+x+x^2-x*y)^4*(207360*x^70*y^2-637326*y^6-720*x^69*y*(576-2161*y+1440*y^2)+18*x*y^5*(212442-679026*y+141635*y^2)-18*x^2*y^4*(531105-3897121*y+7032212*y^2-2715930*y^3+212470*y^4)+16*x^68*(12960-181530*y+356950*y^2-477795*y^3+139320*y^4+108*y^6)+18*x^3*y^3*(708140-9300215*y+35823807*y^2-51025238*y^3+25900002*y^4-4073460*y^5+141670*y^6)-8*x^67*(-168570+844510*y-1550485*y^2+2568040*y^3-2041080*y^4+403056*y^5-1269*y^6+864*y^7)+2*x^66*(1040840+263440*y+951320*y^2-5331860*y^3+19744160*y^4-12283896*y^5+2237733*y^6-20304*y^7+5184*y^8)-9*x^4*y^2*(1062210-23620340*y+157894300*y^2-438180196*y^3+561134077*y^4-326176145*y^5+75265856*y^6-5430120*y^7+70870*y^8)-2*x^65*(2643020-19054900*y+41747600*y^2-44196580*y^3+1292300*y^4+34727762*y^5-18281613*y^6+2778516*y^7-30456*y^8+3456*y^9)+18*x^5*y*(212442-8415040*y+93237545*y^2-431919730*y^3+992425439*y^4-1201562376*y^5+756834916*y^6-222079930*y^7+24634262*y^8-678330*y^9+7*y^10)+2*x^64*(-10848620+46999920*y-117080780*y^2+145431600*y^3-98033485*y^4-30747409*y^5+63162487*y^6-23339388*y^7+2296350*y^8-20304*y^9+864*y^10)+x^63*(-16169560+66299072*y-162230760*y^2+302276520*y^3-330953180*y^4+88667270*y^5+216573943*y^6-166331806*y^7+38383932*y^8-2069928*y^9+10152*y^10)+2*x^62*(21601864-105463296*y+261669891*y^2-273572590*y^3+95635370*y^4+85679013*y^5+42065768*y^6-138380383*y^7+64837431*y^8-8528460*y^9+191781*y^10)+x^61*(109436392-635546596*y+1536773418*y^2-2165577748*y^3+1485374065*y^4-91655903*y^5-530210099*y^6+40395946*y^7+165454656*y^8-53394822*y^9+3121770*y^10)+x^37*(196431890614-736199402282*y+10624640862436*y^2-34414905891293*y^3+98781154700619*y^4-175283558711122*y^5+232702269568178*y^6-218336688153965*y^7+148011817090086*y^8-69059885040893*y^9+20337728929572*y^10-2879221302583*y^11)+x^36*(35460215318-1364218537914*y+7609371705048*y^2-34960910532804*y^3+89911781400700*y^4-168338909540235*y^5+216312891242593*y^6-200558808693430*y^7+131646776159480*y^8-59879613377486*y^9+17246883671853*y^10-2411610305690*y^11)+x^31*(110928010016-463983709161*y+6164837236111*y^2-21570009585994*y^3+62610410934205*y^4-113716020665088*y^5+147834000162317*y^6-135582404198284*y^7+88570843738240*y^8-40188242717100*y^9+11556265102457*y^10-1594195120882*y^11)+x^41*(-165991056463+1053947140778*y-11874087767409*y^2+43084608900903*y^3-119994359257894*y^4+201008104520092*y^5-229717949516188*y^6+166110245781909*y^7-71941055685687*y^8+13369464223976*y^9+1649166321300*y^10-900964639174*y^11)+x^43*(34191515513+719170673412*y-3540424342085*y^2+18467432037667*y^3-49608972576392*y^4+83175976160248*y^5-85712448703710*y^6+47375404531453*y^7-7442775595843*y^8-6213784620939*y^9+3336127898510*y^10-459566748874*y^11)+x^26*(37337261210-668250220053*y+4763974631985*y^2-18263217954712*y^3+47445987296875*y^4-79020784818617*y^5+91895468247765*y^6-71776520325429*y^7+37896912282518*y^8-12867617188997*y^9+2601309401506*y^10-250355676630*y^11)+x^30*(14922145714-898562902607*y+4666668786761*y^2-23567343637075*y^3+59198443390104*y^4-110564190283812*y^5+133171266626066*y^6-111169710923578*y^7+61536197320267*y^8-21619302043416*y^9+4073598028078*y^10-233552038548*y^11)+x^25*(38875005030-396456610286*y+2654786165384*y^2-9387909915429*y^3+21990819943858*y^4-36514461924878*y^5+43035818314496*y^6-37646083060745*y^7+22740570953575*y^8-8905519727496*y^9+1865211039964*y^10-121641595088*y^11)+x^48*(24695902482-313238414018*y+2706499126187*y^2-9674899388742*y^3+26713728783022*y^4-44694806396088*y^5+53110732999000*y^6-42048714098663*y^7+22362614245271*y^8-7619562118347*y^9+1464716978528*y^10-101797024275*y^11)+x^27*(13755031857-557577613037*y+3456417523330*y^2-16632964981053*y^3+42192805816454*y^4-73034650323409*y^5+79389726404959*y^6-54931357350783*y^7+22173042263901*y^8-4269559157887*y^9+227233421913*y^10-33933697174*y^11)+x^53*(25650222-2672116464*y-56869323054*y^2+336058370054*y^3-911971493963*y^4+1750816883615*y^5-1864777970963*y^6+1428008278241*y^7-546492229255*y^8+82464643348*y^9+17747032249*y^10-1504559070*y^11)+x^13*(2148261140-46732485202*y+415905361988*y^2-1990271013082*y^3+5714766486686*y^4-10285680673759*y^5+11761164261303*y^6-8422383853053*y^7+3577485428784*y^8-798751226196*y^9+69032722203*y^10-13813164*y^11)+x^12*(248571988-10593816217*y+127215253282*y^2-721991106781*y^3+2291799540709*y^4-4350262824033*y^5+5016775861152*y^6-3450700769958*y^7+1319823951264*y^8-237658778901*y^9+12054745782*y^10-5632038*y^11)+x^56*(149780311-1033492620*y+2582485501*y^2-258739773*y^3+6129288917*y^4+24926684702*y^5-11987238239*y^6+8174478778*y^7+7881189917*y^8+312000946*y^9-39359327*y^10-2457640*y^11)+x^14*(5422384193-105125320740*y+843993043208*y^2-3751080305226*y^3+10212755715838*y^4-17836027520747*y^5+20301979010555*y^6-14898635830617*y^7+6702516116730*y^8-1648019939256*y^9+165892365990*y^10-1251675*y^11)+x^60*(70984234-516461786*y+1371555582*y^2-2140028672*y^3+1701131697*y^4+113227626*y^5-1752129269*y^6+1312766737*y^7-247375044*y^8-42032616*y^9+8883276*y^10-5280*y^11)-9*x^6*(70814-6377962*y+123517920*y^2-923742160*y^3+3409896635*y^4-6945254652*y^5+8136302851*y^6-5417639662*y^7+1874922772*y^8-279013840*y^9+12166680*y^10+348*y^11)+9*x^7*(-1003982+43353354*y-553303600*y^2+3210975280*y^3-10151143255*y^4+19012484765*y^5-21787340371*y^6+15181756417*y^7-5941164301*y^8+1101469894*y^9-66765752*y^10+3548*y^11)-9*x^8*(6282684-174117416*y+1681276449*y^2-8135893065*y^3+22871252690*y^4-39984112969*y^5+45090403673*y^6-32811318592*y^7+14272941857*y^8-3162733341*y^9+249630629*y^10+8139*y^11)-9*x^9*(22278096-452563162*y+3534697570*y^2-14684343616*y^3+36674763820*y^4-59225196204*y^5+65685403642*y^6-50608371338*y^7+24881384127*y^8-6559221613*y^9+655786833*y^10+37652*y^11)+x^59*(-117241072+720798006*y-1613426379*y^2+2382172960*y^3-2182525197*y^4+2475665438*y^5-3459213973*y^6+3182716466*y^7-1353980059*y^8+195023646*y^9+1655361*y^10+58560*y^11)+x^57*(-288848909+1948173081*y-5926471811*y^2+9347764028*y^3-11375350535*y^4+4339799909*y^5-7378430475*y^6-1390904962*y^7-1826227514*y^8+646011865*y^9-106476850*y^10+157278*y^11)+x^58*(-327492160+2215615790*y-6011987664*y^2+9108858678*y^3-8897471877*y^4+6710663761*y^5-3843892118*y^6+4014760178*y^7-2242177162*y^8+630709625*y^9-48680742*y^10+353160*y^11)+x^10*(-427115007+6665929092*y-41889102743*y^2+138367261410*y^3-263964808746*y^4+329053153464*y^5-340193935197*y^6+327419590932*y^7-222595020180*y^8+78908498100*y^9-10443377484*y^10+1108053*y^11)+x^11*(-457831377+4488889351*y-8429974633*y^2-69357757997*y^3+419376218610*y^4-985110751440*y^5+1176047936595*y^6-701762498037*y^7+155717414073*y^8+18800369487*y^9-9131532696*y^10+2421864*y^11)-x^55*(-689030865+4628842270*y-11206991216*y^2+25906405694*y^3+42921679971*y^4-104380882035*y^5+150170886681*y^6-67574474877*y^7-918454488*y^8+9711825958*y^9+30099174*y^10+2983850*y^11)+x^54*(704525841-4311175543*y+19648716258*y^2+54620966384*y^3-257249578234*y^4+554729838498*y^5-662778716738*y^6+398270746388*y^7-112066267226*y^8-17858981824*y^9+5990831190*y^10+10839986*y^11)+x^15*(9620022998-169450800367*y+1267919665146*y^2-5308781623020*y^3+13809435402811*y^4-23472105677344*y^5+26610508755238*y^6-19981847974498*y^7+9449149638351*y^8-2503981604034*y^9+277796860128*y^10+14910354*y^11)+x^16*(12411321788-198311045337*y+1361215066650*y^2-5251632682301*y^3+12762664217023*y^4-20742319879977*y^5+23371101829129*y^6-18244921592540*y^7+9319337013870*y^8-2730503975070*y^9+338282858547*y^10+109497780*y^11)+x^18*(-3121427114+115953663601*y-1264403653104*y^2+6769615165078*y^3-20782341768285*y^4+38784281615706*y^5-44557575613646*y^6+30886212669188*y^7-12088284909696*y^8+2274706768242*y^9-123924734553*y^10+303616857*y^11)+x^17*(9569247211-125591752318*y+650506912326*y^2-1709241070993*y^3+2342647228912*y^4-1762383924812*y^5+1647898970015*y^6-2897344076648*y^7+3006489161688*y^8-1412116661322*y^9+241295890413*y^10+449033481*y^11)-x^19*(27423024460-533087335425*y+4354186910811*y^2-19787745648667*y^3+55131019132722*y^4-97918506717958*y^5+111932078340902*y^6-81053189408099*y^7+35461525659978*y^8-8387039502567*y^9+795168295281*y^10+2315184564*y^11)-x^21*(80398963298-1381928070021*y+10340929094337*y^2-43822416205423*y^3+116511683161443*y^4-201960086697567*y^5+230710095960577*y^6-171825675073782*y^7+80003626820170*y^8-21127832937880*y^9+2401936465274*y^10+2736691665*y^11)+x^51*(-6382442075+83489063335*y-269366882187*y^2+1003641670589*y^3-1416487112478*y^4+1979539097663*y^5-2194569866834*y^6+2457299234069*y^7-2026116511059*y^8+921121218423*y^9-198615248566*y^10+3778341442*y^11)-x^52*(577720970-31382355216*y+242526815884*y^2-756373760571*y^3+2049971649640*y^4-2972718525038*y^5+3601551529977*y^6-2829530804230*y^7+1547899061772*y^8-435771440517*y^9+28367667908*y^10+5300340374*y^11)-x^20*(57776912908-1022074210235*y+7847776469820*y^2-34063231788619*y^3+91900954714381*y^4-160571976356983*y^5+183349644327568*y^6-135123798000710*y^7+61502452180780*y^8-15588722159827*y^9+1651431706725*y^10+6398108100*y^11)+x^22*(-82247468582+1411739542815*y-10344583926360*y^2+43431596740176*y^3-114832620035214*y^4+198305103659023*y^5-226917210368524*y^6+169839732130024*y^7-80198393724085*y^8+21764570364638*y^9-2658595918418*y^10+19739394220*y^11)+x^24*(-14240496943+233406034964*y-2251406570361*y^2+10011934194052*y^3-28568852709783*y^4+50413437681002*y^5-56812808268222*y^6+39827959981080*y^7-16268265153757*y^8+3439916412042*y^9-287501049607*y^10+20768137759*y^11)-x^46*(-31631091183+30424941116*y-805263062362*y^2+3098670727607*y^3-5693413771163*y^4+8614426745936*y^5-5111240115581*y^6+1505693257686*y^7+1738031424115*y^8-1599132135799*y^9+409156387476*y^10+29196352273*y^11)+x^50*(-8735504025-5376641368*y+14417011520*y^2-957313544242*y^3+3621481657507*y^4-7062935199248*y^5+8404025057834*y^6-5013983314989*y^7+1231977049748*y^8+434951649607*y^9-294568327551*y^10+40596436525*y^11)+x^49*(18801705680-156874190865*y+1180702318738*y^2-5591299466843*y^3+14447640292260*y^4-26718067483673*y^5+30298725209257*y^6-23273095055114*y^7+10776144195725*y^8-2760043588533*y^9+220487734639*y^10+41478879841*y^11)+x^23*(-60438886816+992541941935*y-7272086099067*y^2+30941617978670*y^3-81785617366853*y^4+142045823777514*y^5-162112157958079*y^6+121054325997226*y^7-56856796224149*y^8+15507395093410*y^9-2013670109898*y^10+48593567680*y^11)+x^38*(-52852339179-819056077499*y+782703423485*y^2-8125206267397*y^3+11677858485119*y^4-22353339377091*y^5+23889493086390*y^6-23042097243174*y^7+13674012594254*y^8-4424233323722*y^9+211290050315*y^10+167625972766*y^11)-x^47*(999014607+452490839688*y-2253797900530*y^2+10388347108022*y^3-25053115902768*y^4+42621830505046*y^5-49255608541288*y^6+39009053634722*y^7-21543924201420*y^8+7982750609820*y^9-1955914775012*y^10+264262198424*y^11)+x^28*(34965506617-116574264433*y+2548353579320*y^2-10863864513604*y^3+31434441179898*y^4-53262670740449*y^5+53211828364850*y^6-27588585537342*y^7+338036868928*y^8+7480647080885*y^9-3639093401961*y^10+556022504308*y^11)+x^45*(-3755107427+249975434079*y-1072688882122*y^2+7804763125803*y^3-19114301593488*y^4+40734882354077*y^5-51403927400519*y^6+47601068640016*y^7-30888380246949*y^8+14431896476011*y^9-4336943295588*y^10+617567142529*y^11)+x^44*(-64430527627+66701476215*y-3508410832422*y^2+12298700271564*y^3-39308142110948*y^4+68410526341181*y^5-81567349501279*y^6+63080535120971*y^7-33312108202415*y^8+12978420375647*y^9-3998538379456*y^10+727415985702*y^11)+x^29*(1312249297-379046202048*y+3116260411267*y^2-13408608643567*y^3+39279602842048*y^4-66203836872601*y^5+73722924318077*y^6-46155538915255*y^7+12455503584576*y^8+3380578763652*y^9-3392574437228*y^10+752822220083*y^11)+x^35*(-63277926742-419584656752*y+299701016013*y^2-6054462586513*y^3+13718488853239*y^4-23481966358920*y^5+20126325614805*y^6-5524724729175*y^7-8279120379515*y^8+10156141066727*y^9-4849921537585*y^10+920814612714*y^11)+x^33*(-81888392121+358259087736*y-4865234389746*y^2+14304328496986*y^3-43388984165905*y^4+75418859821382*y^5-106339999023749*y^6+105770929679396*y^7-75436548880260*y^8+35227098986913*y^9-9699965037617*y^10+1184828480738*y^11)-x^32*(21049688072+332299312223*y-1143731478928*y^2+5722522642574*y^3-17724278840992*y^4+33000046228850*y^5-45730458324011*y^6+43252465185069*y^7-31727781024715*y^8+17682859650325*y^9-6728612371071*y^10+1234831345537*y^11)+x^40*(-15005333718+2188289436478*y-11235181032324*y^2+52981713580938*y^3-137224091233800*y^4+249215707454203*y^5-304674133007289*y^6+258871342329093*y^7-150709584359158*y^8+59000618000834*y^9-14407064903272*y^10+1710004432940*y^11)-x^42*(47970736389-922374339231*y+6347078662704*y^2-29683728007276*y^3+73731366227748*y^4-125308196341165*y^5+124500095009086*y^6-68339150477228*y^7+6041296242311*y^8+15525736400634*y^9-9116619126553*y^10+1733644905031*y^11)+x^39*(-75318541166+939675365649*y-7605870073372*y^2+32812353531444*y^3-90078364476289*y^4+169706730589090*y^5-218431870137227*y^6+199374953607310*y^7-129549095520837*y^8+59717290034344*y^9-18010802697069*y^10+2690009014758*y^11)+x^34*(40456295625+1279068859947*y-3492335978126*y^2+20679803948399*y^3-47576517732327*y^4+96989620378708*y^5-135859177050355*y^6+144936915113041*y^7-110127121163706*y^8+57437955274308*y^9-18415473177364*y^10+2764097239418*y^11))))/(4194304*x^18*(1+x)^12*(x-x^2-y+x^3*y)^15*(y+x^2*y-x*(1+y^2))^4*(1+x+x^4+x^3*(1-2*y)-2*x*y+x^2*(2-y+y^2))^4)+(3*M2*(-1+x^2)^2*(x-y)^2*(-1+x*y)^2*(x*(-1+y)+y+x^2*y)^9*((1+x^4)*y^2+(x+x^3)*y*(-2+y-y^2)-x^2*(-1+y-3*y^2+y^3))*((7*(1-x)^13*x^19*(1+x)^8*(x-y)*(1+x^2-x*y)^4*(-1+x*y)*(x*(-1+y)+y+x^2*y)*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^2*(941040*x^4+360*x^3*(5287+56352*x+5287*x^2)*y-15*x^2*(410616-1619483*x-12199747*x^2-1619483*x^3+410616*x^4)*y^2+5*(184821442+1503172417*x+4762511834*x^2+10787013970*x^3+12582599671*x^4+10787013970*x^5+4762511834*x^6+1503172417*x^7+184821442*x^8)*y^6+x*y^3*(15*(220992-6872906*x+8732529*x^2+61291620*x^3+8732529*x^4-6872906*x^5+220992*x^6)+15*(3910279-53121654*x+26593157*x^2+185168428*x^3+26593157*x^4-53121654*x^5+3910279*x^6)*y-5*(33342492+1442289495*x+4095605744*x^2+6470253940*x^3+4095605744*x^4+1442289495*x^5+33342492*x^6)*y^2-5*(1+x+x^2)*(184821442+1371753253*x+1353842814*x^2+1371753253*x^3+184821442*x^4)*y^4)))/((-1+y)^8*y^5)+4096*(-1+x)*(1+x+x^2-x*y)^4*(207360*x^70*y^2-637326*y^6-720*x^69*y*(576-2161*y+1440*y^2)+18*x*y^5*(212442-679026*y+141635*y^2)-18*x^2*y^4*(531105-3897121*y+7032212*y^2-2715930*y^3+212470*y^4)+16*x^68*(12960-181530*y+356950*y^2-477795*y^3+139320*y^4+108*y^6)+18*x^3*y^3*(708140-9300215*y+35823807*y^2-51025238*y^3+25900002*y^4-4073460*y^5+141670*y^6)-8*x^67*(-168570+844510*y-1550485*y^2+2568040*y^3-2041080*y^4+403056*y^5-1269*y^6+864*y^7)+2*x^66*(1040840+263440*y+951320*y^2-5331860*y^3+19744160*y^4-12283896*y^5+2237733*y^6-20304*y^7+5184*y^8)-9*x^4*y^2*(1062210-23620340*y+157894300*y^2-438180196*y^3+561134077*y^4-326176145*y^5+75265856*y^6-5430120*y^7+70870*y^8)-2*x^65*(2643020-19054900*y+41747600*y^2-44196580*y^3+1292300*y^4+34727762*y^5-18281613*y^6+2778516*y^7-30456*y^8+3456*y^9)+18*x^5*y*(212442-8415040*y+93237545*y^2-431919730*y^3+992425439*y^4-1201562376*y^5+756834916*y^6-222079930*y^7+24634262*y^8-678330*y^9+7*y^10)+2*x^64*(-10848620+46999920*y-117080780*y^2+145431600*y^3-98033485*y^4-30747409*y^5+63162487*y^6-23339388*y^7+2296350*y^8-20304*y^9+864*y^10)+x^63*(-16169560+66299072*y-162230760*y^2+302276520*y^3-330953180*y^4+88667270*y^5+216573943*y^6-166331806*y^7+38383932*y^8-2069928*y^9+10152*y^10)+2*x^62*(21601864-105463296*y+261669891*y^2-273572590*y^3+95635370*y^4+85679013*y^5+42065768*y^6-138380383*y^7+64837431*y^8-8528460*y^9+191781*y^10)+x^61*(109436392-635546596*y+1536773418*y^2-2165577748*y^3+1485374065*y^4-91655903*y^5-530210099*y^6+40395946*y^7+165454656*y^8-53394822*y^9+3121770*y^10)+x^37*(196431890614-736199402282*y+10624640862436*y^2-34414905891293*y^3+98781154700619*y^4-175283558711122*y^5+232702269568178*y^6-218336688153965*y^7+148011817090086*y^8-69059885040893*y^9+20337728929572*y^10-2879221302583*y^11)+x^36*(35460215318-1364218537914*y+7609371705048*y^2-34960910532804*y^3+89911781400700*y^4-168338909540235*y^5+216312891242593*y^6-200558808693430*y^7+131646776159480*y^8-59879613377486*y^9+17246883671853*y^10-2411610305690*y^11)+x^31*(110928010016-463983709161*y+6164837236111*y^2-21570009585994*y^3+62610410934205*y^4-113716020665088*y^5+147834000162317*y^6-135582404198284*y^7+88570843738240*y^8-40188242717100*y^9+11556265102457*y^10-1594195120882*y^11)+x^41*(-165991056463+1053947140778*y-11874087767409*y^2+43084608900903*y^3-119994359257894*y^4+201008104520092*y^5-229717949516188*y^6+166110245781909*y^7-71941055685687*y^8+13369464223976*y^9+1649166321300*y^10-900964639174*y^11)+x^43*(34191515513+719170673412*y-3540424342085*y^2+18467432037667*y^3-49608972576392*y^4+83175976160248*y^5-85712448703710*y^6+47375404531453*y^7-7442775595843*y^8-6213784620939*y^9+3336127898510*y^10-459566748874*y^11)+x^26*(37337261210-668250220053*y+4763974631985*y^2-18263217954712*y^3+47445987296875*y^4-79020784818617*y^5+91895468247765*y^6-71776520325429*y^7+37896912282518*y^8-12867617188997*y^9+2601309401506*y^10-250355676630*y^11)+x^30*(14922145714-898562902607*y+4666668786761*y^2-23567343637075*y^3+59198443390104*y^4-110564190283812*y^5+133171266626066*y^6-111169710923578*y^7+61536197320267*y^8-21619302043416*y^9+4073598028078*y^10-233552038548*y^11)+x^25*(38875005030-396456610286*y+2654786165384*y^2-9387909915429*y^3+21990819943858*y^4-36514461924878*y^5+43035818314496*y^6-37646083060745*y^7+22740570953575*y^8-8905519727496*y^9+1865211039964*y^10-121641595088*y^11)+x^48*(24695902482-313238414018*y+2706499126187*y^2-9674899388742*y^3+26713728783022*y^4-44694806396088*y^5+53110732999000*y^6-42048714098663*y^7+22362614245271*y^8-7619562118347*y^9+1464716978528*y^10-101797024275*y^11)+x^27*(13755031857-557577613037*y+3456417523330*y^2-16632964981053*y^3+42192805816454*y^4-73034650323409*y^5+79389726404959*y^6-54931357350783*y^7+22173042263901*y^8-4269559157887*y^9+227233421913*y^10-33933697174*y^11)+x^53*(25650222-2672116464*y-56869323054*y^2+336058370054*y^3-911971493963*y^4+1750816883615*y^5-1864777970963*y^6+1428008278241*y^7-546492229255*y^8+82464643348*y^9+17747032249*y^10-1504559070*y^11)+x^13*(2148261140-46732485202*y+415905361988*y^2-1990271013082*y^3+5714766486686*y^4-10285680673759*y^5+11761164261303*y^6-8422383853053*y^7+3577485428784*y^8-798751226196*y^9+69032722203*y^10-13813164*y^11)+x^12*(248571988-10593816217*y+127215253282*y^2-721991106781*y^3+2291799540709*y^4-4350262824033*y^5+5016775861152*y^6-3450700769958*y^7+1319823951264*y^8-237658778901*y^9+12054745782*y^10-5632038*y^11)+x^56*(149780311-1033492620*y+2582485501*y^2-258739773*y^3+6129288917*y^4+24926684702*y^5-11987238239*y^6+8174478778*y^7+7881189917*y^8+312000946*y^9-39359327*y^10-2457640*y^11)+x^14*(5422384193-105125320740*y+843993043208*y^2-3751080305226*y^3+10212755715838*y^4-17836027520747*y^5+20301979010555*y^6-14898635830617*y^7+6702516116730*y^8-1648019939256*y^9+165892365990*y^10-1251675*y^11)+x^60*(70984234-516461786*y+1371555582*y^2-2140028672*y^3+1701131697*y^4+113227626*y^5-1752129269*y^6+1312766737*y^7-247375044*y^8-42032616*y^9+8883276*y^10-5280*y^11)-9*x^6*(70814-6377962*y+123517920*y^2-923742160*y^3+3409896635*y^4-6945254652*y^5+8136302851*y^6-5417639662*y^7+1874922772*y^8-279013840*y^9+12166680*y^10+348*y^11)+9*x^7*(-1003982+43353354*y-553303600*y^2+3210975280*y^3-10151143255*y^4+19012484765*y^5-21787340371*y^6+15181756417*y^7-5941164301*y^8+1101469894*y^9-66765752*y^10+3548*y^11)-9*x^8*(6282684-174117416*y+1681276449*y^2-8135893065*y^3+22871252690*y^4-39984112969*y^5+45090403673*y^6-32811318592*y^7+14272941857*y^8-3162733341*y^9+249630629*y^10+8139*y^11)-9*x^9*(22278096-452563162*y+3534697570*y^2-14684343616*y^3+36674763820*y^4-59225196204*y^5+65685403642*y^6-50608371338*y^7+24881384127*y^8-6559221613*y^9+655786833*y^10+37652*y^11)+x^59*(-117241072+720798006*y-1613426379*y^2+2382172960*y^3-2182525197*y^4+2475665438*y^5-3459213973*y^6+3182716466*y^7-1353980059*y^8+195023646*y^9+1655361*y^10+58560*y^11)+x^57*(-288848909+1948173081*y-5926471811*y^2+9347764028*y^3-11375350535*y^4+4339799909*y^5-7378430475*y^6-1390904962*y^7-1826227514*y^8+646011865*y^9-106476850*y^10+157278*y^11)+x^58*(-327492160+2215615790*y-6011987664*y^2+9108858678*y^3-8897471877*y^4+6710663761*y^5-3843892118*y^6+4014760178*y^7-2242177162*y^8+630709625*y^9-48680742*y^10+353160*y^11)+x^10*(-427115007+6665929092*y-41889102743*y^2+138367261410*y^3-263964808746*y^4+329053153464*y^5-340193935197*y^6+327419590932*y^7-222595020180*y^8+78908498100*y^9-10443377484*y^10+1108053*y^11)+x^11*(-457831377+4488889351*y-8429974633*y^2-69357757997*y^3+419376218610*y^4-985110751440*y^5+1176047936595*y^6-701762498037*y^7+155717414073*y^8+18800369487*y^9-9131532696*y^10+2421864*y^11)-x^55*(-689030865+4628842270*y-11206991216*y^2+25906405694*y^3+42921679971*y^4-104380882035*y^5+150170886681*y^6-67574474877*y^7-918454488*y^8+9711825958*y^9+30099174*y^10+2983850*y^11)+x^54*(704525841-4311175543*y+19648716258*y^2+54620966384*y^3-257249578234*y^4+554729838498*y^5-662778716738*y^6+398270746388*y^7-112066267226*y^8-17858981824*y^9+5990831190*y^10+10839986*y^11)+x^15*(9620022998-169450800367*y+1267919665146*y^2-5308781623020*y^3+13809435402811*y^4-23472105677344*y^5+26610508755238*y^6-19981847974498*y^7+9449149638351*y^8-2503981604034*y^9+277796860128*y^10+14910354*y^11)+x^16*(12411321788-198311045337*y+1361215066650*y^2-5251632682301*y^3+12762664217023*y^4-20742319879977*y^5+23371101829129*y^6-18244921592540*y^7+9319337013870*y^8-2730503975070*y^9+338282858547*y^10+109497780*y^11)+x^18*(-3121427114+115953663601*y-1264403653104*y^2+6769615165078*y^3-20782341768285*y^4+38784281615706*y^5-44557575613646*y^6+30886212669188*y^7-12088284909696*y^8+2274706768242*y^9-123924734553*y^10+303616857*y^11)+x^17*(9569247211-125591752318*y+650506912326*y^2-1709241070993*y^3+2342647228912*y^4-1762383924812*y^5+1647898970015*y^6-2897344076648*y^7+3006489161688*y^8-1412116661322*y^9+241295890413*y^10+449033481*y^11)-x^19*(27423024460-533087335425*y+4354186910811*y^2-19787745648667*y^3+55131019132722*y^4-97918506717958*y^5+111932078340902*y^6-81053189408099*y^7+35461525659978*y^8-8387039502567*y^9+795168295281*y^10+2315184564*y^11)-x^21*(80398963298-1381928070021*y+10340929094337*y^2-43822416205423*y^3+116511683161443*y^4-201960086697567*y^5+230710095960577*y^6-171825675073782*y^7+80003626820170*y^8-21127832937880*y^9+2401936465274*y^10+2736691665*y^11)+x^51*(-6382442075+83489063335*y-269366882187*y^2+1003641670589*y^3-1416487112478*y^4+1979539097663*y^5-2194569866834*y^6+2457299234069*y^7-2026116511059*y^8+921121218423*y^9-198615248566*y^10+3778341442*y^11)-x^52*(577720970-31382355216*y+242526815884*y^2-756373760571*y^3+2049971649640*y^4-2972718525038*y^5+3601551529977*y^6-2829530804230*y^7+1547899061772*y^8-435771440517*y^9+28367667908*y^10+5300340374*y^11)-x^20*(57776912908-1022074210235*y+7847776469820*y^2-34063231788619*y^3+91900954714381*y^4-160571976356983*y^5+183349644327568*y^6-135123798000710*y^7+61502452180780*y^8-15588722159827*y^9+1651431706725*y^10+6398108100*y^11)+x^22*(-82247468582+1411739542815*y-10344583926360*y^2+43431596740176*y^3-114832620035214*y^4+198305103659023*y^5-226917210368524*y^6+169839732130024*y^7-80198393724085*y^8+21764570364638*y^9-2658595918418*y^10+19739394220*y^11)+x^24*(-14240496943+233406034964*y-2251406570361*y^2+10011934194052*y^3-28568852709783*y^4+50413437681002*y^5-56812808268222*y^6+39827959981080*y^7-16268265153757*y^8+3439916412042*y^9-287501049607*y^10+20768137759*y^11)-x^46*(-31631091183+30424941116*y-805263062362*y^2+3098670727607*y^3-5693413771163*y^4+8614426745936*y^5-5111240115581*y^6+1505693257686*y^7+1738031424115*y^8-1599132135799*y^9+409156387476*y^10+29196352273*y^11)+x^50*(-8735504025-5376641368*y+14417011520*y^2-957313544242*y^3+3621481657507*y^4-7062935199248*y^5+8404025057834*y^6-5013983314989*y^7+1231977049748*y^8+434951649607*y^9-294568327551*y^10+40596436525*y^11)+x^49*(18801705680-156874190865*y+1180702318738*y^2-5591299466843*y^3+14447640292260*y^4-26718067483673*y^5+30298725209257*y^6-23273095055114*y^7+10776144195725*y^8-2760043588533*y^9+220487734639*y^10+41478879841*y^11)+x^23*(-60438886816+992541941935*y-7272086099067*y^2+30941617978670*y^3-81785617366853*y^4+142045823777514*y^5-162112157958079*y^6+121054325997226*y^7-56856796224149*y^8+15507395093410*y^9-2013670109898*y^10+48593567680*y^11)+x^38*(-52852339179-819056077499*y+782703423485*y^2-8125206267397*y^3+11677858485119*y^4-22353339377091*y^5+23889493086390*y^6-23042097243174*y^7+13674012594254*y^8-4424233323722*y^9+211290050315*y^10+167625972766*y^11)-x^47*(999014607+452490839688*y-2253797900530*y^2+10388347108022*y^3-25053115902768*y^4+42621830505046*y^5-49255608541288*y^6+39009053634722*y^7-21543924201420*y^8+7982750609820*y^9-1955914775012*y^10+264262198424*y^11)+x^28*(34965506617-116574264433*y+2548353579320*y^2-10863864513604*y^3+31434441179898*y^4-53262670740449*y^5+53211828364850*y^6-27588585537342*y^7+338036868928*y^8+7480647080885*y^9-3639093401961*y^10+556022504308*y^11)+x^45*(-3755107427+249975434079*y-1072688882122*y^2+7804763125803*y^3-19114301593488*y^4+40734882354077*y^5-51403927400519*y^6+47601068640016*y^7-30888380246949*y^8+14431896476011*y^9-4336943295588*y^10+617567142529*y^11)+x^44*(-64430527627+66701476215*y-3508410832422*y^2+12298700271564*y^3-39308142110948*y^4+68410526341181*y^5-81567349501279*y^6+63080535120971*y^7-33312108202415*y^8+12978420375647*y^9-3998538379456*y^10+727415985702*y^11)+x^29*(1312249297-379046202048*y+3116260411267*y^2-13408608643567*y^3+39279602842048*y^4-66203836872601*y^5+73722924318077*y^6-46155538915255*y^7+12455503584576*y^8+3380578763652*y^9-3392574437228*y^10+752822220083*y^11)+x^35*(-63277926742-419584656752*y+299701016013*y^2-6054462586513*y^3+13718488853239*y^4-23481966358920*y^5+20126325614805*y^6-5524724729175*y^7-8279120379515*y^8+10156141066727*y^9-4849921537585*y^10+920814612714*y^11)+x^33*(-81888392121+358259087736*y-4865234389746*y^2+14304328496986*y^3-43388984165905*y^4+75418859821382*y^5-106339999023749*y^6+105770929679396*y^7-75436548880260*y^8+35227098986913*y^9-9699965037617*y^10+1184828480738*y^11)-x^32*(21049688072+332299312223*y-1143731478928*y^2+5722522642574*y^3-17724278840992*y^4+33000046228850*y^5-45730458324011*y^6+43252465185069*y^7-31727781024715*y^8+17682859650325*y^9-6728612371071*y^10+1234831345537*y^11)+x^40*(-15005333718+2188289436478*y-11235181032324*y^2+52981713580938*y^3-137224091233800*y^4+249215707454203*y^5-304674133007289*y^6+258871342329093*y^7-150709584359158*y^8+59000618000834*y^9-14407064903272*y^10+1710004432940*y^11)-x^42*(47970736389-922374339231*y+6347078662704*y^2-29683728007276*y^3+73731366227748*y^4-125308196341165*y^5+124500095009086*y^6-68339150477228*y^7+6041296242311*y^8+15525736400634*y^9-9116619126553*y^10+1733644905031*y^11)+x^39*(-75318541166+939675365649*y-7605870073372*y^2+32812353531444*y^3-90078364476289*y^4+169706730589090*y^5-218431870137227*y^6+199374953607310*y^7-129549095520837*y^8+59717290034344*y^9-18010802697069*y^10+2690009014758*y^11)+x^34*(40456295625+1279068859947*y-3492335978126*y^2+20679803948399*y^3-47576517732327*y^4+96989620378708*y^5-135859177050355*y^6+144936915113041*y^7-110127121163706*y^8+57437955274308*y^9-18415473177364*y^10+2764097239418*y^11))))/(4194304*x^18*(1+x)^12*(x-x^2-y+x^3*y)^15*(y+x^2*y-x*(1+y^2))^4*(1+x+x^4+x^3*(1-2*y)-2*x*y+x^2*(2-y+y^2))^4))*Log[x]*Log[2+x^(-1)+x]*Log[y]-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+20*y+61*y^2+18*y^3)+x^3*(1+20*y+61*y^2+18*y^3)-x^2*(24+63*y+43*y^2+65*y^3+25*y^4))*Log[1-x]*Log[x]*Log[2+x^(-1)+x]*Log[y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+20*y+61*y^2+18*y^3)+x^3*(1+20*y+61*y^2+18*y^3)-x^2*(24+63*y+43*y^2+65*y^3+25*y^4))*Log[1-x]*Log[x]*Log[2+x^(-1)+x]*Log[y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2-(x+x^3)*(1+9*y+7*y^2+7*y^3)+x^2*(5+9*y+21*y^2+11*y^3+6*y^4))*Log[x]^2*Log[2+x^(-1)+x]*Log[y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(18*x^17*(1+y)^2*(3+5*y)-6*(1+y)^2*(9+79*y)-x*(1+y)^2*(-204+1608*y-2669*y^2+114*y^3)+x^16*(1+y)^2*(180+72*y-557*y^2+114*y^3)+x^15*(414+754*y-1666*y^2-2467*y^3+842*y^4+571*y^5-516*y^6)+x^2*(1122-3250*y-638*y^2+6883*y^3-2762*y^4-5179*y^5+516*y^6)+x^3*(2663-6758*y+852*y^2+14633*y^3-9297*y^4-4685*y^5+5672*y^6-924*y^7)+x^14*(793+1382*y-3156*y^2-2537*y^3+6609*y^4+1421*y^5-680*y^6+924*y^7)+x^13*(1158+1115*y-6227*y^2-7262*y^3+8521*y^4-7205*y^5-3830*y^6+494*y^7-816*y^8)+x^4*(3834-10331*y+3539*y^2+23390*y^3-18697*y^4+1061*y^5+9782*y^6-3182*y^7+816*y^8)+x^5*(3449-11285*y+3369*y^2+25736*y^3-32135*y^4+4413*y^5+3388*y^6-6532*y^7+643*y^8-354*y^9)+x^12*(1543+341*y-5097*y^2-8264*y^3+19463*y^4-8829*y^5+4292*y^6+3268*y^7-67*y^8+354*y^9)+x^10*(1716-871*y+696*y^2-14725*y^3+15294*y^4-22067*y^5+4210*y^6-4426*y^7-150*y^8-237*y^9+60*y^10)-x^7*(180+2969*y+2040*y^2-20869*y^3+19326*y^4-17651*y^5+3634*y^6-3082*y^7+42*y^8-237*y^9+60*y^10)-x^11*(-1851+749*y+1598*y^2+11779*y^3-22805*y^4+16737*y^5-6642*y^6+1246*y^7+890*y^8+139*y^9+60*y^10)+x^6*(1605-7891*y+1022*y^2+26371*y^3-30677*y^4+15585*y^5+462*y^6-866*y^7+1466*y^8+139*y^9+60*y^10)+x^9*(821+752*y+2883*y^2-260*y^3+17569*y^4+1366*y^5+10878*y^6+3662*y^7+2083*y^8+322*y^9+120*y^10)-x^8*(437+560*y+4419*y^2-2372*y^3+14113*y^4+3478*y^5+11070*y^6+1934*y^7+2275*y^8+322*y^9+120*y^10))*Log[2+x^(-1)+x]^2*Log[y])/(12*(-1+x)*x^2*(1+x)^2*(1+y)^2*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2))^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[2+x^(-1)+x]^2*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*(1+x^4)*y^2*(1+2*y)+(x+x^3)*(27+524*y+1823*y^2+2182*y^3+648*y^4)-x^2*(570+2173*y+3129*y^2+2771*y^3+2309*y^4+752*y^5))*Log[x]*Log[2+x^(-1)+x]^2*Log[y])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(-274+129*y)+4*x^4*y^2*(-274+129*y)+x*(277+3712*y-491*y^2-178*y^3-2700*y^4)+x^3*(277+3712*y-491*y^2-178*y^3-2700*y^4)+x^2*(-1126+3165*y+697*y^2+5827*y^3+1933*y^4+2184*y^5))*Log[2+x^(-1)+x]^3*Log[y])/(96*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(4+22*x+47*x^2+22*x^3+4*x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[y])/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*(1+x^4)*y^2-(x+x^3)*(15+676*y-549*y^2+646*y^3)+x^2*(182-519*y+1397*y^2-489*y^3+197*y^4))*Log[x]^2*Log[x^(-1)+x-y]*Log[y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(436*y^2+436*x^4*y^2+x*(3-596*y+543*y^2-602*y^3)+x^3*(3-596*y+543*y^2-602*y^3)+x^2*(166-549*y+1183*y^2-555*y^3+163*y^4))*Log[x]*Log[x^(-1)+x-y]^2*Log[y])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+40*y-3*y^2+22*y^3)-x^3*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y]^3*Log[y])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[1+x^(-1)+x-y]*Log[y])/(x*(1+x)^2)+(2*M2*(27*y+27*x^12*y-3*x*(11-67*y+38*y^2)-3*x^11*(11-67*y+38*y^2)+x^2*(-231+868*y-753*y^2+180*y^3)+x^10*(-231+868*y-753*y^2+180*y^3)+x^3*(-814+2460*y-2665*y^2+1035*y^3-126*y^4)+x^9*(-814+2460*y-2665*y^2+1035*y^3-126*y^4)+x^4*(-1767+5212*y-5802*y^2+3096*y^3-615*y^4+33*y^5)+x^8*(-1767+5212*y-5802*y^2+3096*y^3-615*y^4+33*y^5)+x^5*(-2763+7889*y-9483*y^2+5187*y^3-1530*y^4+132*y^5)+x^7*(-2763+7889*y-9483*y^2+5187*y^3-1530*y^4+132*y^5)+2*x^6*(-1579+4608*y-5377*y^2+3276*y^3-876*y^4+132*y^5))*Log[x]*Log[1+x^(-1)+x-y]*Log[y])/(3*x*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3*(-1+x*y))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[1+x^(-1)+x-y]*Log[y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(-19+14*y)+2*x^4*y^2*(-19+14*y)+x*(13+116*y-27*y^2+66*y^3-68*y^4)+x^3*(13+116*y-27*y^2+66*y^3-68*y^4)+x^2*(-16+117*y-31*y^2+187*y^3-5*y^4+40*y^5))*Log[x]^2*Log[1+x^(-1)+x-y]*Log[y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(-11*(1+x^6)*y+(x+x^5)*(17-32*y+17*y^2)+(x^2+x^4)*(44-87*y+44*y^2)+x^3*(76-88*y+76*y^2))*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(3+15*y-40*y^2+3*y^3-17*y^4)+x^3*(3+15*y-40*y^2+3*y^3-17*y^4)+x^2*(11+63*y+21*y^2+81*y^3+14*y^4+10*y^5))*Log[x]*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(3+15*y-40*y^2+3*y^3-17*y^4)+x^2*(11+63*y+21*y^2+81*y^3+14*y^4+10*y^5))*Log[x]*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(3+15*y-40*y^2+3*y^3-17*y^4)+x^3*(3+15*y-40*y^2+3*y^3-17*y^4)+x^2*(11+63*y+21*y^2+81*y^3+14*y^4+10*y^5))*Log[1+x]^2*Log[1+x^(-1)+x-y]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(9*x^16*(1+y)^2*(3+5*y)-3*(1+y)^2*(9+79*y)-3*x*(1+y)^2*(-43+189*y-435*y^2+19*y^3)+3*x^15*(1+y)^2*(21-3*y-83*y^2+19*y^3)+96*x^8*y*(1+y)^2*(1-7*y+9*y^2-9*y^3+4*y^4)+3*x^2*(144-417*y-230*y^2+424*y^3-822*y^4-793*y^5+86*y^6)-3*x^14*(-48-65*y+186*y^2+200*y^3-150*y^4-25*y^5+86*y^6)+x^3*(864-1773*y+1009*y^2+5564*y^3-1544*y^4+339*y^5+2259*y^6-462*y^7)+x^13*(288+141*y-913*y^2-188*y^3+2216*y^4+333*y^5+237*y^6+462*y^7)+2*x^4*(414-1216*y+198*y^2+2375*y^3-3120*y^4+92*y^5+780*y^6-399*y^7+204*y^8)-2*x^12*(-258+272*y+918*y^2+1031*y^3-240*y^4+1964*y^5+540*y^6+273*y^7+204*y^8)-x^5*(-256+1416*y-363*y^2-5372*y^3+6750*y^4-1467*y^5+1487*y^6+1242*y^7+258*y^8+177*y^9)+x^11*(896-1080*y+213*y^2+676*y^3+6174*y^4+69*y^5+4847*y^6+954*y^7+546*y^8+177*y^9)+x^6*(-509+65*y-838*y^2+4970*y^3-3130*y^4+5795*y^5+100*y^6+2730*y^7+369*y^8+282*y^9+30*y^10)-x^10*(-1085+1889*y+26*y^2+3722*y^3+230*y^4+7907*y^5-92*y^6+3498*y^7+369*y^8+282*y^9+30*y^10)+x^9*(853-854*y+1858*y^2+200*y^3+4795*y^4-245*y^5+4630*y^6-78*y^7+1128*y^8+45*y^9+60*y^10)-x^7*(661-758*y+1666*y^2-1624*y^3+3451*y^4-149*y^5+4534*y^6-174*y^7+1224*y^8+45*y^9+60*y^10))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[y])/(6*x^2*(-1+x^2)*(1+y)^2*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2))^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(13*y^2+13*x^4*y^2+x*(-4-179*y-42*y^2+81*y^3)+x^3*(-4-179*y-42*y^2+81*y^3)+x^2*(156+36*y+92*y^2+40*y^3-94*y^4))*Log[x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[y])/(8*x^2*(1+x)^2*(1+y)*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-121+43*y)+x^4*y^2*(-121+43*y)+x*(22+463*y+151*y^2+141*y^3-225*y^4)+x^3*(22+463*y+151*y^2+141*y^3-225*y^4)+2*x^2*(-110+37*y-123*y^2+149*y^3+18*y^4+91*y^5))*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y]*Log[y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[1+x^(-1)+x-y]*Log[y])/(x*(1+x)^2)+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y]*Log[y])/(x^2*(1+x)^2*(1+y)^2)+(44*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2*Log[y])/(3*x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x^(-1)+x-y]^2*Log[y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+32*y+85*y^2+30*y^3)+x^3*(1+32*y+85*y^2+30*y^3)-x^2*(36+87*y+67*y^2+89*y^3+37*y^4))*Log[x]*Log[1+x^(-1)+x-y]^2*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]^2*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+12*y+45*y^2+10*y^3)+x^3*(1+12*y+45*y^2+10*y^3)-x^2*(16+47*y+27*y^2+49*y^3+17*y^4))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2*Log[y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+48*y+x^2*(1+48*y)-x*(48+3*y+49*y^2))*Log[1+x^(-1)+x-y]^3*Log[y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(M2*(255+255*x^12-36*x*(-71+14*y)-36*x^11*(-71+14*y)+x^2*(12295-4704*y+189*y^2)+x^10*(12295-4704*y+189*y^2)+2*x^3*(18546-9871*y+1188*y^2+123*y^3)+2*x^9*(18546-9871*y+1188*y^2+123*y^3)+x^4*(77579-50590*y+8368*y^2-78*y^3-366*y^4)+x^8*(77579-50590*y+8368*y^2-78*y^3-366*y^4)+2*x^5*(59379-43013*y+8846*y^2-3*y^3-117*y^4+120*y^5)+2*x^7*(59379-43013*y+8846*y^2-3*y^3-117*y^4+120*y^5)-2*x^6*(-68247+51158*y-11061*y^2+282*y^3+318*y^4-60*y^5+30*y^6))*Log[y]^2)/(9*x*(1+x)^6*(1+x+x^2-x*y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]^2*Log[y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(19*y+19*x^10*y+x*(5+23*y-52*y^2)+x^9*(5+23*y-52*y^2)+x^2*(49-101*y+37*y^2+42*y^3)+x^8*(49-101*y+37*y^2+42*y^3)+x^3*(225-451*y+471*y^2-177*y^3-4*y^4)+x^7*(225-451*y+471*y^2-177*y^3-4*y^4)+x^4*(438-1075*y+1053*y^2-608*y^3+151*y^4-5*y^5)+x^6*(438-1075*y+1053*y^2-608*y^3+151*y^4-5*y^5)-2*x^5*(-293+621*y-767*y^2+389*y^3-119*y^4+17*y^5))*Log[x]*Log[y]^2)/(3*x*(x-y)*(1+x+x^2-x*y)^3*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[x]*Log[y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[x]*Log[y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6596*y^2+6596*x^4*y^2+x*(321-8596*y+8229*y^2-9238*y^3)+x^3*(321-8596*y+8229*y^2-9238*y^3)+x^2*(2642-8871*y+16229*y^2-9513*y^3+2321*y^4))*Log[x]^2*Log[y]^2)/(384*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(-23*(1+x^6)*y+5*(x+x^5)*(1-16*y+y^2)+(x^2+x^4)*(44-145*y+44*y^2)+2*x^3*(61-44*y+61*y^2))*Log[1+x]*Log[y]^2)/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[y]^2)/(x*(1+x)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[y]^2)/(x*(1+x)^2)+(2*M2*(28*(1+x^12)*y+(x+x^11)*(-19+190*y-103*y^2)+(x^2+x^10)*(-145+687*y-631*y^2+141*y^3)+(x^3+x^9)*(-494+1770*y-1919*y^2+780*y^3-85*y^4)+(x^4+x^8)*(-1049+3433*y-3908*y^2+2032*y^3-427*y^4+19*y^5)+2*x^6*(-909+2867*y-3363*y^2+2009*y^3-544*y^4+80*y^5)+(x^5+x^7)*(-1601+5000*y-5990*y^2+3292*y^3-941*y^4+88*y^5))*Log[2+x^(-1)+x]*Log[y]^2)/(3*x*(1+x)^2*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[2+x^(-1)+x]*Log[y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[2+x^(-1)+x]*Log[y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2+x*(75+1636*y+3607*y^2+1486*y^3)+x^3*(75+1636*y+3607*y^2+1486*y^3)-x^2*(1626+3757*y+3497*y^2+3907*y^3+1701*y^4))*Log[x]*Log[2+x^(-1)+x]*Log[y]^2)/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*(1+x^4)*y^2+(x+x^3)*(75+1636*y+3607*y^2+1486*y^3)-x^2*(1626+3757*y+3497*y^2+3907*y^3+1701*y^4))*Log[x]*Log[2+x^(-1)+x]*Log[y]^2)/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(-349+112*y)+(x+x^3)*(235+1764*y-3785*y^2+1038*y^3-1024*y^4)+x^2*(870+5939*y+631*y^2+6941*y^3+891*y^4+576*y^5))*Log[2+x^(-1)+x]^2*Log[y]^2)/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(436*y^2+436*x^4*y^2+x*(3-500*y+735*y^2-506*y^3)+x^3*(3-500*y+735*y^2-506*y^3)+x^2*(70-741*y+991*y^2-747*y^3+67*y^4))*Log[x]*Log[x^(-1)+x-y]*Log[y]^2)/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(87*y^2+87*x^4*y^2-x*(1+126*y-99*y^2+124*y^3)-x^3*(1+126*y-99*y^2+124*y^3)+x^2*(37-97*y+255*y^2-95*y^3+38*y^4))*Log[x^(-1)+x-y]^2*Log[y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(22*M2*(2+8*x+15*x^2+8*x^3+2*x^4)*Log[1+x^(-1)+x-y]*Log[y]^2)/(3*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+52*y+125*y^2+50*y^3)+x^3*(1+52*y+125*y^2+50*y^3)-x^2*(56+127*y+107*y^2+129*y^3+57*y^4))*Log[x]*Log[1+x^(-1)+x-y]*Log[y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-27+7*y)-2*(x+x^3)*(-1+2*y+69*y^2+6*y^3+8*y^4)+x^2*(47+175*y+78*y^2+194*y^3+49*y^4+9*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[y]^2)/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+60*y+x^2*(1+60*y)-x*(60+3*y+61*y^2))*Log[1+x^(-1)+x-y]^2*Log[y]^2)/(2*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+11*x^2*(29-18*y+3*y^2)+11*x^8*(29-18*y+3*y^2)+x^5*(1523-1641*y+609*y^2-99*y^3)+x^4*(1297-1308*y+486*y^2-44*y^3)+x^6*(1297-1308*y+486*y^2-44*y^3)+x^3*(772-702*y+165*y^2-11*y^3)+x^7*(772-702*y+165*y^2-11*y^3))*Log[y]^3)/(9*x*(1+x)^2*(1+x+x^2-x*y)^3)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2+x*(-9+83*y^2+18*y^3)+x^3*(-9+83*y^2+18*y^3)-x^2*(32+65*y-27*y^2+47*y^3+23*y^4))*Log[x]*Log[y]^3)/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]^3)/(3*x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y]^3)/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y]*Log[y]^3)/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]^3)/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^4)/(2*x*(1+x)^2)+(Log[M2]-Log[muR2])*((((242*I)/3)*M2*Pi*(1+x)^2)/x+(242*M2*(1+x)^2*Log[x])/(3*x)-(484*M2*(1+x)^2*Log[1+x])/(3*x)-(121*M2*(1+x)^2*Log[x^(-1)+x-y])/(3*x)-(121*M2*(1+x)^2*Log[y])/(3*x))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(-17+6*y)+8*x^4*y^2*(-17+6*y)+x*(-37-90*y-373*y^2+656*y^3+240*y^4)+x^3*(-37-90*y-373*y^2+656*y^3+240*y^4)+x^2*(152+399*y-381*y^2+281*y^3-483*y^4-288*y^5))*Log[1-x]^2*Log[x]*Log[1+y])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(53*(1+x^12)*y-(x+x^11)*(29-251*y+188*y^2)+(x^2+x^10)*(-131+654*y-725*y^2+246*y^3)-(x^3+x^9)*(226-1044*y+1453*y^2-741*y^3+140*y^4)+(x^4+x^8)*(-79+1082*y-1642*y^2+1196*y^3-311*y^4+29*y^5)+(x^5+x^7)*(269+531*y-1489*y^2+965*y^3-464*y^4+44*y^5)+2*x^6*(257+202*y-433*y^2+594*y^3-128*y^4+48*y^5))*Log[x]^2*Log[1+y])/(6*x*(1+x)^2*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(288*y^2+288*x^4*y^2+x*(155+898*y+2483*y^2+588*y^3)+x^3*(155+898*y+2483*y^2+588*y^3)-x^2*(876+2793*y+2261*y^2+3103*y^3+1031*y^4))*Log[1-x]*Log[x]^2*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(18432*x-(-48*(1+x^4)*y^2*(125+48*y)-(x+x^3)*(-1865+19318*y+79751*y^2+55304*y^3+11520*y^4)+x^2*(29048+78325*y+65297*y^2+83811*y^3+59439*y^4+13824*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[x]^3*Log[1+y])/(768*x^2*(1+x)^2)-(4*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[x]*Log[1+x]*Log[1+y])/(3*x*(1+x)^2)-(66*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[1+x]*Log[1+y])/(x*(1+x)^2)+(2*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[1+x]^2*Log[1+y])/(x*(1+x)^2)+(33*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]^2*Log[1+y])/(x*(1+x)^2)+(79*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^3*Log[1+y])/(3*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(7+6*y)+8*x^4*y^2*(7+6*y)+x*(-37-218*y+139*y^2+528*y^3+240*y^4)+x^3*(-37-218*y+139*y^2+528*y^3+240*y^4)-x^2*(-88+113*y+125*y^2+231*y^3+547*y^4+288*y^5))*Log[1-x]^2*Log[2+x^(-1)+x]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(17*(1+x^12)*y+(x+x^11)*(-11+107*y-62*y^2)+(x^2+x^10)*(-77+342*y-347*y^2+84*y^3)+(x^3+x^9)*(-220+810*y-907*y^2+417*y^3-50*y^4)+(x^4+x^8)*(-403+1400*y-1696*y^2+908*y^3-221*y^4+11*y^5)+2*x^6*(-292+1057*y-1297*y^2+804*y^3-227*y^4+33*y^5)+(x^5+x^7)*(-541+1899*y-2371*y^2+1379*y^3-398*y^4+44*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[1+y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(22*(1+x^4)*y^2+(x+x^3)*(23+63*y+145*y^2+17*y^3)-x^2*(39+191*y+195*y^2+237*y^3+62*y^4))*Log[1-x]*Log[x]*Log[2+x^(-1)+x]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(128*(1+x^4)*y^2*(29+2*y)+(x+x^3)*(79-12730*y-9569*y^2-9304*y^3+1280*y^4)+x^2*(9176+9155*y+21639*y^2+7973*y^3+5513*y^4-1536*y^5))*Log[x]^2*Log[2+x^(-1)+x]*Log[1+y])/(256*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(5+44*x+56*x^2+44*x^3+5*x^4)*Log[2+x^(-1)+x]^2*Log[1+y])/(2*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(112*y^2+112*x^4*y^2+x*(23-14*y+351*y^2-60*y^3)+x^3*(23-14*y+351*y^2-60*y^3)-x^2*(52+397*y+41*y^2+443*y^3+75*y^4))*Log[1-x]*Log[2+x^(-1)+x]^2*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2*(71+86*y)+16*x^4*y^2*(71+86*y)+x*(-2105-9674*y-6345*y^2+4328*y^3+2144*y^4)+x^3*(-2105-9674*y-6345*y^2+4328*y^3+2144*y^4)+x^2*(3752+6875*y+12415*y^2+10317*y^3-3935*y^4-3520*y^5))*Log[x]*Log[2+x^(-1)+x]^2*Log[1+y])/(256*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(96*(1+x^4)*y^2*(-342+5*y)+(x+x^3)*(5405+236498*y+342061*y^2+260824*y^3+16608*y^4)-x^2*(191128+346439*y+513979*y^2+373377*y^3+231669*y^4+17088*y^5))*Log[2+x^(-1)+x]^3*Log[1+y])/(768*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[1+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]^2*Log[x^(-1)-y]*Log[1+y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[x^(-1)+x-y]*Log[1+y])/(x*(1+x)^2)-(2*M2*(6+26*y+18*y^2+6*y^3+2*x^8*(3+13*y+9*y^2+3*y^3)+x*(4+67*y+y^2-3*y^3-5*y^4)+x^7*(4+67*y+y^2-3*y^3-5*y^4)-x^2*(25-117*y+124*y^2+100*y^3+59*y^4+y^5)-x^6*(25-117*y+124*y^2+100*y^3+59*y^4+y^5)+4*x^4*(-15+101*y+9*y^2+43*y^3+38*y^4+28*y^5)+x^3*(-64+223*y-199*y^2-115*y^3-33*y^4+44*y^5)+x^5*(-64+223*y-199*y^2-115*y^3-33*y^4+44*y^5))*Log[x]*Log[x^(-1)+x-y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^3*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[x^(-1)+x-y]*Log[1+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(-25+14*y)+2*x^4*y^2*(-25+14*y)+x*(23+108*y-121*y^2+38*y^3-68*y^4)+x^3*(23+108*y-121*y^2+38*y^3-68*y^4)+x^2*(24+191*y-45*y^2+241*y^3+25*y^4+40*y^5))*Log[x]^2*Log[x^(-1)+x-y]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(6+6*x^8+(x+x^7)*(12+11*y)+x^4*(-64+88*y-76*y^2)+(x^3+x^5)*(-32+87*y-44*y^2)+(x^2+x^6)*(-5+32*y-17*y^2))*Log[1+x]*Log[x^(-1)+x-y]*Log[1+y])/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(17*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(6+40*y+y^2+22*y^3-17*y^4)+2*x^2*(-1+y)*(4-4*y+15*y^2+y^3+5*y^4))*Log[x]*Log[1+x]*Log[x^(-1)+x-y]*Log[1+y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(7*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+40*y+y^2+22*y^3-17*y^4)+x^3*(6+40*y+y^2+22*y^3-17*y^4)+2*x^2*(-4+8*y-19*y^2+14*y^3-4*y^4+5*y^5))*Log[x]*Log[1+x]*Log[x^(-1)+x-y]*Log[1+y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(6+41*y+3*y^2+23*y^3-17*y^4)+x^2*(-9+14*y-40*y^2+26*y^3-9*y^4+10*y^5))*Log[1+x]^2*Log[x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(54+195*y+293*y^2+153*y^3+33*y^4+x^10*(54+195*y+293*y^2+153*y^3+33*y^4)+(x+x^9)*(129+263*y+117*y^2-808*y^3-591*y^4-63*y^5+57*y^6)+(x^2+x^8)*(254+420*y+1091*y^2-744*y^3-109*y^4+231*y^5+24*y^6-87*y^7)+(x^4+x^6)*(720-873*y+2522*y^2-2145*y^3+308*y^4+87*y^5+314*y^6+75*y^7)+(x^3+x^7)*(363-361*y+1305*y^2-2215*y^3-645*y^4-187*y^5+3*y^6-21*y^7+30*y^8)-2*x^5*(-492+468*y-1560*y^2+1253*y^3+72*y^4+356*y^5+30*y^6+35*y^7+30*y^8))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+y])/(6*x^2*(1+x)^2*(1+y)^3*(y+x^2*y-x*(1+y^2))^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(121+13*y)+(x+x^3)*(-2+73*y+717*y^2+291*y^3+81*y^4)-2*x^2*(102+375*y+195*y^2+407*y^3+208*y^4+47*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-109+43*y)+x^4*y^2*(-109+43*y)-x*(-56+49*y+927*y^2+439*y^3+225*y^4)-x^3*(-56+49*y+927*y^2+439*y^3+225*y^4)+2*x^2*(174+542*y+338*y^2+620*y^3+285*y^4+91*y^5))*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[x^(-1)+x-y]*Log[1+y])/(x*(1+x)^2)+(22*M2*(2+8*x+15*x^2+8*x^3+2*x^4)*Log[x^(-1)+x-y]^2*Log[1+y])/(3*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+44*y+109*y^2+42*y^3)+x^3*(1+44*y+109*y^2+42*y^3)-x^2*(48+111*y+91*y^2+113*y^3+49*y^4))*Log[x]*Log[x^(-1)+x-y]^2*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]^2*Log[1+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-16*x*(1+x)+((1-x^2)*((1+x^4)*y^2*(-5+7*y)+2*(x+x^3)*(5+53*y+73*y^2+41*y^3-8*y^4)+x^2*(-69-125*y-166*y^2-122*y^3-75*y^4+9*y^5)))/((-1+x)*(1+y)^2*(x-y-x^2*y+x*y^2)))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2*Log[1+y])/(2*x^2*(1+x)^3)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^3*Log[1+y])/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2-(x+x^3)*(1+8*y+5*y^2+6*y^3)+x^2*(4+7*y+19*y^2+9*y^3+5*y^4))*Log[1-x]^2*Log[1+x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(8*M2*(8+44*x+83*x^2+44*x^3+8*x^4)*Log[x]*Log[1+x^(-1)+x-y]*Log[1+y])/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(9+68*y+93*y^2+50*y^3)-x^3*(9+68*y+93*y^2+50*y^3)+x^2*(46+111*y+163*y^2+129*y^3+55*y^4))*Log[1-x]*Log[x]*Log[1+x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(142*y^2+142*x^4*y^2-x*(35+630*y+587*y^2+560*y^3)-x^3*(35+630*y+587*y^2+560*y^3)+x^2*(418+657*y+1365*y^2+727*y^3+453*y^4))*Log[x]^2*Log[1+x^(-1)+x-y]*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1+y])/(3*x*(1+x)^2)-(98*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1+y])/(x*(1+x)^2)+(23*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1+x^(-1)+x-y]*Log[1+y])/(x*(1+x)^2)-(2*M2*(5+44*x+56*x^2+44*x^3+5*x^4)*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1+y])/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2-x*(1+4*y-75*y^2+2*y^3)-x^3*(1+4*y-75*y^2+2*y^3)-x^2*(18+73*y-11*y^2+71*y^3+17*y^4))*Log[1-x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(313*y^2+313*x^4*y^2-x*(113+3130*y+4669*y^2+2904*y^3)-x^3*(113+3130*y+4669*y^2+2904*y^3)+x^2*(2591+4895*y+6599*y^2+5121*y^3+2704*y^4))*Log[x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1+y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3714*y^2+3714*x^4*y^2-x*(347+23430*y+30963*y^2+22736*y^3)-x^3*(347+23430*y+30963*y^2+22736*y^3)+x^2*(19022+31657*y+47901*y^2+32351*y^3+19369*y^4))*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y]*Log[1+y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(x*(1+x)^2)-(M2*(54+219*y+397*y^2+225*y^3+57*y^4+x^10*(54+219*y+397*y^2+225*y^3+57*y^4)+x*(105+175*y+485*y^2-344*y^3-87*y^4+89*y^5+57*y^6)+x^9*(105+175*y+485*y^2-344*y^3-87*y^4+89*y^5+57*y^6)-x^2*(-238+316*y-1347*y^2+352*y^3-603*y^4+289*y^5+352*y^6+87*y^7)-x^8*(-238+316*y-1347*y^2+352*y^3-603*y^4+289*y^5+352*y^6+87*y^7)+x^4*(1856-3297*y+1202*y^2-4177*y^3+276*y^4-3713*y^5-302*y^6+779*y^7)+x^6*(1856-3297*y+1202*y^2-4177*y^3+276*y^4-3713*y^5-302*y^6+779*y^7)+2*x^5*(1472-712*y+3436*y^2+1527*y^3+3820*y^4-120*y^5+662*y^6+601*y^7-30*y^8)+x^3*(659-2241*y+873*y^2-2407*y^3+283*y^4-2123*y^5-757*y^6+179*y^7+30*y^8)+x^7*(659-2241*y+873*y^2-2407*y^3+283*y^4-2123*y^5-757*y^6+179*y^7+30*y^8))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(6*x^2*(1+x)^2*(x-y)^2*(1+y)^3*(-1+x*y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-137+43*y)+x^4*y^2*(-137+43*y)+x*(62+399*y-153*y^2+13*y^3-217*y^4)+x^3*(62+399*y-153*y^2+13*y^3-217*y^4)+2*x^2*(-30+149*y-127*y^2+217*y^3+70*y^4+87*y^5))*Log[x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+47*y+15*y^2+29*y^3-17*y^4)+x^3*(6+47*y+15*y^2+29*y^3-17*y^4)+x^2*(-15+2*y-52*y^2+14*y^3-15*y^4+10*y^5))*Log[1+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(6+47*y+15*y^2+29*y^3-17*y^4)+x^2*(-15+2*y-52*y^2+14*y^3-15*y^4+10*y^5))*Log[1+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-169+43*y)+x^4*y^2*(-169+43*y)-x*(-46+625*y+2289*y^2+995*y^3+225*y^4)-x^3*(-46+625*y+2289*y^2+995*y^3+225*y^4)+2*x^2*(482+1233*y+929*y^2+1321*y^3+598*y^4+91*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(13+7*y)+x^4*y^2*(13+7*y)+x*(9+6*y+21*y^2-16*y^3-16*y^4)+x^3*(9+6*y+21*y^2-16*y^3-16*y^4)+x^2*(11+2*y+37*y^2+7*y^3+6*y^4+9*y^5))*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(22*M2*x*Log[1+x^(-1)+x-y]^2*Log[1+y])/(3*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(16+3*y)+x^2*y*(16+3*y)+x*(7+64*y+49*y^2+18*y^3))*Log[1-x]*Log[1+x^(-1)+x-y]^2*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(209+91*y)+2*x^4*y^2*(209+91*y)+x*(53+3128*y+8383*y^2+4978*y^3+614*y^4)+x^3*(53+3128*y+8383*y^2+4978*y^3+614*y^4)-x^2*(3476+8815*y+8587*y^2+9353*y^3+5485*y^4+796*y^5))*Log[x]*Log[1+x^(-1)+x-y]^2*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(320*x+(-2*(1+x^4)*y^2*(209+91*y)-(x+x^3)*(53+2808*y+7743*y^2+4658*y^3+614*y^4)+x^2*(3156+8175*y+7947*y^2+8713*y^3+5165*y^4+796*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[x]*Log[1+x^(-1)+x-y]^2*Log[1+y])/(32*x^2*(1+x)^2)-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]^2*Log[1+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(745+123*y)+2*x^4*y^2*(745+123*y)+x*(-11-5304*y-3433*y^2-1934*y^3+1182*y^4)+x^3*(-11-5304*y-3433*y^2-1934*y^3+1182*y^4)+x^2*(3852+3449*y+7653*y^2+2535*y^3+515*y^4-1428*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2*(745+123*y)+(x+x^3)*(-11-5304*y-3433*y^2-1934*y^3+1182*y^4)+x^2*(3852+3449*y+7653*y^2+2535*y^3+515*y^4-1428*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y+3*x^2*y-2*x*(2+y+2*y^2))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2*(139+59*y)+12*x^4*y^2*(139+59*y)+x*(141+7478*y+23713*y^2+15044*y^3+2508*y^4)+x^3*(141+7478*y+23713*y^2+15044*y^3+2508*y^4)-x^2*(8792+24415*y+22795*y^2+26497*y^3+16781*y^4+3216*y^5))*Log[1+x^(-1)+x-y]^3*Log[1+y])/(48*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[y]*Log[1+y])/(x*(1+x)^2)+(2*M2*(-((-29*(1+x^6)*y+17*x*(1+x^4)*(1-4*y+y^2)+(x^2+x^4)*(44-105*y+44*y^2)+x^3*(76-88*y+76*y^2))/(1+x)^2)-(6*(6*(1+x^10)*y-3*(x+x^9)*(1-4*y+7*y^2)+(x^2+x^8)*(-3+11*y-21*y^2+27*y^3)+(x^3+x^7)*(19-28*y+16*y^2-15*y^4)-2*x^5*(-39+70*y-84*y^2+39*y^3-9*y^4+3*y^5)+(x^4+x^6)*(52-118*y+97*y^2-45*y^3+15*y^4+3*y^5)))/(1+x+x^2-x*y)^3)*Log[x]*Log[y]*Log[1+y])/(3*x*(x-y-x^2*y+x*y^2))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[y]*Log[1+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(28*y^2*(-49+16*y)+28*x^4*y^2*(-49+16*y)+x*(241+5228*y+3157*y^2+4362*y^3-1088*y^4)+x^3*(241+5228*y+3157*y^2+4362*y^3-1088*y^4)+x^2*(-2798-1783*y-7339*y^2-729*y^3-2655*y^4+640*y^5))*Log[x]^2*Log[y]*Log[1+y])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+x^4)*y*Log[1+x]*Log[y]*Log[1+y])/(x*(y+x^2*y-x*(1+y^2)))+(7*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(3+10*y-50*y^2-2*y^3-17*y^4)+x^3*(3+10*y-50*y^2-2*y^3-17*y^4)+x^2*(16+73*y+31*y^2+91*y^3+19*y^4+10*y^5))*Log[x]*Log[1+x]*Log[y]*Log[1+y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(17*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(3+10*y-50*y^2-2*y^3-17*y^4)+x^2*(16+73*y+31*y^2+91*y^3+19*y^4+10*y^5))*Log[x]*Log[1+x]*Log[y]*Log[1+y])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(3+13*y-44*y^2+y^3-17*y^4)+x^3*(3+13*y-44*y^2+y^3-17*y^4)+x^2*(13+67*y+25*y^2+85*y^3+16*y^4+10*y^5))*Log[1+x]^2*Log[y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(9*x^16*(1+y)^2*(3+5*y)-3*(1+y)^2*(9+79*y)-x*(1+y)^2*(-129+567*y-1325*y^2+57*y^3)+x^15*(1+y)^2*(63-9*y-269*y^2+57*y^3)+96*x^8*y*(1+y)^2*(1-7*y+9*y^2-9*y^3+4*y^4)+x^14*(144+235*y-674*y^2-852*y^3+454*y^4+175*y^5-258*y^6)+x^2*(432-1291*y-574*y^2+1524*y^3-2470*y^4-2479*y^5+258*y^6)+x^3*(884-2125*y+973*y^2+5708*y^3-2456*y^4-181*y^5+2459*y^6-462*y^7)+x^13*(268+493*y-877*y^2-332*y^3+3128*y^4+853*y^5+37*y^6+462*y^7)+2*x^4*(512-1598*y+470*y^2+3231*y^3-3382*y^4+486*y^5+1440*y^6-499*y^7+204*y^8)-2*x^12*(-160-110*y+1190*y^2+1887*y^3-502*y^4+2358*y^5+1200*y^6+173*y^7+204*y^8)-x^5*(-784+2920*y-719*y^2-6692*y^3+10446*y^4-627*y^5+1199*y^6+2642*y^7+158*y^8+177*y^9)+x^11*(368+424*y-143*y^2-644*y^3+9870*y^4+909*y^5+4559*y^6+2354*y^7+446*y^8+177*y^9)+x^6*(311-1635*y+174*y^2+7910*y^3-5294*y^4+7983*y^5+2468*y^6+2058*y^7+1069*y^8+262*y^9+30*y^10)-x^10*(-265+189*y+1038*y^2+6662*y^3-1934*y^4+10095*y^5+2276*y^6+2826*y^7+1069*y^8+262*y^9+30*y^10)+x^9*(209+434*y+1446*y^2-1016*y^3+7831*y^4-197*y^5+4542*y^6+1322*y^7+892*y^8+181*y^9+60*y^10)-x^7*(17+530*y+1254*y^2-2840*y^3+6487*y^4-101*y^5+4446*y^6+1226*y^7+988*y^8+181*y^9+60*y^10))*Log[2+x^(-1)+x]*Log[y]*Log[1+y])/(6*x^2*(-1+x^2)*(1+y)^2*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2))^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(-82+13*y)+(x+x^3)*(81+3856*y+6481*y^2+4550*y^3+324*y^4)-x^2*(3390+6791*y+8955*y^2+7225*y^3+4327*y^4+376*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[y]*Log[1+y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(-51+86*y)+4*x^4*y^2*(-51+86*y)+x*(143+972*y-1101*y^2-1538*y^3-1800*y^4)+x^3*(143+972*y-1101*y^2-1538*y^3-1800*y^4)+x^2*(142+2967*y+3595*y^2+4825*y^3+2223*y^4+1456*y^5))*Log[2+x^(-1)+x]^2*Log[y]*Log[1+y])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(-51+86*y)+(x+x^3)*(143+972*y-1101*y^2-1538*y^3-1800*y^4)+x^2*(142+2967*y+3595*y^2+4825*y^3+2223*y^4+1456*y^5))*Log[2+x^(-1)+x]^2*Log[y]*Log[1+y])/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[y]*Log[1+y])/(x*(1+x)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]^2*Log[y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(9*x^11*(1+y)^2*(3+5*y)-3*(1+y)^2*(9+79*y)-x*(1+y)^2*(-183+174*y-682*y^2+57*y^3)+x^10*(1+y)^2*(9-18*y-202*y^2+57*y^3)+x^2*(174-155*y+248*y^2+1283*y^3+245*y^4-266*y^5+87*y^6)-x^9*(-18-59*y+536*y^2+1091*y^3+341*y^4+22*y^5+87*y^6)+x^8*(71+745*y+1036*y^2+409*y^3+1186*y^4+610*y^5+41*y^6+30*y^7)-x^3*(71+1225*y+1804*y^2+793*y^3+1570*y^4+898*y^5+41*y^6+30*y^7)-x^7*(222-2*y-481*y^2+218*y^3-634*y^4+64*y^5+231*y^6+30*y^7)+x^4*(222+94*y-97*y^2+794*y^3-250*y^4+160*y^5+231*y^6+30*y^7)-x^6*(345+1113*y+2161*y^2+3260*y^3+2221*y^4+1281*y^5+447*y^6+60*y^7)+x^5*(345+1209*y+2161*y^2+3068*y^3+2221*y^4+1377*y^5+447*y^6+60*y^7))*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(6*(-1+x)*x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-173+43*y)+x^4*y^2*(-173+43*y)+x*(16+191*y-575*y^2-103*y^3-217*y^4)+x^3*(16+191*y-575*y^2-103*y^3-217*y^4)+2*x^2*(46+406*y+150*y^2+520*y^3+169*y^4+87*y^5))*Log[x]*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(7*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(3+9*y-52*y^2-3*y^3-17*y^4)+x^3*(3+9*y-52*y^2-3*y^3-17*y^4)+x^2*(17+75*y+33*y^2+93*y^3+20*y^4+10*y^5))*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(17*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(3+9*y-52*y^2-3*y^3-17*y^4)+x^2*(17+75*y+33*y^2+93*y^3+20*y^4+10*y^5))*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-61+43*y)+x^4*y^2*(-61+43*y)+x*(32+1039*y+1513*y^2+697*y^3-225*y^4)+x^3*(32+1039*y+1513*y^2+697*y^3-225*y^4)+2*x^2*(-418-654*y-714*y^2-552*y^3-295*y^4+91*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+76*y+x^2*(1+76*y)-x*(76+3*y+77*y^2))*Log[1+x^(-1)+x-y]^2*Log[y]*Log[1+y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+11*x^2*(19-18*y+3*y^2)+11*x^8*(19-18*y+3*y^2)+x^4*(529-672*y+240*y^2-44*y^3)+x^6*(529-672*y+240*y^2-44*y^3)+x^5*(589-735*y+315*y^2-33*y^3)+x^3*(394-420*y+165*y^2-11*y^3)+x^7*(394-420*y+165*y^2-11*y^3))*Log[y]^2*Log[1+y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2+x*(43+612*y+1655*y^2+526*y^3)+x^3*(43+612*y+1655*y^2+526*y^3)-x^2*(666+1741*y+1353*y^2+1827*y^3+709*y^4))*Log[x]*Log[y]^2*Log[1+y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]^2*Log[1+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(-97+28*y)+(x+x^3)*(91+804*y-473*y^2+558*y^3-256*y^4)+x^2*(-42+947*y-665*y^2+1133*y^3-69*y^4+144*y^5))*Log[2+x^(-1)+x]*Log[y]^2*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]*Log[y]^2*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*x-((1+x^4)*y^2*(-45+7*y)+(x+x^3)*(3+64*y-77*y^2+54*y^3-16*y^4)+x^2*(-1+112*y-61*y^2+129*y^3+9*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[1+x^(-1)+x-y]*Log[y]^2*Log[1+y])/(2*x^2*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^3*Log[1+y])/(x*(1+x)^2)-(4*M2*(67+67*x^12+x*(673-131*y)+x^11*(673-131*y)+x^2*(3304-1275*y+22*y^2)+x^10*(3304-1275*y+22*y^2)+x^3*(10191-5508*y+608*y^2+135*y^3)+x^9*(10191-5508*y+608*y^2+135*y^3)+x^4*(21632-14607*y+2154*y^2+33*y^3-183*y^4)+x^8*(21632-14607*y+2154*y^2+33*y^3-183*y^4)+x^5*(33395-25321*y+4786*y^2+177*y^3-117*y^4+120*y^5)+x^7*(33395-25321*y+4786*y^2+177*y^3-117*y^4+120*y^5)+x^6*(38482-30336*y+5986*y^2-42*y^3-318*y^4+60*y^5-30*y^6))*Log[1+y]^2)/(9*x*(1+x)^6*(1+x+x^2-x*y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(29+12*y)+(x+x^3)*(-57-506*y+567*y^2+952*y^3+480*y^4)-x^2*(-160+549*y+161*y^2+819*y^3+1127*y^4+576*y^5))*Log[1-x]^2*Log[1+y]^2)/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*((-2*(5*(1+x^6)*y+(x^2+x^4)*(-44+117*y-44*y^2)+(x+x^5)*(1+56*y+y^2)-8*x^3*(14-11*y+14*y^2)))/(y+x^2*y-x*(1+y^2))+(19*(1+x^12)*y-(x+x^11)*(7-37*y+64*y^2)+(x^2+x^10)*(23-118*y-31*y^2+78*y^3)-(x^3+x^9)*(-302+840*y-713*y^2+93*y^3+40*y^4)+(x^4+x^8)*(991-2598*y+2542*y^2-1148*y^3+131*y^4+7*y^5)-(x^5+x^7)*(-1879+4675*y-5101*y^2+2585*y^3-684*y^4+44*y^5)-2*x^6*(-1149+2836*y-3129*y^2+1718*y^3-458*y^4+62*y^5))/((1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2)))*Log[x]*Log[1+y]^2)/(3*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(4+3*y)+(x+x^3)*(9+230*y+681*y^2+548*y^3+120*y^4)-x^2*(244+723*y+823*y^2+837*y^3+589*y^4+144*y^5))*Log[1-x]*Log[x]*Log[1+y]^2)/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(219+32*y)+24*x^4*y^2*(219+32*y)+x*(-395-27214*y-28379*y^2-15672*y^3+3840*y^4)+x^3*(-395-27214*y-28379*y^2-15672*y^3+3840*y^4)+x^2*(21168+28401*y+44861*y^2+26119*y^3+10811*y^4-4608*y^5))*Log[x]^2*Log[1+y]^2)/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(-9*(1+x^6)*y+(x+x^5)*(5-52*y+5*y^2)+4*x^3*(25-22*y+25*y^2)+x^2*(1+x^2)*(44-109*y+44*y^2))*Log[1+x]*Log[1+y]^2)/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1+y]^2)/(x*(1+x)^2)-(13*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1+y]^2)/(x*(1+x)^2)+(M2*(-27*y-27*x^12*y+3*x*(5-79*y+32*y^2)+3*x^11*(5-79*y+32*y^2)+x^2*(177-958*y+807*y^2-126*y^3)+x^10*(177-958*y+807*y^2-126*y^3)+x^3*(742-2676*y+2863*y^2-1035*y^3+72*y^4)+x^9*(742-2676*y+2863*y^2-1035*y^3+72*y^4)+x^5*(2853-8609*y+10275*y^2-5511*y^3+1620*y^4-132*y^5)+x^7*(2853-8609*y+10275*y^2-5511*y^3+1620*y^4-132*y^5)+x^4*(1749-5662*y+6270*y^2-3240*y^3+597*y^4-15*y^5)+x^8*(1749-5662*y+6270*y^2-3240*y^3+597*y^4-15*y^5)-2*x^6*(-1651+5040*y-5827*y^2+3510*y^3-930*y^4+150*y^5))*Log[2+x^(-1)+x]*Log[1+y]^2)/(3*x*(1+x)^2*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^3+24*x^4*y^3+x*(-39-154*y-71*y^2+260*y^3+120*y^4)+x^3*(-39-154*y-71*y^2+260*y^3+120*y^4)+x^2*(76+125*y+89*y^2+107*y^3-221*y^4-144*y^5))*Log[1-x]*Log[2+x^(-1)+x]*Log[1+y]^2)/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(-72+43*y)+8*x^4*y^2*(-72+43*y)+x*(95+3438*y+4823*y^2+5696*y^3+536*y^4)+x^3*(95+3438*y+4823*y^2+5696*y^3+536*y^4)-x^2*(2816+5933*y+10473*y^2+6315*y^3+5359*y^4+880*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[1+y]^2)/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(323+150*y)+(x+x^3)*(-123+9474*y+35269*y^2+25752*y^3+5616*y^4)-x^2*(11824+34303*y+31731*y^2+38473*y^3+27733*y^4+6816*y^5))*Log[2+x^(-1)+x]^2*Log[1+y]^2)/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(44*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]^2)/(3*x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x^(-1)+x-y]*Log[1+y]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+36*y+93*y^2+34*y^3)+x^3*(1+36*y+93*y^2+34*y^3)-x^2*(40+95*y+75*y^2+97*y^3+41*y^4))*Log[x]*Log[x^(-1)+x-y]*Log[1+y]^2)/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1+y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+12*y+45*y^2+10*y^3)+x^3*(1+12*y+45*y^2+10*y^3)-x^2*(16+47*y+27*y^2+49*y^3+17*y^4))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+y]^2)/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+60*y+x^2*(1+60*y)-x*(60+3*y+61*y^2))*Log[x^(-1)+x-y]^2*Log[1+y]^2)/(2*x*(1+x)^2*(x-y)*(-1+x*y))-(22*M2*x*Log[1+x^(-1)+x-y]*Log[1+y]^2)/(3*(1+x)^2)+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(8+3*y)+x^2*y*(8+3*y)+x*(-1+32*y+41*y^2+18*y^3))*Log[1-x]*Log[1+x^(-1)+x-y]*Log[1+y]^2)/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(337+91*y)+2*x^4*y^2*(337+91*y)+x*(-89-4028*y-4479*y^2-1894*y^3+614*y^4)+x^3*(-89-4028*y-4479*y^2-1894*y^3+614*y^4)+x^2*(3140+4331*y+6151*y^2+4077*y^3+1273*y^4-796*y^5))*Log[x]*Log[1+x^(-1)+x-y]*Log[1+y]^2)/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(28*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1+y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(43+41*y)+6*x^4*y^2*(43+41*y)+x*(71+4356*y+10713*y^2+7562*y^3+1182*y^4)+x^3*(71+4356*y+10713*y^2+7562*y^3+1182*y^4)-x^2*(4412+10861*y+11913*y^2+11939*y^3+7831*y^4+1428*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1+y]^2)/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+76*y+x^2*(1+76*y)-x*(76+3*y+77*y^2))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y]^2)/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(36*y^2+36*x^4*y^2-x*(23+1862*y+3511*y^2+1816*y^3)-x^3*(23+1862*y+3511*y^2+1816*y^3)+x^2*(1780+3557*y+3793*y^2+3603*y^3+1803*y^4))*Log[1+x^(-1)+x-y]^2*Log[1+y]^2)/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+11*x^2*(25-18*y+3*y^2)+11*x^8*(25-18*y+3*y^2)+x^5*(1215-1245*y+477*y^2-55*y^3)+x^4*(1033-1044*y+354*y^2-44*y^3)+x^6*(1033-1044*y+354*y^2-44*y^3)+x^3*(640-570*y+165*y^2-11*y^3)+x^7*(640-570*y+165*y^2-11*y^3))*Log[y]*Log[1+y]^2)/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[y]*Log[1+y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2+x*(43+644*y+1719*y^2+558*y^3)+x^3*(43+644*y+1719*y^2+558*y^3)-x^2*(698+1805*y+1417*y^2+1891*y^3+741*y^4))*Log[x]*Log[y]*Log[1+y]^2)/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*(1+x^4)*y^2-(x+x^3)*(43+516*y+695*y^2+430*y^3)+x^2*(378+781*y+1161*y^2+867*y^3+421*y^4))*Log[2+x^(-1)+x]*Log[y]*Log[1+y]^2)/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]*Log[y]*Log[1+y]^2)/(x^2*(1+x)^2*(1+y)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y+3*x^2*y-2*x*(2+y+2*y^2))*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y]^2)/(x^2*(1+x)^2*(1+y)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2*Log[1+y]^2)/(x*(1+x)^2)+(2*M2*(55+55*x^10-55*x*(-7+3*y)-55*x^9*(-7+3*y)+11*x^2*(133-90*y+15*y^2)+11*x^8*(133-90*y+15*y^2)+x^5*(6691-7017*y+2649*y^2-363*y^3)+x^4*(5693-5748*y+2034*y^2-220*y^3)+x^6*(5693-5748*y+2034*y^2-220*y^3)+x^3*(3464-3114*y+825*y^2-55*y^3)+x^7*(3464-3114*y+825*y^2-55*y^3))*Log[1+y]^3)/(9*x*(1+x)^2*(1+x+x^2-x*y)^3)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(11+6*y)+(x+x^3)*(-49-298*y+143*y^2+472*y^3+240*y^4)-x^2*(-112+93*y-71*y^2+187*y^3+511*y^4+288*y^5))*Log[1-x]*Log[1+y]^3)/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-224*x+(6*(1+x^4)*y^2*(19+24*y)+(x+x^3)*(-162+115*y+1892*y^2+2455*y^3+720*y^4)-x^2*(553+1712*y+1760*y^2+1964*y^3+2407*y^4+864*y^5))/((x-y)*(1+y)^2*(-1+x*y)))*Log[x]*Log[1+y]^3)/(48*x^2*(1+x)^2)+(50*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]^3)/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(17+46*y)+6*x^4*y^2*(17+46*y)+x*(-285-1991*y-2371*y^2+379*y^3+348*y^4)+x^3*(-285-1991*y-2371*y^2+379*y^3+348*y^4)+x^2*(1391+2953*y+3469*y^2+3451*y^3-124*y^4-624*y^5))*Log[2+x^(-1)+x]*Log[1+y]^3)/(48*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+48*y+x^2*(1+48*y)-x*(48+3*y+49*y^2))*Log[x^(-1)+x-y]*Log[1+y]^3)/(x*(1+x)^2*(x-y)*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2*(187+59*y)+12*x^4*y^2*(187+59*y)+x*(-69-9182*y-6673*y^2-1196*y^3+2508*y^4)+x^3*(-69-9182*y-6673*y^2-1196*y^3+2508*y^4)+x^2*(6872+6391*y+11155*y^2+4729*y^3-907*y^4-3216*y^5))*Log[1+x^(-1)+x-y]*Log[1+y]^3)/(48*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y]^3)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-144*x+(24*(1+x^4)*y^2*(47+12*y)+(x+x^3)*(51-2786*y+227*y^2+1144*y^3+1440*y^4)-x^2*(-1760+617*y-1387*y^2+1871*y^3+2323*y^4+1728*y^5))/((x-y)*(1+y)^2*(-1+x*y)))*Log[1+y]^4)/(48*x^2*(1+x)^2)+(2*M2*(1+x^4)*(1+x^2-2*x*y)*Log[x]^2*Log[-x+y])/(x^2*(y+x^2*y-x*(1+y^2)))-(68*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^3*Log[-x+y])/(3*x*(1+x)^2)-(8*M2*(1+x^4)*(1+x^2-2*x*y)*Log[x]*Log[1+x]*Log[-x+y])/(x^2*(y+x^2*y-x*(1+y^2)))+(34*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[1+x]*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+x^4)*(1+x^2-2*x*y)*Log[1+x]^2*Log[-x+y])/(x^2*(y+x^2*y-x*(1+y^2)))-(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]^2*Log[-x+y])/(x*(1+x)^2)+(2*M2*(23-34*x^2+23*x^4)*Log[x^(-1)+x-y]*Log[-x+y])/(3*x*(1+x)^2)-(10*M2*(3+3*x^8+(x+x^7)*(6+5*y)+x^4*(-88+88*y-94*y^2)+(x^3+x^5)*(-38+99*y-44*y^2)+(x^2+x^6)*(-2+38*y-8*y^2))*Log[x]*Log[x^(-1)+x-y]*Log[-x+y])/(9*x^2*(1+x)^2*(x-y-x^2*y+x*y^2))+(2*M2*(3+3*x^8+x*(6+5*y)+x^7*(6+5*y)+x^4*(-88+88*y-94*y^2)+x^3*(-38+99*y-44*y^2)+x^5*(-38+99*y-44*y^2)+x^2*(-2+38*y-8*y^2)+x^6*(-2+38*y-8*y^2))*Log[x]*Log[x^(-1)+x-y]*Log[-x+y])/(9*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(26*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(8*M2*(3+3*x^8+x*(6+5*y)+x^7*(6+5*y)+x^4*(-88+88*y-94*y^2)+x^3*(-38+99*y-44*y^2)+x^5*(-38+99*y-44*y^2)+x^2*(-2+38*y-8*y^2)+x^6*(-2+38*y-8*y^2))*Log[1+x]*Log[x^(-1)+x-y]*Log[-x+y])/(3*x^2*(1+x)^2*(x-y)*(-1+x*y))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x]*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+(2*M2*(-44-17/x-44*x^2-17*x^3-(3*(1+x+x^4+x^5))/((-1+x)*x^2*(x-y))+x*(-76-(3*(1+x+x^4+x^5))/((-1+x)*(-1+x*y))))*Log[x^(-1)+x-y]^2*Log[-x+y])/(3*(1+x)^2)-(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]^2*Log[-x+y])/(x*(1+x)^2)-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]^2*Log[-x+y])/(x*(1+x)^2)+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^3*Log[-x+y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(M2*(12+12*x^8+x*(24+5*y)+x^7*(24+5*y)+x^4*(-52+88*y-76*y^2)+x^3*(-20+81*y-44*y^2)+x^5*(-20+81*y-44*y^2)+x^2*(7+20*y-17*y^2)+x^6*(7+20*y-17*y^2))*Log[1+x]*Log[1+x^(-1)+x-y]*Log[-x+y])/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(M2*(12+12*x^8+(x+x^7)*(24+5*y)+(x^3+x^5)*(-20+81*y-44*y^2)+(x^2+x^6)*(7+20*y-17*y^2)-4*x^4*(13-22*y+19*y^2))*Log[1+x]*Log[1+x^(-1)+x-y]*Log[-x+y])/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(40*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(14*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+(2*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[-x+y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+(28*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+x^4)*(1+x^2-x*y)*Log[1+x^(-1)+x-y]^2*Log[-x+y])/(x^2*(y+x^2*y-x*(1+y^2)))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]^2*Log[-x+y])/(x*(1+x)^2)+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]^2*Log[-x+y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^3*Log[-x+y])/(3*x*(1+x)^2)+(2*M2*(23-34*x^2+23*x^4)*Log[y]*Log[-x+y])/(3*x*(1+x)^2)-(4*M2*(-11*(1+x^6)*y+(x+x^5)*(8-50*y+8*y^2)+(x^2+x^4)*(44-105*y+44*y^2)+x^3*(94-88*y+94*y^2))*Log[x]*Log[y]*Log[-x+y])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[y]*Log[-x+y])/(x*(1+x)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[y]*Log[-x+y])/(x*(1+x)^2)+(M2*(-73*y-73*x^6*y+5*x^2*(44-105*y+44*y^2)+5*x^4*(44-105*y+44*y^2)+x*(49-268*y+49*y^2)+x^5*(49-268*y+49*y^2)+x^3*(452-440*y+452*y^2))*Log[1+x]*Log[y]*Log[-x+y])/(9*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(5*M2*(-73*(1+x^6)*y+5*(x^2+x^4)*(44-105*y+44*y^2)+(x+x^5)*(49-268*y+49*y^2)+x^3*(452-440*y+452*y^2))*Log[1+x]*Log[y]*Log[-x+y])/(9*x*(1+x)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x]*Log[y]*Log[-x+y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[y]*Log[-x+y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]*Log[y]*Log[-x+y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[y]*Log[-x+y])/(x*(1+x)^2)-(2*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[-x+y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x^(-1)+x-y]*Log[y]*Log[-x+y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]*Log[y]*Log[-x+y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y]*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2*Log[y]*Log[-x+y])/(x*(1+x)^2)-(2*M2*(-20*(1+x^6)*y+(x+x^5)*(17-50*y+17*y^2)+(x^2+x^4)*(44-96*y+44*y^2)+x^3*(76-88*y+76*y^2))*Log[y]^2*Log[-x+y])/(3*x*(1+x)^2*(x-y-x^2*y+x*y^2))+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y]^2*Log[-x+y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]^2*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]^2*Log[-x+y])/(x*(1+x)^2)+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^3*Log[-x+y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+(M2*(29*y+29*x^6*y+x^3*(-76+88*y-76*y^2)+x^2*(-44+105*y-44*y^2)+x^4*(-44+105*y-44*y^2)-17*x*(1-4*y+y^2)-17*x^5*(1-4*y+y^2))*Log[1+x]*Log[1+y]*Log[-x+y])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(M2*(29*(1+x^6)*y+x^3*(-76+88*y-76*y^2)+(x^2+x^4)*(-44+105*y-44*y^2)-17*x*(1+x^4)*(1-4*y+y^2))*Log[1+x]*Log[1+y]*Log[-x+y])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-(2*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(3*x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+(2*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[1+x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(3*x*(1+x)^2)-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-(4*M2*(-23*(1+x^6)*y+11*x^2*(1+x^2)*(4-9*y+4*y^2)+(x+x^5)*(17-56*y+17*y^2)+x^3*(76-88*y+76*y^2))*Log[y]*Log[1+y]*Log[-x+y])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+(2*M2*(-((17+44*x+76*x^2+44*x^3+17*x^4)/(1+x)^2)-(6*(1+x^4)*y)/(y+x^2*y-x*(1+y^2)))*Log[1+y]^2*Log[-x+y])/(3*x)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+y]^2*Log[-x+y])/(x*(1+x)^2)-(28*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]^2*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1+y]^2*Log[-x+y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^3*Log[-x+y])/(3*x*(1+x)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[-x+y]^2)/(x*(1+x)^2)+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[-x+y]^2)/(x*(1+x)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[-x+y]^2)/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]*Log[-x+y]^2)/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[-x+y]^2)/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]*Log[-x+y]^2)/(x*(1+x)^2)+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[-x+y]^2)/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2*Log[-x+y]^2)/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+y]*Log[-x+y]^2)/(x*(1+x)^2)+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]*Log[-x+y]^2)/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1+y]*Log[-x+y]^2)/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^2*Log[-x+y]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2-(x+x^3)*(1+12*y-43*y^2+10*y^3)-x^2*(6+41*y-27*y^2+39*y^3+5*y^4))*Log[1-x]^2*Log[x]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*((1+x^14)*(3+5*y+9*y^2+3*y^3)-(x+x^13)*(-19-22*y^2+30*y^3+15*y^4)+(x^2+x^12)*(72-100*y+57*y^2-147*y^3+15*y^4+27*y^5)-(x^3+x^11)*(-219+404*y-369*y^2+276*y^3-245*y^4-36*y^5+21*y^6)+x^4*(1+x^6)*(506-1086*y+1061*y^2-755*y^3+435*y^4-209*y^5-42*y^6+6*y^7)+(x^5+x^9)*(903-2108*y+2196*y^2-1422*y^3+845*y^4-420*y^5+126*y^6+12*y^7)-(x^6+x^8)*(-1263+3119*y-3309*y^2+2121*y^3-1210*y^4+654*y^5-294*y^6+42*y^7)-2*x^7*(-703+1788*y-1849*y^2+1292*y^3-585*y^4+452*y^5-147*y^6+48*y^7))*Log[x]^2*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(88*(1+x^4)*y^2+(x+x^3)*(85+426*y+949*y^2+256*y^3)-x^2*(344+1119*y+1107*y^2+1289*y^3+429*y^4))*Log[1-x]*Log[x]^2*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3990*(1+x^4)*y^2-(x+x^3)*(68+7559*y-1046*y^2+7423*y^3)+x^2*(3433-910*y+15322*y^2-774*y^3+3501*y^4))*Log[x]^3*Log[x*(-x+y)])/(192*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]^2*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]^2*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1-x)^13*(x-y)*(1+x^2-2*x*y)*(1-x*y)*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4*(3+5*y+9*y^2+3*y^3+x^10*(3+5*y+9*y^2+3*y^3)+(x+x^9)*(13-4*y+14*y^2-18*y^3-9*y^4)+(x^4+x^6)*(183-275*y+148*y^2-170*y^3+y^4-63*y^5)+(x^2+x^8)*(40-64*y+23*y^2-53*y^3+9*y^4+9*y^5)+(x^3+x^7)*(107-140*y+143*y^2-20*y^3+73*y^4-3*y^6)+2*x^5*(115-136*y+158*y^2-2*y^3+81*y^4+12*y^6))*Log[x]*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(3*(-1+x)^13*x^2*(1+y)^3*(1+x+x^2-x*y)^7*(x*(-1+y)+y+x^2*y)^4*(y+x^2*y-x*(1+y^2))^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2+x*(1+4*y+21*y^2+2*y^3)+x^3*(1+4*y+21*y^2+2*y^3)-x^2*(6+23*y+11*y^2+25*y^3+7*y^4))*Log[1-x]*Log[x]*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2*(-49+24*y)+(x+x^3)*(175+3554*y+5367*y^2+8580*y^3+1920*y^4)-x^2*(2420+6101*y+13009*y^2+7987*y^3+7971*y^4+2304*y^5))*Log[x]^2*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(3+5*y+9*y^2+3*y^3+x^12*(3+5*y+9*y^2+3*y^3)+x*(13-10*y+4*y^2-36*y^3-15*y^4)+x^11*(13-10*y+4*y^2-36*y^3-15*y^4)+x^2*(43-85*y+40*y^2-78*y^3+45*y^4+27*y^5)+x^10*(43-85*y+40*y^2-78*y^3+45*y^4+27*y^5)+x^3*(120-224*y+285*y^2-84*y^3+170*y^4-18*y^5-21*y^6)+x^9*(120-224*y+285*y^2-84*y^3+170*y^4-18*y^5-21*y^6)+x^5*(337-778*y+1009*y^2-320*y^3+575*y^4-2*y^5+147*y^6)+x^7*(337-778*y+1009*y^2-320*y^3+575*y^4-2*y^5+147*y^6)+x^4*(223-553*y+451*y^2-509*y^3+50*y^4-200*y^5+6*y^7)+x^8*(223-553*y+451*y^2-509*y^3+50*y^4-200*y^5+6*y^7)-2*x^6*(-183+505*y-420*y^2+486*y^3-5*y^4+225*y^5+24*y^7))*Log[2+x^(-1)+x]^2*Log[x*(-x+y)])/(3*x^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*y^2+120*x^4*y^2+x*(21-22*y+373*y^2-64*y^3)+x^3*(21-22*y+373*y^2-64*y^3)-x^2*(56+415*y+19*y^2+457*y^3+77*y^4))*Log[1-x]*Log[2+x^(-1)+x]^2*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(123+16*y)+6*x^4*y^2*(123+16*y)+x*(-43+697*y+4987*y^2+2191*y^3+512*y^4)+x^3*(-43+697*y+4987*y^2+2191*y^3+512*y^4)-x^2*(1329+4229*y+1521*y^2+4559*y^3+2694*y^4+608*y^5))*Log[x]*Log[2+x^(-1)+x]^2*Log[x*(-x+y)])/(64*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2*(-91+36*y)+40*x^4*y^2*(-91+36*y)-x*(1111+2814*y+17527*y^2-3824*y^3+672*y^4)-x^3*(1111+2814*y+17527*y^2-3824*y^3+672*y^4)+x^2*(3656+16005*y+1089*y^2+20339*y^3+351*y^4-768*y^5))*Log[2+x^(-1)+x]^3*Log[x*(-x+y)])/(384*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(65+65*x^8+x*(802+6*y)+x^7*(802+6*y)-6*x^2*(-623+21*y+11*y^2)-6*x^6*(-623+21*y+11*y^2)+2*x^3*(4462-69*y+63*y^2+60*y^3)+2*x^5*(4462-69*y+63*y^2+60*y^3)+x^4*(11786-252*y+24*y^2-60*y^4))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(9*x*(1+x)^6)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]^2*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(10+3*y)-(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]^2*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[x]*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(-1535+96*y)+(x+x^3)*(-7+5388*y-11843*y^2+10778*y^3+1920*y^4)+x^2*(738+11473*y-16131*y^2+9951*y^3-4631*y^4-2304*y^5))*Log[x]^2*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(4*M2*(3+5*y+9*y^2+3*y^3+x^8*(3+5*y+9*y^2+3*y^3)+x*(10+5*y+43*y^2+21*y^3+5*y^4)+x^7*(10+5*y+43*y^2+21*y^3+5*y^4)+x^3*(22-101*y+169*y^2+103*y^3-9*y^4-44*y^5)+x^5*(22-101*y+169*y^2+103*y^3-9*y^4-44*y^5)+x^2*(16-38*y+94*y^2+58*y^3+14*y^4-8*y^5)+x^6*(16-38*y+94*y^2+58*y^3+14*y^4-8*y^5)-2*x^4*(-2+118*y+y^2+47*y^3+73*y^4+47*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(x-y)*(1+y)^3*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+32*y+85*y^2+30*y^3)+x^3*(1+32*y+85*y^2+30*y^3)-x^2*(36+87*y+67*y^2+89*y^3+37*y^4))*Log[1-x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1452*y^2+1452*x^4*y^2+x*(-13+260*y+6367*y^2+286*y^3)+x^3*(-13+260*y+6367*y^2+286*y^3)-x^2*(1738+6341*y+481*y^2+6315*y^3+1725*y^4))*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(64*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(461+24*y)+4*x^4*y^2*(461+24*y)+x*(-51-1444*y+7681*y^2+5122*y^3+3040*y^4)+x^3*(-51-1444*y+7681*y^2+5122*y^3+3040*y^4)-x^2*(694+8443*y+4575*y^2+11285*y^3+7107*y^4+3136*y^5))*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(2*(3+5*y+9*y^2+3*y^3)+2*x^8*(3+5*y+9*y^2+3*y^3)+x*(20-5*y+41*y^2-3*y^3-5*y^4)+x^7*(20-5*y+41*y^2-3*y^3-5*y^4)-x^2*(-47+163*y+148*y^2+220*y^3+59*y^4+y^5)-x^6*(-47+163*y+148*y^2+220*y^3+59*y^4+y^5)+4*x^4*(77+41*y+101*y^2+55*y^3+86*y^4+28*y^5)+x^3*(176-121*y-79*y^2-211*y^3+63*y^4+44*y^5)+x^5*(176-121*y-79*y^2-211*y^3+63*y^4+44*y^5))*Log[x^(-1)+x-y]^2*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(x-y)*(1+y)^3*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[x^(-1)+x-y]^2*Log[x*(-x+y)])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(472*(1+x^4)*y^2+(x+x^3)*(9-740*y+381*y^2-758*y^3)+x^2*(286-399*y+1453*y^2-417*y^3+277*y^4))*Log[x]*Log[x^(-1)+x-y]^2*Log[x*(-x+y)])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+32*y+43*y^2+34*y^3)-x^3*(-1+32*y+43*y^2+34*y^3)+x^2*(28+41*y+61*y^2+39*y^3+27*y^4))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^3*Log[x*(-x+y)])/(x*(1+x)^2)+(M2*(4*(3+5*y+9*y^2+3*y^3)+4*x^8*(3+5*y+9*y^2+3*y^3)+x*(40+5*y+127*y^2+39*y^3+5*y^4)+x^7*(40+5*y+127*y^2+39*y^3+5*y^4)+x^3*(220-323*y+259*y^2-5*y^3+45*y^4-44*y^5)+x^5*(220-323*y+259*y^2-5*y^3+45*y^4-44*y^5)+4*x^4*(79-77*y+100*y^2+8*y^3+13*y^4-19*y^5)-x^2*(-79+239*y-40*y^2+104*y^3+31*y^4+17*y^5)-x^6*(-79+239*y-40*y^2+104*y^3+31*y^4+17*y^5))*Log[x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(x-y)*(1+y)^3*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(16+3*y)+x^2*y*(16+3*y)+x*(7+64*y+49*y^2+18*y^3))*Log[1-x]*Log[x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1760*y^2+1760*x^4*y^2-x*(25+406*y-6303*y^2+356*y^3)-x^3*(25+406*y-6303*y^2+356*y^3)-x^2*(1404+6253*y-887*y^2+6203*y^3+1379*y^4))*Log[x]^2*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(64*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(4*(3+5*y+9*y^2+3*y^3)+4*x^8*(3+5*y+9*y^2+3*y^3)+x*(40+5*y+127*y^2+39*y^3+5*y^4)+x^7*(40+5*y+127*y^2+39*y^3+5*y^4)+x^3*(220-323*y+259*y^2-5*y^3+45*y^4-44*y^5)+x^5*(220-323*y+259*y^2-5*y^3+45*y^4-44*y^5)+4*x^4*(79-77*y+100*y^2+8*y^3+13*y^4-19*y^5)-x^2*(-79+239*y-40*y^2+104*y^3+31*y^4+17*y^5)-x^6*(-79+239*y-40*y^2+104*y^3+31*y^4+17*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(x-y)*(1+y)^3*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2+32*x^4*y^2+x*(1+12*y+149*y^2+10*y^3)+x^3*(1+12*y+149*y^2+10*y^3)-x^2*(42+151*y+27*y^2+153*y^3+43*y^4))*Log[1-x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(179+12*y)+2*x^4*y^2*(179+12*y)+x*(-11-747*y+99*y^2-373*y^3+128*y^4)+x^3*(-11-747*y+99*y^2-373*y^3+128*y^4)+x^2*(415+91*y+1463*y^2+9*y^3+74*y^4-152*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(-359+42*y)+8*x^4*y^2*(-359+42*y)-x*(259-1754*y+9459*y^2+896*y^3+2256*y^4)-x^3*(259-1754*y+9459*y^2+896*y^3+2256*y^4)+x^2*(312+8489*y-1291*y^2+11599*y^3+3739*y^4+1920*y^5))*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(5+44*x+100*x^2+44*x^3+5*x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(3*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-8*y+213*y^2+166*y^3+60*y^4)+x^3*(-3-8*y+213*y^2+166*y^3+60*y^4)-x^2*(38+219*y+143*y^2+261*y^3+203*y^4+72*y^5))*Log[1-x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1068*y^2+1068*x^4*y^2-x*(77+5180*y+5857*y^2+5026*y^3)-x^3*(77+5180*y+5857*y^2+5026*y^3)+x^2*(3958+6011*y+10591*y^2+6165*y^3+4035*y^4))*Log[x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(-169+6*y)+4*x^4*y^2*(-169+6*y)+x*(-11+1684*y+1457*y^2+3322*y^3+760*y^4)+x^3*(-11+1684*y+1457*y^2+3322*y^3+760*y^4)-x^2*(1078+1651*y+5239*y^2+2365*y^3+2683*y^4+784*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(164*y^2+164*x^4*y^2-x*(11+420*y+151*y^2+398*y^3)-x^3*(11+420*y+151*y^2+398*y^3)+x^2*(234+173*y+873*y^2+195*y^3+245*y^4))*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(2*M2*(2*(1+x^8)*(3+5*y+9*y^2+3*y^3)-(x^2+x^6)*(-1+y)^2*(-37+31*y+23*y^2+11*y^3)+(x+x^7)*(20+5*y+71*y^2+27*y^3+5*y^4)+(x^3+x^5)*(88-175*y+199*y^2+67*y^3+9*y^4-44*y^5)-4*x^4*(-27+65*y-33*y^2+13*y^3+20*y^4+22*y^5))*Log[1+x^(-1)+x-y]^2*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^3*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2*(5+y)+(x+x^3)*(1-10*y+127*y^2+72*y^3+30*y^4)-x^2*(18+135*y+67*y^2+161*y^3+103*y^4+36*y^5))*Log[1-x]*Log[1+x^(-1)+x-y]^2*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2+(x+x^3)*(39+1124*y+2147*y^2+1046*y^3)-x^2*(1050+2225*y+2365*y^2+2303*y^3+1089*y^4))*Log[x]*Log[1+x^(-1)+x-y]^2*Log[x*(-x+y)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(137+6*y)+4*x^4*y^2*(137+6*y)+x*(35-932*y+999*y^2+646*y^3+776*y^4)+x^3*(35-932*y+999*y^2+646*y^3+776*y^4)-x^2*(-502+901*y-399*y^2+1723*y^3+1181*y^4+800*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2*Log[x*(-x+y)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(17+y)+6*x^4*y^2*(17+y)+x*(-7-158*y+143*y^2-60*y^3+30*y^4)+x^3*(-7-158*y+143*y^2-60*y^3+30*y^4)-x^2*(-42+135*y-253*y^2+145*y^3+35*y^4+36*y^5))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(492*y^2+492*x^4*y^2-x*(33+172*y-1723*y^2+106*y^3)-x^3*(33+172*y-1723*y^2+106*y^3)-x^2*(386+1657*y-443*y^2+1591*y^3+353*y^4))*Log[1+x^(-1)+x-y]^3*Log[x*(-x+y)])/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(65+65*x^8+x*(802+6*y)+x^7*(802+6*y)-6*x^2*(-623+21*y+11*y^2)-6*x^6*(-623+21*y+11*y^2)+2*x^3*(4462-69*y+63*y^2+60*y^3)+2*x^5*(4462-69*y+63*y^2+60*y^3)+x^4*(11786-252*y+24*y^2-60*y^4))*Log[y]*Log[x*(-x+y)])/(9*x*(1+x)^6)+(M2*(1-x)^13*(x-y)*(1-x*y)*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4*(29*(1+x^12)*y+(x+x^11)*(-17+155*y-104*y^2)+(x^2+x^10)*(-95+446*y-473*y^2+138*y^3)+(x^3+x^9)*(-222+888*y-1089*y^2+525*y^3-80*y^4)+(x^4+x^8)*(-295+1294*y-1678*y^2+1004*y^3-251*y^4+17*y^5)+2*x^6*(-109+772*y-1009*y^2+734*y^3-194*y^4+38*y^5)+(x^5+x^7)*(-271+1443*y-2077*y^2+1241*y^3-420*y^4+44*y^5))*Log[x]*Log[y]*Log[x*(-x+y)])/(3*(-1+x)^13*x*(1+x)^2*(1+x+x^2-x*y)^7*(x*(-1+y)+y+x^2*y)^4*(y+x^2*y-x*(1+y^2))^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(436*(1+x^4)*y^2+(x+x^3)*(3-440*y+855*y^2-446*y^3)+x^2*(10-861*y+871*y^2-867*y^3+7*y^4))*Log[x]^2*Log[y]*Log[x*(-x+y)])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1-x)^13*(x-y)*(1-x*y)*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4*(73*(1+x^12)*y+(x+x^11)*(-49+487*y-268*y^2)+(x^2+x^10)*(-367+1738*y-1609*y^2+366*y^3)+(x^3+x^9)*(-1230+4368*y-4881*y^2+1977*y^3-220*y^4)+(x^4+x^8)*(-2519+8426*y-9686*y^2+5236*y^3-1075*y^4+49*y^5)+(x^5+x^7)*(-3767+12063*y-14921*y^2+8221*y^3-2496*y^4+220*y^5)+2*x^6*(-2105+6956*y-8225*y^2+5146*y^3-1366*y^4+226*y^5))*Log[2+x^(-1)+x]*Log[y]*Log[x*(-x+y)])/(3*(-1+x)^13*x*(1+x)^2*(1+x+x^2-x*y)^7*(x*(-1+y)+y+x^2*y)^4*(y+x^2*y-x*(1+y^2))^2)+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[2+x^(-1)+x]*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x]*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y+4*x^2*y-x*(9+10*y+9*y^2))*Log[2+x^(-1)+x]^2*Log[y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(436*y^2+436*x^4*y^2+x*(3-524*y+687*y^2-530*y^3)+x^3*(3-524*y+687*y^2-530*y^3)+x^2*(94-693*y+1039*y^2-699*y^3+91*y^4))*Log[x]*Log[x^(-1)+x-y]*Log[y]*Log[x*(-x+y)])/(6*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(436*y^2+436*x^4*y^2+x*(3-524*y+687*y^2-530*y^3)+x^3*(3-524*y+687*y^2-530*y^3)+x^2*(94-693*y+1039*y^2-699*y^3+91*y^4))*Log[x^(-1)+x-y]^2*Log[y]*Log[x*(-x+y)])/(12*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(2*M2*(5+44*x+100*x^2+44*x^3+5*x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[x*(-x+y)])/(3*x*(1+x)^2)-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x^(-1)+x-y]*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(3+4*y+3*y^2))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)+(M2*(7*y+7*x^12*y-x*(1+11*y+22*y^2)-x^11*(1+11*y+22*y^2)+x^2*(41-200*y+95*y^2+24*y^3)+x^10*(41-200*y+95*y^2+24*y^3)+x^3*(282-852*y+807*y^2-201*y^3-10*y^4)+x^9*(282-852*y+807*y^2-201*y^3-10*y^4)+x^5*(1477-3867*y+4345*y^2-2249*y^3+618*y^4-44*y^5)+x^7*(1477-3867*y+4345*y^2-2249*y^3+618*y^4-44*y^5)+x^4*(817-2272*y+2326*y^2-1112*y^3+161*y^4+y^5)+x^8*(817-2272*y+2326*y^2-1112*y^3+161*y^4+y^5)-2*x^6*(-889+2320*y-2599*y^2+1472*y^3-392*y^4+56*y^5))*Log[y]^2*Log[x*(-x+y)])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(70*(1+x^4)*y^2-(x+x^3)*(45+224*y+33*y^2+134*y^3)+x^2*(64+123*y+583*y^2+213*y^3+109*y^4))*Log[x]*Log[y]^2*Log[x*(-x+y)])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y]^2*Log[x*(-x+y)])/(x*(1+x)^2)+(5*M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+40*y-3*y^2+22*y^3)-x^3*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y]*Log[y]^2*Log[x*(-x+y)])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]^2*Log[x*(-x+y)])/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^3*Log[x*(-x+y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]^2*Log[1+y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]^2*Log[1+y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1-x)^13*(x-y)^2*(1-x*y)*(-1+x*y)*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4*(-29*(1+x^12)*y+(x+x^11)*(17-155*y+104*y^2)+(x^2+x^10)*(95-446*y+473*y^2-138*y^3)+(x^3+x^9)*(222-888*y+1089*y^2-525*y^3+80*y^4)+(x^5+x^7)*(271-1443*y+2077*y^2-1241*y^3+420*y^4-44*y^5)+2*x^6*(109-772*y+1009*y^2-734*y^3+194*y^4-38*y^5)+(x^4+x^8)*(295-1294*y+1678*y^2-1004*y^3+251*y^4-17*y^5))*Log[x]*Log[1+y]*Log[x*(-x+y)])/(3*(-1+x)^13*x*(1+x)^2*(1+x+x^2-x*y)^7*(x*(-1+y)+y+x^2*y)^4*(y+x^2*y-x*(1+y^2))^3)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(20+3*y)+2*x^4*y^2*(20+3*y)+x*(13+90*y+331*y^2+148*y^3+30*y^4)+x^3*(13+90*y+331*y^2+148*y^3+30*y^4)-x^2*(104+363*y+303*y^2+413*y^3+201*y^4+36*y^5))*Log[1-x]*Log[x]*Log[1+y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(91+48*y)+(x+x^3)*(-257-4450*y-3297*y^2+1440*y^3+1920*y^4)+x^2*(3208+3427*y+4295*y^2+2405*y^3-1911*y^4-2304*y^5))*Log[x]^2*Log[1+y]*Log[x*(-x+y)])/(64*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1-x)^13*(x-y)^2*(1-x*y)*(-1+x*y)*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4*(29*x*(1+x^12)*y-(x^2+x^12)*(17-155*y+104*y^2)+(x^3+x^11)*(-95+446*y-473*y^2+138*y^3)-(x^4+x^10)*(222-888*y+1089*y^2-525*y^3+80*y^4)+(x^5+x^9)*(-295+1294*y-1678*y^2+1004*y^3-251*y^4+17*y^5)+2*x^7*(-109+772*y-1009*y^2+734*y^3-194*y^4+38*y^5)+(x^6+x^8)*(-271+1443*y-2077*y^2+1241*y^3-420*y^4+44*y^5))*Log[2+x^(-1)+x]*Log[1+y]*Log[x*(-x+y)])/(3*(-1+x)^13*x^2*(1+x)^2*(1+x+x^2-x*y)^7*(x*(-1+y)+y+x^2*y)^4*(y+x^2*y-x*(1+y^2))^3)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(3+2*y)+24*x^4*y^2*(3+2*y)+x*(-43-258*y+141*y^2+500*y^3+240*y^4)+x^3*(-43-258*y+141*y^2+500*y^3+240*y^4)-x^2*(-100+103*y+27*y^2+209*y^3+529*y^4+288*y^5))*Log[1-x]*Log[2+x^(-1)+x]*Log[1+y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-25+6*y)+x^4*y^2*(-25+6*y)+x*(-27+289*y+591*y^2+431*y^3+32*y^4)+x^3*(-27+289*y+591*y^2+431*y^3+32*y^4)-x^2*(306+495*y+513*y^2+467*y^3+367*y^4+38*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[1+y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(23+26*y)+24*x^4*y^2*(23+26*y)+x*(-343-4206*y-3367*y^2+2592*y^3+1808*y^4)+x^3*(-343-4206*y-3367*y^2+2592*y^3+1808*y^4)+x^2*(2872+3045*y+2753*y^2+2547*y^3-2897*y^4-2432*y^5))*Log[2+x^(-1)+x]^2*Log[1+y]*Log[x*(-x+y)])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(5+44*x+100*x^2+44*x^3+5*x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(3*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(16+3*y)+4*x^4*y^2*(16+3*y)+x*(1+24*y+361*y^2+190*y^3+60*y^4)+x^3*(1+24*y+361*y^2+190*y^3+60*y^4)-x^2*(86+375*y+219*y^2+425*y^3+255*y^4+72*y^5))*Log[1-x]*Log[x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(18*y^2+18*x^4*y^2+x*(3-8*y+47*y^2-14*y^3)+x^3*(3-8*y+47*y^2-14*y^3)-x^2*(4+53*y-7*y^2+59*y^3+7*y^4))*Log[x]*Log[x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(109+3*y)+x^4*y^2*(109+3*y)+x*(-1-37*y+460*y^2+167*y^3+95*y^4)+x^3*(-1-37*y+460*y^2+167*y^3+95*y^4)-x^2*(80+485*y+161*y^2+575*y^3+281*y^4+98*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(2*M2*(5+44*x+100*x^2+44*x^3+5*x^4)*Log[1+x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(3*x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(8+3*y)+x^2*y*(8+3*y)+x*(-1+32*y+41*y^2+18*y^3))*Log[1-x]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2*(11+3*y)+16*x^4*y^2*(11+3*y)+x*(-23-1670*y-2343*y^2-984*y^3+224*y^4)+x^3*(-23-1670*y-2343*y^2-984*y^3+224*y^4)+x^2*(1352+1957*y+2193*y^2+1827*y^3+735*y^4-272*y^5))*Log[x]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(31+69*y)+8*x^4*y^2*(31+69*y)+x*(-37-3866*y-5837*y^2+792*y^4)+x^3*(-37-3866*y-5837*y^2+792*y^4)+x^2*(3400+4783*y+3187*y^2+4617*y^3-355*y^4-1344*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(89+15*y)+x^4*y^2*(89+15*y)+x*(-14-301*y-49*y^2+97*y^3+155*y^4)+x^3*(-14-301*y-49*y^2+97*y^3+155*y^4)-2*x^2*(-89-19*y-119*y^2+37*y^3+89*y^4+85*y^5))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-32+3*y)+x^4*y^2*(-32+3*y)+x*(5+181*y+152*y^2+49*y^3-67*y^4)+x^3*(5+181*y+152*y^2+49*y^3-67*y^4)+x^2*(-145-189*y-291*y^2-129*y^3-28*y^4+64*y^5))*Log[1+x^(-1)+x-y]^2*Log[1+y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-32+3*y)+(x+x^3)*(5+181*y+152*y^2+49*y^3-67*y^4)+x^2*(-145-189*y-291*y^2-129*y^3-28*y^4+64*y^5))*Log[1+x^(-1)+x-y]^2*Log[1+y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(8*M2*(6*y+6*x^10*y-3*x*(1-4*y+7*y^2)-3*x^9*(1-4*y+7*y^2)+x^2*(-3+11*y-21*y^2+27*y^3)+x^8*(-3+11*y-21*y^2+27*y^3)+x^3*(19-28*y+16*y^2-15*y^4)+x^7*(19-28*y+16*y^2-15*y^4)-2*x^5*(-39+70*y-84*y^2+39*y^3-9*y^4+3*y^5)+x^4*(52-118*y+97*y^2-45*y^3+15*y^4+3*y^5)+x^6*(52-118*y+97*y^2-45*y^3+15*y^4+3*y^5))*Log[y]*Log[1+y]*Log[x*(-x+y)])/(3*x*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[y]*Log[1+y]*Log[x*(-x+y)])/(x*(1+x)^2)+(36*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y]*Log[1+y]*Log[x*(-x+y)])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(2+3*y+2*y^2))*Log[2+x^(-1)+x]*Log[y]*Log[1+y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y+x*(3+8*y+3*y^2))*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2*Log[1+y]*Log[x*(-x+y)])/(x*(1+x)^2)+(4*M2*(6*y+6*x^10*y-3*x*(1-4*y+7*y^2)-3*x^9*(1-4*y+7*y^2)+x^2*(-3+11*y-21*y^2+27*y^3)+x^8*(-3+11*y-21*y^2+27*y^3)+x^3*(19-28*y+16*y^2-15*y^4)+x^7*(19-28*y+16*y^2-15*y^4)-2*x^5*(-39+70*y-84*y^2+39*y^3-9*y^4+3*y^5)+x^4*(52-118*y+97*y^2-45*y^3+15*y^4+3*y^5)+x^6*(52-118*y+97*y^2-45*y^3+15*y^4+3*y^5))*Log[1+y]^2*Log[x*(-x+y)])/(3*x*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(31+12*y)+(x+x^3)*(-61-522*y+611*y^2+944*y^3+480*y^4)-x^2*(-152+585*y+117*y^2+847*y^3+1131*y^4+576*y^5))*Log[1-x]*Log[1+y]^2*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2*(2+y)+(x+x^3)*(-41+766*y+1967*y^2+1184*y^3+120*y^4)-x^2*(896+1909*y+1745*y^2+1923*y^3+1191*y^4+144*y^5))*Log[x]*Log[1+y]^2*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(80*(1+x^4)*y^2+(x+x^3)*(47+354*y+887*y^2+260*y^3)-x^2*(340+981*y+849*y^2+1075*y^3+387*y^4))*Log[2+x^(-1)+x]*Log[1+y]^2*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(4+3*y)+(x+x^3)*(-7-280*y-415*y^2-98*y^3+60*y^4)+x^2*(250+417*y+413*y^2+383*y^3+89*y^4-72*y^5))*Log[x^(-1)+x-y]*Log[1+y]^2*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(35+12*y)+(x+x^3)*(-3-2198*y-2787*y^2-848*y^3+480*y^4)+x^2*(1912+2697*y+3061*y^2+2319*y^3+571*y^4-576*y^5))*Log[1+x^(-1)+x-y]*Log[1+y]^2*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(28*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y]^2*Log[x*(-x+y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-24*(1+x^4)*y^2*(47+12*y)-(x+x^3)*(51-2450*y+899*y^2+1480*y^3+1440*y^4)+x^2*(-1424+1289*y-715*y^2+2543*y^3+2659*y^4+1728*y^5))*Log[1+y]^3*Log[x*(-x+y)])/(24*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(448*(1+x^4)*y^2-(x+x^3)*(13+602*y-627*y^2+576*y^3)+x^2*(128-601*y+1243*y^2-575*y^3+141*y^4))*Log[x]^2*Log[x*(-x+y)]^2)/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[2+x^(-1)+x]*Log[x*(-x+y)]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*(1+x^4)*y^2+(x+x^3)*(65+442*y+1169*y^2+312*y^3)-x^2*(432+1299*y+1079*y^2+1429*y^3+497*y^4))*Log[x]*Log[2+x^(-1)+x]*Log[x*(-x+y)]^2)/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2-(x+x^3)*(-1+86*y+171*y^2+88*y^3)+x^2*(87+169*y+169*y^2+167*y^3+86*y^4))*Log[2+x^(-1)+x]^2*Log[x*(-x+y)]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[x^(-1)+x-y]*Log[x*(-x+y)]^2)/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(10+3*y)-(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[x^(-1)+x-y]*Log[x*(-x+y)]^2)/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-356*(1+x^4)*y^2+(x+x^3)*(33+1276*y+1029*y^2+1210*y^3)-x^2*(854+1095*y+2651*y^2+1161*y^3+887*y^4))*Log[x]*Log[x^(-1)+x-y]*Log[x*(-x+y)]^2)/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2-(x+x^3)*(-1+52*y+83*y^2+54*y^3)+x^2*(48+81*y+101*y^2+79*y^3+47*y^4))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[x*(-x+y)]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(448*(1+x^4)*y^2-(x+x^3)*(63+1460*y+939*y^2+1334*y^3)+x^2*(886+1065*y+3109*y^2+1191*y^3+949*y^4))*Log[x^(-1)+x-y]^2*Log[x*(-x+y)]^2)/(24*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(216*y^2+216*x^4*y^2+x*(31+2150*y+5071*y^2+2088*y^3)+x^3*(31+2150*y+5071*y^2+2088*y^3)-x^2*(2304+5133*y+4393*y^2+5195*y^3+2335*y^4))*Log[x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)]^2)/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(232*y^2+232*x^4*y^2-x*(-97+1510*y+2383*y^2+1704*y^3)-x^3*(-97+1510*y+2383*y^2+1704*y^3)+x^2*(1472+2189*y+2729*y^2+1995*y^3+1375*y^4))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)]^2)/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+28*y+35*y^2+30*y^3)-x^3*(-1+28*y+35*y^2+30*y^3)+x^2*(24+33*y+53*y^2+31*y^3+23*y^4))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)]^2)/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(5*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2+(x+x^3)*(1+13*y^2-2*y^3)-x^2*(2+15*y+3*y^2+17*y^3+3*y^4))*Log[1+x^(-1)+x-y]^2*Log[x*(-x+y)]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+46*y+9*y^2+28*y^3)+x^2*(14+27*y+119*y^2+45*y^3+23*y^4))*Log[x]*Log[y]*Log[x*(-x+y)]^2)/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y]*Log[x*(-x+y)]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y]*Log[y]*Log[x*(-x+y)]^2)/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[x*(-x+y)]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2*Log[x*(-x+y)]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[1+y]*Log[x*(-x+y)]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2-(x+x^3)*(-33+422*y+911*y^2+488*y^3)+x^2*(480+845*y+745*y^2+779*y^3+447*y^4))*Log[x]*Log[1+y]*Log[x*(-x+y)]^2)/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-8*(1+x^4)*y^2*(65+12*y)-(x+x^3)*(41+794*y+4025*y^2+2056*y^3+480*y^4)+x^2*(1232+4203*y+3055*y^2+4669*y^3+2617*y^4+576*y^5))*Log[2+x^(-1)+x]*Log[1+y]*Log[x*(-x+y)]^2)/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-152*y-75*y^2+22*y^3+60*y^4)+x^2*(106+69*y+145*y^2+27*y^3-59*y^4-72*y^5))*Log[x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(88*y^2+88*x^4*y^2+x*(-17+1510*y+3423*y^2+1544*y^3)+x^3*(-17+1510*y+3423*y^2+1544*y^3)-x^2*(1632+3389*y+2969*y^2+3355*y^3+1615*y^4))*Log[1+x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)]^2)/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y]*Log[x*(-x+y)]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(47+12*y)+(x+x^3)*(17-582*y+769*y^2+728*y^3+480*y^4)-x^2*(-240+899*y+231*y^2+1317*y^3+1121*y^4+576*y^5))*Log[1+y]^2*Log[x*(-x+y)]^2)/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2-(x+x^3)*(1+12*y-43*y^2+10*y^3)-x^2*(6+41*y-27*y^2+39*y^3+5*y^4))*Log[1-x]^2*Log[x]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*((6*(1+x^4))/(x-y)-(6*(x+x^5))/(-1+x*y)-(3+5*y+9*y^2+3*y^3+x^12*(3+5*y+9*y^2+3*y^3)+(x+x^11)*(13-10*y+4*y^2-36*y^3-15*y^4)+(x^2+x^10)*(43-85*y+40*y^2-78*y^3+45*y^4+27*y^5)+(x^3+x^9)*(120-224*y+285*y^2-84*y^3+170*y^4-18*y^5-21*y^6)+(x^5+x^7)*(337-778*y+1009*y^2-320*y^3+575*y^4-2*y^5+147*y^6)+(x^4+x^8)*(223-553*y+451*y^2-509*y^3+50*y^4-200*y^5+6*y^7)-2*x^6*(-183+505*y-420*y^2+486*y^3-5*y^4+225*y^5+24*y^7))/((x-y)*(1+y)^3*(1+x+x^2-x*y)^3*(-1+x*y)))*Log[x]^2*Log[1-x*y])/(3*x^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(88*(1+x^4)*y^2+(x+x^3)*(85+426*y+949*y^2+256*y^3)-x^2*(344+1119*y+1107*y^2+1289*y^3+429*y^4))*Log[1-x]*Log[x]^2*Log[1-x*y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3990*y^2+3990*x^4*y^2-x*(68+8583*y+1002*y^2+8447*y^3)-x^3*(68+8583*y+1002*y^2+8447*y^3)+x^2*(4457+1138*y+17370*y^2+1274*y^3+4525*y^4))*Log[x]^3*Log[1-x*y])/(192*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+x^4)*(1+x^2-2*x*y)*Log[x]*Log[1+x]*Log[1-x*y])/(x^2*(y+x^2*y-x*(1+y^2)))+(26*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[1+x]*Log[1-x*y])/(x*(1+x)^2)-(4*M2*(1+x^4)*(1+x^2-2*x*y)*Log[1+x]^2*Log[1-x*y])/(x^2*(y+x^2*y-x*(1+y^2)))-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]^2*Log[1-x*y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^3*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]^2*Log[2+x^(-1)+x]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(2*M2*(1+x^2-2*x*y)*(3+5*y+9*y^2+3*y^3+x^10*(3+5*y+9*y^2+3*y^3)+(x+x^9)*(13-4*y+14*y^2-18*y^3-9*y^4)+(x^4+x^6)*(183-275*y+148*y^2-170*y^3+y^4-63*y^5)+(x^2+x^8)*(40-64*y+23*y^2-53*y^3+9*y^4+9*y^5)+(x^3+x^7)*(107-140*y+143*y^2-20*y^3+73*y^4-3*y^6)+2*x^5*(115-136*y+158*y^2-2*y^3+81*y^4+12*y^6))*Log[x]*Log[2+x^(-1)+x]*Log[1-x*y])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2+(x+x^3)*(1+4*y+21*y^2+2*y^3)-x^2*(6+23*y+11*y^2+25*y^3+7*y^4))*Log[1-x]*Log[x]*Log[2+x^(-1)+x]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-16*(1+x^4)*y^2*(241+24*y)-(x+x^3)*(-175-5858*y+6153*y^2-132*y^3+1920*y^4)+x^2*(-1652+6187*y-6865*y^2+7373*y^3+3549*y^4+2304*y^5))*Log[x]^2*Log[2+x^(-1)+x]*Log[1-x*y])/(128*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(3+5*y+9*y^2+3*y^3+x^14*(3+5*y+9*y^2+3*y^3)-(x+x^13)*(-19-22*y^2+30*y^3+15*y^4)+(x^2+x^12)*(72-100*y+57*y^2-147*y^3+15*y^4+27*y^5)-x^3*(1+x^8)*(-219+404*y-369*y^2+276*y^3-245*y^4-36*y^5+21*y^6)+(x^4+x^10)*(506-1086*y+1061*y^2-755*y^3+435*y^4-209*y^5-42*y^6+6*y^7)+x^5*(1+x^4)*(903-2108*y+2196*y^2-1422*y^3+845*y^4-420*y^5+126*y^6+12*y^7)-(x^6+x^8)*(-1263+3119*y-3309*y^2+2121*y^3-1210*y^4+654*y^5-294*y^6+42*y^7)-2*x^7*(-703+1788*y-1849*y^2+1292*y^3-585*y^4+452*y^5-147*y^6+48*y^7))*Log[2+x^(-1)+x]^2*Log[1-x*y])/(3*x^2*(1+x)^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*y^2+120*x^4*y^2+x*(21-22*y+373*y^2-64*y^3)+x^3*(21-22*y+373*y^2-64*y^3)-x^2*(56+415*y+19*y^2+457*y^3+77*y^4))*Log[1-x]*Log[2+x^(-1)+x]^2*Log[1-x*y])/(64*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*(1+x^4)*y^2+(x+x^3)*(21-22*y+373*y^2-64*y^3)-x^2*(56+415*y+19*y^2+457*y^3+77*y^4))*Log[1-x]*Log[2+x^(-1)+x]^2*Log[1-x*y])/(64*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(-17+48*y)+2*x^4*y^2*(-17+48*y)+x*(235-761*y-1851*y^2+177*y^3+512*y^4)+x^3*(235-761*y-1851*y^2+177*y^3+512*y^4)+x^2*(1457+2053*y+561*y^2+1167*y^3-186*y^4-608*y^5))*Log[x]*Log[2+x^(-1)+x]^2*Log[1-x*y])/(128*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2*(-17+48*y)+(x+x^3)*(235-761*y-1851*y^2+177*y^3+512*y^4)+x^2*(1457+2053*y+561*y^2+1167*y^3-186*y^4-608*y^5))*Log[x]*Log[2+x^(-1)+x]^2*Log[1-x*y])/(128*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(623+180*y)+(x+x^3)*(535+3390*y+24439*y^2+6736*y^3-672*y^4)-x^2*(7880+29253*y+16257*y^2+28211*y^3+12831*y^4+768*y^5))*Log[2+x^(-1)+x]^3*Log[1-x*y])/(384*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(4*M2*(67+67*x^8+x*(539+3*y)+x^7*(539+3*y)-3*x^2*(-675+21*y+11*y^2)-3*x^6*(-675+21*y+11*y^2)+x^3*(4396-69*y+63*y^2+60*y^3)+x^5*(4396-69*y+63*y^2+60*y^3)-2*x^4*(-2828+63*y-6*y^2+15*y^4))*Log[x^(-1)+x-y]*Log[1-x*y])/(9*x*(1+x)^6)+(M2*(8*(3+7*y+9*y^2+3*y^3)+8*x^8*(3+7*y+9*y^2+3*y^3)+x*(64+97*y+259*y^2+123*y^3+25*y^4)+x^7*(64+97*y+259*y^2+123*y^3+25*y^4)+x^3*(68-383*y+815*y^2+503*y^3-87*y^4-220*y^5)+x^5*(68-383*y+815*y^2+503*y^3-87*y^4-220*y^5)+x^2*(71-111*y+440*y^2+248*y^3+25*y^4-49*y^5)+x^6*(71-111*y+440*y^2+248*y^3+25*y^4-49*y^5)-4*x^4*(9+253*y-6*y^2+98*y^3+181*y^4+113*y^5))*Log[x]*Log[x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(436*y^2+436*x^4*y^2+x*(3-512*y+711*y^2-518*y^3)+x^3*(3-512*y+711*y^2-518*y^3)+x^2*(82-717*y+1015*y^2-723*y^3+79*y^4))*Log[x]^2*Log[x^(-1)+x-y]*Log[1-x*y])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(24+24*x^8+(x+x^7)*(48+25*y)+x^4*(-404+440*y-452*y^2)+(x^3+x^5)*(-172+477*y-220*y^2)+(x^2+x^6)*(-1+172*y-49*y^2))*Log[1+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(M2*(8*(1+x^8)*(3+5*y+9*y^2+3*y^3)+(x+x^7)*(80-39*y+107*y^2-69*y^3-39*y^4)+(x^2+x^6)*(207-551*y-384*y^2-672*y^3-135*y^4+15*y^5)+4*x^4*(271+75*y+322*y^2+138*y^3+255*y^4+75*y^5)+(x^3+x^5)*(660-487*y-105*y^2-633*y^3+249*y^4+132*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3*(x-y-x^2*y+x*y^2))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y+4*x^2*y-x*(13+18*y+13*y^2))*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(8+8*x^6+12*x^2*(21+37*y+37*y^2+11*y^3)+12*x^4*(21+37*y+37*y^2+11*y^3)+x*(69+87*y+99*y^2+33*y^3)+x^5*(69+87*y+99*y^2+33*y^3)+8*x^3*(56+114*y+111*y^2+33*y^3))*Log[x^(-1)+x-y]^2*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(70*y^2+70*x^4*y^2-x*(45+152*y-111*y^2+62*y^3)-x^3*(45+152*y-111*y^2+62*y^3)+x^2*(-8-21*y+439*y^2+69*y^3+37*y^4))*Log[x]*Log[x^(-1)+x-y]^2*Log[1-x*y])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]^2*Log[1-x*y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]^2*Log[1+x^(-1)+x-y]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(4*(3+5*y+9*y^2+3*y^3)+4*x^8*(3+5*y+9*y^2+3*y^3)+x*(40+5*y+127*y^2+39*y^3+5*y^4)+x^7*(40+5*y+127*y^2+39*y^3+5*y^4)+x^3*(220-323*y+259*y^2-5*y^3+45*y^4-44*y^5)+x^5*(220-323*y+259*y^2-5*y^3+45*y^4-44*y^5)+4*x^4*(79-77*y+100*y^2+8*y^3+13*y^4-19*y^5)-x^2*(-79+239*y-40*y^2+104*y^3+31*y^4+17*y^5)-x^6*(-79+239*y-40*y^2+104*y^3+31*y^4+17*y^5))*Log[x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(x-y)*(1+y)^3*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(4+3*y)+2*x^4*y^2*(4+3*y)+x*(-13-126*y-151*y^2-16*y^3+30*y^4)+x^3*(-13-126*y-151*y^2-16*y^3+30*y^4)+x^2*(92+171*y+207*y^2+173*y^3+21*y^4-36*y^5))*Log[1-x]*Log[x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(293+48*y)+8*x^4*y^2*(293+48*y)+x*(257+1890*y+14305*y^2+6752*y^3+1920*y^4)+x^3*(257+1890*y+14305*y^2+6752*y^3+1920*y^4)-x^2*(3720+15203*y+9927*y^2+17253*y^3+9353*y^4+2304*y^5))*Log[x]^2*Log[1+x^(-1)+x-y]*Log[1-x*y])/(64*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(2*M2*(12+12*x^8+(x+x^7)*(24+5*y)+x^4*(-52+88*y-76*y^2)+(x^3+x^5)*(-20+81*y-44*y^2)+(x^2+x^6)*(7+20*y-17*y^2))*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(18*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+(14*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(M2*(4*(3+5*y+9*y^2+3*y^3)+4*x^8*(3+5*y+9*y^2+3*y^3)+x*(40+5*y+127*y^2+39*y^3+5*y^4)+x^7*(40+5*y+127*y^2+39*y^3+5*y^4)+x^3*(220-323*y+259*y^2-5*y^3+45*y^4-44*y^5)+x^5*(220-323*y+259*y^2-5*y^3+45*y^4-44*y^5)+4*x^4*(79-77*y+100*y^2+8*y^3+13*y^4-19*y^5)-x^2*(-79+239*y-40*y^2+104*y^3+31*y^4+17*y^5)-x^6*(-79+239*y-40*y^2+104*y^3+31*y^4+17*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(x-y)*(1+y)^3*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(13+2*y)+24*x^4*y^2*(13+2*y)+x*(43-30*y+1299*y^2+556*y^3+240*y^4)+x^3*(43-30*y+1299*y^2+556*y^3+240*y^4)-x^2*(196+1433*y+741*y^2+1711*y^3+911*y^4+288*y^5))*Log[1-x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(23+2*y)+3*x^4*y^2*(23+2*y)+x*(39-309*y-427*y^2-299*y^3+32*y^4)+x^3*(39-309*y-427*y^2-299*y^3+32*y^4)+x^2*(330+391*y+485*y^2+287*y^3+203*y^4-38*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(343+78*y)+8*x^4*y^2*(343+78*y)+x*(247+1742*y+15527*y^2+7360*y^3+1808*y^4)+x^3*(247+1742*y+15527*y^2+7360*y^3+1808*y^4)-x^2*(4088+17029*y+10913*y^2+18707*y^3+10447*y^4+2432*y^5))*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y]*Log[1-x*y])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(343+78*y)+(x+x^3)*(247+1742*y+15527*y^2+7360*y^3+1808*y^4)-x^2*(4088+17029*y+10913*y^2+18707*y^3+10447*y^4+2432*y^5))*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y]*Log[1-x*y])/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(4*M2*(8+8*x^6+x*(47+21*y+33*y^2+11*y^3)+x^5*(47+21*y+33*y^2+11*y^3)+4*x^2*(41+45*y+45*y^2+11*y^3)+4*x^4*(41+45*y+45*y^2+11*y^3)+8*x^3*(34+48*y+45*y^2+11*y^3))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(4+7*y+4*y^2))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(2*M2*(8+8*x^6+x*(47+21*y+33*y^2+11*y^3)+x^5*(47+21*y+33*y^2+11*y^3)+4*x^2*(41+45*y+45*y^2+11*y^3)+4*x^4*(41+45*y+45*y^2+11*y^3)+8*x^3*(34+48*y+45*y^2+11*y^3))*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^3)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(65+12*y)+8*x^4*y^2*(65+12*y)+x*(61-54*y+2269*y^2+1168*y^3+480*y^4)+x^3*(61-54*y+2269*y^2+1168*y^3+480*y^4)-x^2*(344+2487*y+1419*y^2+2993*y^3+1749*y^4+576*y^5))*Log[1-x]*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(65+12*y)+(x+x^3)*(61-54*y+2269*y^2+1168*y^3+480*y^4)-x^2*(344+2487*y+1419*y^2+2993*y^3+1749*y^4+576*y^5))*Log[1-x]*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(6+y)+24*x^4*y^2*(6+y)+x*(41-782*y-991*y^2-528*y^3+120*y^4)+x^3*(41-782*y-991*y^2-528*y^3+120*y^4)+x^2*(720+885*y+1105*y^2+707*y^3+343*y^4-144*y^5))*Log[x]*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(28*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(80*y^2+80*x^4*y^2+x*(47+290*y+759*y^2+196*y^3)+x^3*(47+290*y+759*y^2+196*y^3)-x^2*(276+853*y+721*y^2+947*y^3+323*y^4))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(80*(1+x^4)*y^2+(x+x^3)*(47+290*y+759*y^2+196*y^3)-x^2*(276+853*y+721*y^2+947*y^3+323*y^4))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(28*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(128*x-(24*(1+x^4)*y^2*(49+12*y)+(x+x^3)*(-51+722*y+7741*y^2+4856*y^3+1440*y^4)-x^2*(2000+7927*y+5323*y^2+8977*y^3+5981*y^4+1728*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[1+x^(-1)+x-y]^3*Log[1-x*y])/(24*x^2*(1+x)^2)+(4*M2*(67+67*x^8+x*(539+3*y)+x^7*(539+3*y)-3*x^2*(-675+21*y+11*y^2)-3*x^6*(-675+21*y+11*y^2)+x^3*(4396-69*y+63*y^2+60*y^3)+x^5*(4396-69*y+63*y^2+60*y^3)-2*x^4*(-2828+63*y-6*y^2+15*y^4))*Log[y]*Log[1-x*y])/(9*x*(1+x)^6)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]^2*Log[y]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]^2*Log[y]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(4*M2*(11*(1+x^6)*y+x^3*(-94+88*y-94*y^2)+(x^2+x^4)*(-44+105*y-44*y^2)+(x+x^5)*(-8+50*y-8*y^2))*Log[x]*Log[y]*Log[1-x*y])/(3*x*(1+x)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(18*y^2+18*x^4*y^2+x*(3+16*y+95*y^2+10*y^3)+x^3*(3+16*y+95*y^2+10*y^3)-x^2*(28+101*y+41*y^2+107*y^3+31*y^4))*Log[1-x]*Log[x]*Log[y]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(2303+96*y)+4*x^4*y^2*(2303+96*y)+x*(7-7948*y+22851*y^2-2586*y^3+1920*y^4)+x^3*(7-7948*y+22851*y^2-2586*y^3+1920*y^4)-x^2*(1250+23249*y-10499*y^2+24799*y^3+6633*y^4+2304*y^5))*Log[x]^2*Log[y]*Log[1-x*y])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(11*(1+x^6)*y+x^3*(-94+88*y-94*y^2)+(x^2+x^4)*(-44+105*y-44*y^2)+(x+x^5)*(-8+50*y-8*y^2))*Log[1+x]*Log[y]*Log[1-x*y])/(3*x*(1+x)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x]*Log[y]*Log[1-x*y])/(x*(1+x)^2)+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[y]*Log[1-x*y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[y]*Log[1-x*y])/(x*(1+x)^2)+(4*M2*(-1-y)*(-5*(1+x^12)*y+(x+x^11)*(8-53*y+23*y^2)+(x^2+x^10)*(68-289*y+212*y^2-39*y^3)+(x^3+x^9)*(296-918*y+932*y^2-309*y^3+29*y^4)+2*x^6*(735-1996*y+2256*y^2-1289*y^3+341*y^4-47*y^5)+(x^5+x^7)*(1246-3385*y+3865*y^2-2027*y^3+561*y^4-44*y^5)+(x^4+x^8)*(736-2121*y+2242*y^2-1118*y^3+194*y^4-8*y^5))*Log[2+x^(-1)+x]*Log[y]*Log[1-x*y])/(3*x*(1+x)^2*(1+y)*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+32*y+85*y^2+30*y^3)-x^2*(36+87*y+67*y^2+89*y^3+37*y^4))*Log[1-x]*Log[2+x^(-1)+x]*Log[y]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-1-y)*(1452*(1+x^4)*y^2+(x+x^3)*(-13+260*y+6367*y^2+286*y^3)-x^2*(1738+6341*y+481*y^2+6315*y^3+1725*y^4))*Log[x]*Log[2+x^(-1)+x]*Log[y]*Log[1-x*y])/(64*x^2*(1+x)^2*(1+y)^3*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(611+24*y)+4*x^4*y^2*(611+24*y)+x*(-141-3228*y+6783*y^2+3518*y^3+3040*y^4)+x^3*(-141-3228*y+6783*y^2+3518*y^3+3040*y^4)-x^2*(-310+7365*y+737*y^2+10027*y^3+6013*y^4+3136*y^5))*Log[2+x^(-1)+x]^2*Log[y]*Log[1-x*y])/(256*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(611+24*y)+(x+x^3)*(-141-3228*y+6783*y^2+3518*y^3+3040*y^4)-x^2*(-310+7365*y+737*y^2+10027*y^3+6013*y^4+3136*y^5))*Log[2+x^(-1)+x]^2*Log[y]*Log[1-x*y])/(256*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(436*(1+x^4)*y^2+(x+x^3)*(3-524*y+687*y^2-530*y^3)+x^2*(94-693*y+1039*y^2-699*y^3+91*y^4))*Log[x]*Log[x^(-1)+x-y]*Log[y]*Log[1-x*y])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(5*M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y]^2*Log[y]*Log[1-x*y])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(44*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[1-x*y])/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(8+3*y)+4*x^4*y^2*(8+3*y)+x*(-1-80*y+31*y^2+90*y^3+60*y^4)+x^3*(-1-80*y+31*y^2+90*y^3+60*y^4)-x^2*(-46+41*y+5*y^2+87*y^3+121*y^4+72*y^5))*Log[1-x]*Log[1+x^(-1)+x-y]*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(18*y^2+18*x^4*y^2+x*(3-16*y+31*y^2-22*y^3)+x^3*(3-16*y+31*y^2-22*y^3)+x^2*(4-37*y+23*y^2-43*y^3+y^4))*Log[x]*Log[1+x^(-1)+x-y]*Log[y]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(25+3*y)+x^4*y^2*(25+3*y)+x*(-5-141*y-72*y^2+71*y^3+95*y^4)+x^3*(-5-141*y-72*y^2+71*y^3+95*y^4)+x^2*(100+55*y+59*y^2-27*y^3-97*y^4-98*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(20+3*y)+(x+x^3)*(7+208*y+775*y^2+362*y^3+60*y^4)-x^2*(274+801*y+605*y^2+863*y^3+449*y^4+72*y^5))*Log[1+x^(-1)+x-y]^2*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(33+33*x^10-33*x*(-7+3*y)-33*x^9*(-7+3*y)+11*x^2*(82-54*y+9*y^2)+11*x^8*(82-54*y+9*y^2)+x^5*(4102-4470*y+1680*y^2-264*y^3)-3*x^3*(-709+655*y-165*y^2+11*y^3)-3*x^7*(-709+655*y-165*y^2+11*y^3)-3*x^4*(-1169+1202*y-445*y^2+44*y^3)-3*x^6*(-1169+1202*y-445*y^2+44*y^3))*Log[y]^2*Log[1-x*y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[y]^2*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[y]^2*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(472*y^2+472*x^4*y^2+x*(9-716*y+429*y^2-734*y^3)+x^3*(9-716*y+429*y^2-734*y^3)+x^2*(262-447*y+1405*y^2-465*y^3+253*y^4))*Log[x]*Log[y]^2*Log[1-x*y])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]^2*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+16*y+11*y^2+18*y^3)-x^3*(-1+16*y+11*y^2+18*y^3)+x^2*(12+9*y+29*y^2+7*y^3+11*y^4))*Log[2+x^(-1)+x]*Log[y]^2*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2-(x+x^3)*(-1+16*y+11*y^2+18*y^3)+x^2*(12+9*y+29*y^2+7*y^3+11*y^4))*Log[2+x^(-1)+x]*Log[y]^2*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(436*y^2+436*x^4*y^2+x*(3-428*y+879*y^2-434*y^3)+x^3*(3-428*y+879*y^2-434*y^3)-x^2*(2+885*y-847*y^2+891*y^3+5*y^4))*Log[x^(-1)+x-y]*Log[y]^2*Log[1-x*y])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]^2*Log[1-x*y])/(x*(1+x)^2)-(M2*(29*(1+x^12)*y+(x+x^11)*(-17+155*y-104*y^2)+(x^2+x^10)*(-95+446*y-473*y^2+138*y^3)+(x^3+x^9)*(-222+888*y-1089*y^2+525*y^3-80*y^4)+(x^4+x^8)*(-295+1294*y-1678*y^2+1004*y^3-251*y^4+17*y^5)+2*x^6*(-109+772*y-1009*y^2+734*y^3-194*y^4+38*y^5)+(x^5+x^7)*(-271+1443*y-2077*y^2+1241*y^3-420*y^4+44*y^5))*Log[x]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(8+3*y)+x^2*y*(8+3*y)+x*(-1+32*y+41*y^2+18*y^3))*Log[1-x]*Log[x]*Log[1+y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1760*y^2+1760*x^4*y^2-x*(25+918*y-5279*y^2+868*y^3)-x^3*(25+918*y-5279*y^2+868*y^3)-x^2*(892+5229*y-1911*y^2+5179*y^3+867*y^4))*Log[x]^2*Log[1+y]*Log[1-x*y])/(64*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(2*M2*(-29*(1+x^6)*y+17*x*(1+x^4)*(1-4*y+y^2)+4*x^3*(19-22*y+19*y^2)+(x^2+x^4)*(44-105*y+44*y^2))*Log[1+x]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2*(x-y-x^2*y+x*y^2))+(40*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)-(38*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)+(M2*(29*(x+x^13)*y-(x^2+x^12)*(17-155*y+104*y^2)+(x^3+x^11)*(-95+446*y-473*y^2+138*y^3)-(x^4+x^10)*(222-888*y+1089*y^2-525*y^3+80*y^4)+(x^5+x^9)*(-295+1294*y-1678*y^2+1004*y^3-251*y^4+17*y^5)+2*x^7*(-109+772*y-1009*y^2+734*y^3-194*y^4+38*y^5)+(x^6+x^8)*(-271+1443*y-2077*y^2+1241*y^3-420*y^4+44*y^5))*Log[2+x^(-1)+x]*Log[1+y]*Log[1-x*y])/(3*x^2*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*(1+x^4)*y^2+(x+x^3)*(1+12*y+149*y^2+10*y^3)-x^2*(42+151*y+27*y^2+153*y^3+43*y^4))*Log[1-x]*Log[2+x^(-1)+x]*Log[1+y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2*(-91+12*y)+(x+x^3)*(59+795*y+813*y^2+1029*y^3+128*y^4)-x^2*(447+763*y+1831*y^2+985*y^3+858*y^4+152*y^5))*Log[x]*Log[2+x^(-1)+x]*Log[1+y]*Log[1-x*y])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(59+42*y)+8*x^4*y^2*(59+42*y)+x*(-29+1094*y+1907*y^2-2016*y^3-2256*y^4)+x^3*(-29+1094*y+1907*y^2-2016*y^3-2256*y^4)+x^2*(-1912-3337*y-661*y^2-687*y^3+1285*y^4+1920*y^5))*Log[2+x^(-1)+x]^2*Log[1+y]*Log[1-x*y])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(59+42*y)+(x+x^3)*(-29+1094*y+1907*y^2-2016*y^3-2256*y^4)+x^2*(-1912-3337*y-661*y^2-687*y^3+1285*y^4+1920*y^5))*Log[2+x^(-1)+x]^2*Log[1+y]*Log[1-x*y])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(44*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(x-y)*(-1+x*y)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)+(44*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2)+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(16+3*y)+x^2*y*(16+3*y)+x*(7+64*y+49*y^2+18*y^3))*Log[1-x]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(48*y^2*(5+y)+48*x^4*y^2*(5+y)+x*(-73+1382*y+4167*y^2+2168*y^3+224*y^4)+x^3*(-73+1382*y+4167*y^2+2168*y^3+224*y^4)-x^2*(1864+4453*y+3761*y^2+4483*y^3+2431*y^4+272*y^5))*Log[x]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(203+69*y)+8*x^4*y^2*(203+69*y)+x*(-107+3114*y+13837*y^2+7120*y^3+792*y^4)+x^3*(-107+3114*y+13837*y^2+7120*y^3+792*y^4)-x^2*(5096+14751*y+10563*y^2+14777*y^3+8781*y^4+1344*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y+2*x*(1+3*y+y^2))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(61+12*y)+8*x^4*y^2*(61+12*y)+x*(3+1590*y+5603*y^2+2928*y^3+480*y^4)+x^3*(3+1590*y+5603*y^2+2928*y^3+480*y^4)-x^2*(2072+5705*y+4533*y^2+6095*y^3+3419*y^4+576*y^5))*Log[1+x^(-1)+x-y]^2*Log[1+y]*Log[1-x*y])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*x-(8*(1+x^4)*y^2*(61+12*y)+(x+x^3)*(3+1622*y+5667*y^2+2960*y^3+480*y^4)-x^2*(2104+5769*y+4597*y^2+6159*y^3+3451*y^4+576*y^5))/((x-y)*(1+y)^2*(-1+x*y)))*Log[1+x^(-1)+x-y]^2*Log[1+y]*Log[1-x*y])/(16*x^2*(1+x)^2)+(44*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y]*Log[1-x*y])/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-48*y+179*y^2+114*y^3+60*y^4)+x^3*(3-48*y+179*y^2+114*y^3+60*y^4)-x^2*(2+197*y+81*y^2+251*y^3+173*y^4+72*y^5))*Log[1-x]*Log[y]*Log[1+y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1068*y^2+1068*x^4*y^2-x*(77+5308*y+6113*y^2+5154*y^3)-x^3*(77+5308*y+6113*y^2+5154*y^3)+x^2*(4086+6267*y+10847*y^2+6421*y^3+4163*y^4))*Log[x]*Log[y]*Log[1+y]*Log[1-x*y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(28*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(437+6*y)+(x+x^3)*(-37-2596*y+2671*y^2-906*y^3+760*y^4)-x^2*(-726+2813*y-3399*y^2+3475*y^3+853*y^4+784*y^5))*Log[2+x^(-1)+x]*Log[y]*Log[1+y]*Log[1-x*y])/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(47+5*y)+3*x^4*y^2*(47+5*y)+x*(8+83*y+861*y^2+437*y^3+155*y^4)+x^3*(8+83*y+861*y^2+437*y^3+155*y^4)-2*x^2*(107+458*y+298*y^2+536*y^3+296*y^4+85*y^5))*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(164*y^2+164*x^4*y^2-x*(11+388*y+87*y^2+366*y^3)-x^3*(11+388*y+87*y^2+366*y^3)+x^2*(202+109*y+809*y^2+131*y^3+213*y^4))*Log[y]^2*Log[1+y]*Log[1-x*y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(2*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+11*x^2*(22-18*y+3*y^2)+11*x^8*(22-18*y+3*y^2)+x^5*(738-1074*y+432*y^2-88*y^3)+x^4*(673-882*y+381*y^2-44*y^3)+x^6*(673-882*y+381*y^2-44*y^3)+x^3*(469-543*y+165*y^2-11*y^3)+x^7*(469-543*y+165*y^2-11*y^3))*Log[1+y]^2*Log[1-x*y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2*(3+y)+(x+x^3)*(-1-26*y+53*y^2+60*y^3+30*y^4)-x^2*(-6+57*y+29*y^2+79*y^3+77*y^4+36*y^5))*Log[1-x]*Log[1+y]^2*Log[1-x*y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2+x*(39+996*y+1891*y^2+918*y^3)+x^3*(39+996*y+1891*y^2+918*y^3)-x^2*(922+1969*y+2109*y^2+2047*y^3+961*y^4))*Log[x]*Log[1+y]^2*Log[1-x*y])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]^2*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*(1+x^4)*y^2*(41+2*y)+(x+x^3)*(13+20*y+2745*y^2+1642*y^3+776*y^4)-x^2*(438+2603*y+1439*y^2+3381*y^3+2099*y^4+800*y^5))*Log[2+x^(-1)+x]*Log[1+y]^2*Log[1-x*y])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]^2*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-16*x-((1+x^4)*y^2*(-50+3*y)-(x+x^3)*(11+103*y+440*y^2+203*y^3+67*y^4)+x^2*(125+435*y+325*y^2+527*y^3+258*y^4+64*y^5))/((x-y)*(1+y)^2*(-1+x*y)))*Log[1+x^(-1)+x-y]*Log[1+y]^2*Log[1-x*y])/(2*x^2*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(-9+y)*y^2+6*x^4*(-9+y)*y^2+x*(7+106*y+5*y^2+176*y^3+30*y^4)+x^3*(7+106*y+5*y^2+176*y^3+30*y^4)-x^2*(38+25*y+317*y^2+63*y^3+129*y^4+36*y^5))*Log[y]*Log[1+y]^2*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(492*y^2+492*x^4*y^2-x*(33+140*y-1787*y^2+74*y^3)-x^3*(33+140*y-1787*y^2+74*y^3)-x^2*(418+1721*y-379*y^2+1655*y^3+385*y^4))*Log[1+y]^3*Log[1-x*y])/(24*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1+y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^2*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2+16*x^4*y^2-x*(1+12*y-43*y^2+10*y^3)-x^3*(1+12*y-43*y^2+10*y^3)-x^2*(6+41*y-27*y^2+39*y^3+5*y^4))*Log[1-x]*Log[x]*Log[x*(-x+y)]*Log[1-x*y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(509*(1+x^4)*y^2+(x+x^3)*(6-598*y+822*y^2-610*y^3)+x^2*(101-834*y+1178*y^2-846*y^3+95*y^4))*Log[x]^2*Log[x*(-x+y)]*Log[1-x*y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+20*y+63*y^2+14*y^3)+x^3*(3+20*y+63*y^2+14*y^3)-x^2*(22+69*y+49*y^2+75*y^3+25*y^4))*Log[1-x]*Log[2+x^(-1)+x]*Log[x*(-x+y)]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(13*y^2+13*x^4*y^2-2*x*(-1+15*y+7*y^2+17*y^3)-2*x^3*(-1+15*y+7*y^2+17*y^3)+x^2*(21+10*y+54*y^2+6*y^3+19*y^4))*Log[x]*Log[2+x^(-1)+x]*Log[x*(-x+y)]*Log[1-x*y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2+3*x^4*y^2+x*(-1+58*y+131*y^2+60*y^3)+x^3*(-1+58*y+131*y^2+60*y^3)-x^2*(63+129*y+113*y^2+127*y^3+62*y^4))*Log[2+x^(-1)+x]^2*Log[x*(-x+y)]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(-1+x^2)*(1+4*x+8*x^2+4*x^3+x^4)*(3*(1+x^4)*y^2+(x+x^3)*(-1+58*y+131*y^2+60*y^3)-x^2*(63+129*y+113*y^2+127*y^3+62*y^4))*Log[2+x^(-1)+x]^2*Log[x*(-x+y)]*Log[1-x*y])/(4*(-1+x)*x^2*(1+x)^3*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[x^(-1)+x-y]*Log[x*(-x+y)]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+748*y-405*y^2+718*y^3)-x^3*(15+748*y-405*y^2+718*y^3)+x^2*(254-375*y+1541*y^2-345*y^3+269*y^4))*Log[x]*Log[x^(-1)+x-y]*Log[x*(-x+y)]*Log[1-x*y])/(6*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(17+3*y)+4*x^4*y^2*(17+3*y)+x*(-1-232*y-129*y^2-62*y^3+60*y^4)+x^3*(-1-232*y-129*y^2-62*y^3+60*y^4)+x^2*(162+119*y+299*y^2+73*y^3-5*y^4-72*y^5))*Log[x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2+x*(1+136*y+325*y^2+134*y^3)+x^3*(1+136*y+325*y^2+134*y^3)-x^2*(148+327*y+275*y^2+329*y^3+149*y^4))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3+152*y+533*y^2+326*y^3+60*y^4)+x^3*(-3+152*y+533*y^2+326*y^3+60*y^4)-x^2*(198+539*y+463*y^2+581*y^3+363*y^4+72*y^5))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3+88*y+451*y^2+250*y^3+60*y^4)+x^3*(3+88*y+451*y^2+250*y^3+60*y^4)-x^2*(138+469*y+353*y^2+523*y^3+309*y^4+72*y^5))*Log[1+x^(-1)+x-y]^2*Log[x*(-x+y)]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[y]*Log[x*(-x+y)]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+748*y-405*y^2+718*y^3)-x^3*(15+748*y-405*y^2+718*y^3)+x^2*(254-375*y+1541*y^2-345*y^3+269*y^4))*Log[x]*Log[y]*Log[x*(-x+y)]*Log[1-x*y])/(6*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y]*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+652*y-597*y^2+622*y^3)-x^3*(15+652*y-597*y^2+622*y^3)+x^2*(158-567*y+1349*y^2-537*y^3+173*y^4))*Log[x^(-1)+x-y]*Log[y]*Log[x*(-x+y)]*Log[1-x*y])/(6*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[1+y]*Log[x*(-x+y)]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(7+3*y)+4*x^4*y^2*(7+3*y)+x*(1+160*y+489*y^2+326*y^3+60*y^4)+x^3*(1+160*y+489*y^2+326*y^3+60*y^4)-x^2*(186+503*y+491*y^2+553*y^3+355*y^4+72*y^5))*Log[x]*Log[1+y]*Log[x*(-x+y)]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2+x*(1+136*y+325*y^2+134*y^3)+x^3*(1+136*y+325*y^2+134*y^3)-x^2*(148+327*y+275*y^2+329*y^3+149*y^4))*Log[2+x^(-1)+x]*Log[1+y]*Log[x*(-x+y)]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2+x*(1+32*y+117*y^2+30*y^3)+x^3*(1+32*y+117*y^2+30*y^3)-x^2*(44+119*y+67*y^2+121*y^3+45*y^4))*Log[1+x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)]*Log[1-x*y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-224*y-173*y^2-62*y^3+60*y^4)+x^3*(3-224*y-173*y^2-62*y^3+60*y^4)+x^2*(174+155*y+271*y^2+101*y^3+3*y^4-72*y^5))*Log[y]*Log[1+y]*Log[x*(-x+y)]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-160*y-91*y^2+14*y^3+60*y^4)+x^3*(-3-160*y-91*y^2+14*y^3+60*y^4)+x^2*(114+85*y+161*y^2+43*y^3-51*y^4-72*y^5))*Log[1+y]^2*Log[x*(-x+y)]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)]^2*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(10+3*y)-(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)]^2*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[x^(-1)+x-y]*Log[x*(-x+y)]^2*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1+y]*Log[x*(-x+y)]^2*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(10+3*y)-(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1+y]*Log[x*(-x+y)]^2*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(448*y^2+448*x^4*y^2-x*(13+410*y-1011*y^2+384*y^3)-x^3*(13+410*y-1011*y^2+384*y^3)-x^2*(64+985*y-859*y^2+959*y^3+51*y^4))*Log[x]^2*Log[1-x*y]^2)/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1-x*y]^2)/(x*(1+x)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1-x*y]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[2+x^(-1)+x]*Log[1-x*y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*(1+x^4)*y^2+(x+x^3)*(65+442*y+1169*y^2+312*y^3)-x^2*(432+1299*y+1079*y^2+1429*y^3+497*y^4))*Log[x]*Log[2+x^(-1)+x]*Log[1-x*y]^2)/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2-(x+x^3)*(-1+86*y+171*y^2+88*y^3)+x^2*(87+169*y+169*y^2+167*y^3+86*y^4))*Log[2+x^(-1)+x]^2*Log[1-x*y]^2)/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+46*y+9*y^2+28*y^3)+x^2*(14+27*y+119*y^2+45*y^3+23*y^4))*Log[x]*Log[x^(-1)+x-y]*Log[1-x*y]^2)/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1-x*y]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[1-x*y]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[1+x^(-1)+x-y]*Log[1-x*y]^2)/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2+24*x^4*y^2-x*(-99+1202*y+2605*y^2+1400*y^3)-x^3*(-99+1202*y+2605*y^2+1400*y^3)+x^2*(1376+2407*y+2107*y^2+2209*y^3+1277*y^4))*Log[x]*Log[1+x^(-1)+x-y]*Log[1-x*y]^2)/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1-x*y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(31+12*y)+8*x^4*y^2*(31+12*y)+x*(-41-1370*y-1145*y^2+56*y^3+480*y^4)+x^3*(-41-1370*y-1145*y^2+56*y^3+480*y^4)+x^2*(1040+1131*y+1519*y^2+829*y^3-263*y^4-576*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1-x*y]^2)/(32*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1-x*y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-32*x-(8*(1+x^4)*y^2*(49+12*y)+(x+x^3)*(-17+6*y+2111*y^2+1384*y^3+480*y^4)-x^2*(432+2173*y+1305*y^2+2523*y^3+1759*y^4+576*y^5))/((x-y)*(1+y)^2*(-1+x*y)))*Log[1+x^(-1)+x-y]^2*Log[1-x*y]^2)/(16*x^2*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[y]*Log[1-x*y]^2)/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(14+3*y)-(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)+x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[y]*Log[1-x*y]^2)/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(356*y^2+356*x^4*y^2-x*(33+1180*y+837*y^2+1114*y^3)-x^3*(33+1180*y+837*y^2+1114*y^3)+x^2*(758+903*y+2459*y^2+969*y^3+791*y^4))*Log[x]*Log[y]*Log[1-x*y]^2)/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2-(x+x^3)*(-1+52*y+83*y^2+54*y^3)+x^2*(48+81*y+101*y^2+79*y^3+47*y^4))*Log[2+x^(-1)+x]*Log[y]*Log[1-x*y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y]*Log[y]*Log[1-x*y]^2)/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3+80*y+435*y^2+242*y^3+60*y^4)+x^3*(3+80*y+435*y^2+242*y^3+60*y^4)-x^2*(130+453*y+337*y^2+507*y^3+301*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[y]*Log[1-x*y]^2)/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(448*y^2+448*x^4*y^2-x*(63+1364*y+747*y^2+1238*y^3)-x^3*(63+1364*y+747*y^2+1238*y^3)+x^2*(790+873*y+2917*y^2+999*y^3+853*y^4))*Log[y]^2*Log[1-x*y]^2)/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(216*y^2+216*x^4*y^2+x*(31+2278*y+5327*y^2+2216*y^3)+x^3*(31+2278*y+5327*y^2+2216*y^3)-x^2*(2432+5389*y+4649*y^2+5451*y^3+2463*y^4))*Log[x]*Log[1+y]*Log[1-x*y]^2)/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]*Log[1-x*y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-232*(1+x^4)*y^2+(x+x^3)*(-97+1510*y+2383*y^2+1704*y^3)-x^2*(1472+2189*y+2729*y^2+1995*y^3+1375*y^4))*Log[2+x^(-1)+x]*Log[1+y]*Log[1-x*y]^2)/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[1-x*y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(88*y^2+88*x^4*y^2+x*(-17+1478*y+3359*y^2+1512*y^3)+x^3*(-17+1478*y+3359*y^2+1512*y^3)-x^2*(1600+3325*y+2905*y^2+3291*y^3+1583*y^4))*Log[1+x^(-1)+x-y]*Log[1+y]*Log[1-x*y]^2)/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2-(x+x^3)*(-1+28*y+35*y^2+30*y^3)+x^2*(24+33*y+53*y^2+31*y^3+23*y^4))*Log[y]*Log[1+y]*Log[1-x*y]^2)/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2+x*(5+4*y+73*y^2-6*y^3)+x^3*(5+4*y+73*y^2-6*y^3)-x^2*(14+83*y+23*y^2+93*y^3+19*y^4))*Log[1+y]^2*Log[1-x*y]^2)/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)]*Log[1-x*y]^2)/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)]*Log[1-x*y]^2)/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[y]*Log[x*(-x+y)]*Log[1-x*y]^2)/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+Pi^2*((M2*((4*(27+15*x^8+x^7*(30-60*y)+x*(54-60*y)+x^3*(30-28*y)+x^5*(54-28*y)+x^4*(10-32*y^2)+6*x^2*(17+10*y^2)+6*x^6*(17+10*y^2)))/(1+x)^2+(4*(3+17*y+9*y^2+3*y^3+x^12*(3+17*y+9*y^2+3*y^3)+(x+x^11)*(1+123*y+139*y^2+165*y^3+52*y^4)-(x^2+x^10)*(84-103*y+474*y^2+604*y^3+706*y^4+235*y^5)+(x^3+x^9)*(-167+748*y+106*y^2+1447*y^3+1346*y^4+1213*y^5+363*y^6)-(x^4+x^8)*(346-897*y+2254*y^2+1267*y^3+2665*y^4+1870*y^5+1179*y^6+244*y^7)+(x^5+x^7)*(-355+2073*y-1015*y^2+3804*y^3+3190*y^4+3075*y^5+1399*y^6+664*y^7+61*y^8)-2*x^6*(232-811*y+1993*y^2+660*y^3+2031*y^4+1635*y^5+1085*y^6+244*y^7+83*y^8)))/((1+y)^3*(1+x+x^2-x*y)^3))*Log[x])/(18*x^2*(x-y-x^2*y+x*y^2))+(M2*(120+72*x^8+24*x^7*(6+7*y)+24*x*(10+7*y)+3*x^2*(1+x^4)*(8+352*y-56*y^2)-32*x^4*(55-66*y+61*y^2)-8*x^5*(102-265*y+132*y^2)-8*x^3*(114-265*y+132*y^2))*Log[1+x])/(9*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(30+86*y+90*y^2+30*y^3+2*x^14*(9+25*y+27*y^2+9*y^3)+x*(154+361*y+295*y^2-27*y^3-59*y^4)+x^13*(94+217*y+223*y^2+21*y^3-23*y^4)+x^12*(263+636*y+1022*y^2+242*y^3-113*y^4-70*y^5)+x^2*(407+924*y+1058*y^2+62*y^3-149*y^4-34*y^5)+x^3*(575+1397*y+2648*y^2-508*y^3-1455*y^4-421*y^5+156*y^6)+x^11*(371+1037*y+2684*y^2-268*y^3-1491*y^4-493*y^5+168*y^6)+x^4*(206+1158*y+5627*y^2-1922*y^3-3652*y^4+232*y^5+1167*y^6-124*y^7)+x^10*(38+870*y+5663*y^2-1742*y^3-3688*y^4+196*y^5+1191*y^6-124*y^7)+x^5*(-881+195*y+10447*y^2-3421*y^3-5853*y^4+2012*y^5+2170*y^6-880*y^7+31*y^8)+x^9*(-941+51*y+10375*y^2-3373*y^3-5817*y^4+2012*y^5+2170*y^6-880*y^7+31*y^8)+2*x^7*(-1384-805*y+8420*y^2-3012*y^3-4331*y^4+2469*y^5+1720*y^6-880*y^7+211*y^8)+x^8*(-2195-1232*y+14329*y^2-6382*y^3-9383*y^4+2630*y^5+2245*y^6-1812*y^7+220*y^8)+x^6*(-2207-1196*y+14437*y^2-6370*y^3-9455*y^4+2630*y^5+2269*y^6-1812*y^7+220*y^8))*Log[2+x^(-1)+x])/(9*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))+(8*M2*(-1+x)^2*Log[-(x*(x-y))])/x+(M2*(3*(18+73*y+143*y^2+75*y^3+19*y^4)+3*x^10*(18+73*y+143*y^2+75*y^3+19*y^4)+x*(105+111*y+541*y^2-720*y^3-351*y^4+y^5+57*y^6)+x^9*(105+111*y+541*y^2-720*y^3-351*y^4+y^5+57*y^6)-x^2*(-270+428*y-2227*y^2+800*y^3-571*y^4+113*y^5+176*y^6+87*y^7)-x^8*(-270+428*y-2227*y^2+800*y^3-571*y^4+113*y^5+176*y^6+87*y^7)+x^4*(1984-3985*y+5954*y^2-3633*y^3+2964*y^4-1297*y^5+770*y^6+427*y^7)+x^6*(1984-3985*y+5954*y^2-3633*y^3+2964*y^4-1297*y^5+770*y^6+427*y^7)+x^5*(2800-4096*y+7608*y^2-4146*y^3+2808*y^4-2640*y^5+476*y^6+322*y^7-60*y^8)+x^3*(715-2873*y+2417*y^2-4495*y^3-541*y^4-1939*y^5-317*y^6+91*y^7+30*y^8)+x^7*(715-2873*y+2417*y^2-4495*y^3-541*y^4-1939*y^5-317*y^6+91*y^7+30*y^8))*Log[x^(-1)+x-y])/(36*x^2*(1+x)^2*(1+y)^3*(y+x^2*y-x*(1+y^2))^2)-(4*M2*(8+8*x^6-4*x*(2+36*y+33*y^2+11*y^3)-4*x^5*(2+36*y+33*y^2+11*y^3)-8*x^2*(7+60*y+60*y^2+22*y^3)-8*x^4*(7+60*y+60*y^2+22*y^3)-x^3*(179+969*y+993*y^2+363*y^3))*Log[1+x^(-1)+x-y])/(9*x^2*(1+x)^2*(1+y)^3)-(M2*(9*x^17*(1+y)^2*(3+5*y)-3*(1+y)^2*(9+79*y)-3*x*(1+y)^2*(-34+268*y-435*y^2+19*y^3)+3*x^16*(1+y)^2*(30+12*y-83*y^2+19*y^3)+3*x^2*(187-512*y-98*y^2+1134*y^3-393*y^4-804*y^5+86*y^6)-3*x^15*(-69-96*y+286*y^2+398*y^3-73*y^4-36*y^5+86*y^6)+x^3*(1272-3072*y+407*y^2+6916*y^3-4282*y^4-2376*y^5+2421*y^6-462*y^7)+x^14*(456+384*y-1559*y^2-868*y^3+2938*y^4+744*y^5+75*y^6+462*y^7)+x^4*(1644-4501*y+1781*y^2+11538*y^3-7240*y^4+779*y^5+4275*y^6-1116*y^7+408*y^8)-x^13*(-852+107*y+3125*y^2+3474*y^3-2152*y^4+3851*y^5+1299*y^6+228*y^7+408*y^8)-x^5*(-1148+5032*y+393*y^2-9354*y^3+16446*y^4+1381*y^5+583*y^6+2352*y^7-54*y^8+177*y^9)+x^12*(1348-440*y-471*y^2-618*y^3+10110*y^4-827*y^5+4423*y^6+720*y^7+234*y^8+177*y^9)+x^8*(-53+1606*y+1606*y^2+11120*y^3+9781*y^4+13501*y^5+5842*y^6+5094*y^7+120*y^8+171*y^9-60*y^10)+x^10*(1050-1367*y+4720*y^2+678*y^3+15757*y^4+2800*y^5+10650*y^6-192*y^7+1575*y^8-213*y^9+30*y^10)-x^7*(282+553*y+5392*y^2-2394*y^3+17773*y^4+5008*y^5+10362*y^6+480*y^7+1671*y^8-213*y^9+30*y^10)-x^11*(-1349+2257*y+1141*y^2+9086*y^3-1280*y^4+12670*y^5-371*y^6+3672*y^7-57*y^8+129*y^9+30*y^10)+x^6*(379-2063*y+853*y^2+16382*y^3-5216*y^4+12094*y^5+3181*y^6+2616*y^7+231*y^8+129*y^9+30*y^10)+x^9*(245-1510*y-2374*y^2-10064*y^3-8053*y^4-14557*y^5-5938*y^6-4230*y^7-216*y^8-171*y^9+60*y^10))*Log[y])/(36*(-1+x)*x^2*(1+x)^2*(1+y)^2*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2))^2)+(4*M2*(44+44*x^10-44*x*(-7+3*y)-44*x^9*(-7+3*y)+11*x^2*(101-72*y+12*y^2)+11*x^8*(101-72*y+12*y^2)+x^5*(4445-5331*y+2049*y^2-363*y^3)+x^4*(3874-4314*y+1701*y^2-176*y^3)+x^6*(3874-4314*y+1701*y^2-176*y^3)+x^3*(2449-2457*y+660*y^2-44*y^3)+x^7*(2449-2457*y+660*y^2-44*y^3))*Log[1+y])/(9*x*(1+x)^2*(1+x+x^2-x*y)^3)-(4*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[-x+y])/(3*x*(1+x)^2)-(44*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(3*x*(1+x)^2))+Pi^3*(((I/6)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2+16*x^4*y^2-x*(3+50*y+27*y^2+44*y^3)-x^3*(3+50*y+27*y^2+44*y^3)+x^2*(28+33*y+109*y^2+39*y^3+31*y^4))*Log[x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(-1+4*y+x^2*(-1+4*y)+x*(-4+3*y-3*y^2))*Log[1+x])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((I/6)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2+(x+x^3)*(-3+44*y+105*y^2+50*y^3)-x^2*(52+99*y+79*y^2+93*y^3+49*y^4))*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(((4*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)-y])/(x*(1+x)^2)-(((4*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(5+8*y+5*y^2))*Log[-(x*(x-y))])/(x^2*(1+x)^2*(1+y)^2)-((I/6)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(3+21*y+18*y^2+17*y^3+y^4)-x^3*(3+21*y+18*y^2+17*y^3+y^4)+x^2*(8+12*y+35*y^2+19*y^3+13*y^4+y^5))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-((I/12)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-35+11*y)+x^4*y^2*(-35+11*y)+x*(6+123*y+57*y^2+93*y^3-31*y^4)+x^3*(6+123*y+57*y^2+93*y^3-31*y^4)+x^2*(-70-56*y-210*y^2-26*y^3-58*y^4+20*y^5))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+((I/6)*M2*(1+4*x+8*x^2+4*x^3+x^4)*y*(6*y+6*x^4*y-x*(9-5*y+11*y^2+y^3)-x^3*(9-5*y+11*y^2+y^3)+x^2*(-17+2*y-16*y^2+2*y^3+y^4))*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+((I/12)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-23+11*y)+x^4*y^2*(-23+11*y)+x*y*(23-77*y+5*y^2-31*y^3)+x^3*y*(23-77*y+5*y^2-31*y^3)+2*x^2*(3+45*y+4*y^2+66*y^3+12*y^4+10*y^5))*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(((16*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)-(((4*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*y*Log[1-x*y])/(x^2*(1+y)^2))+Pi*((((2*I)/9)*M2*(69*(1+y)^2+69*x^16*(1+y)^2+x*(552+460*y-700*y^2-644*y^3)+x^15*(552+460*y-700*y^2-644*y^3)+x^2*(2609-1384*y-8600*y^2-3548*y^3+1563*y^4)+x^14*(2609-1384*y-8600*y^2-3548*y^3+1563*y^4)-2*x^3*(-5347+6323*y+19080*y^2+1238*y^3-7219*y^4+591*y^5)-2*x^13*(-5347+6323*y+19080*y^2+1238*y^3-7219*y^4+591*y^5)-2*x^4*(-18949+20408*y+52989*y^2-12176*y^3-23803*y^4+8976*y^5+419*y^6)-2*x^12*(-18949+20408*y+52989*y^2-12176*y^3-23803*y^4+8976*y^5+419*y^6)+2*x^5*(52101-41343*y-105592*y^2+58590*y^3+57005*y^4-27711*y^5+5288*y^6+1248*y^7)+2*x^11*(52101-41343*y-105592*y^2+58590*y^3+57005*y^4-27711*y^5+5288*y^6+1248*y^7)+x^6*(212551-130136*y-348520*y^2+249212*y^3+159045*y^4-149376*y^5+17184*y^6-3936*y^7-2424*y^8)+x^10*(212551-130136*y-348520*y^2+249212*y^3+159045*y^4-149376*y^5+17184*y^6-3936*y^7-2424*y^8)+4*x^7*(80944-41742*y-116529*y^2+97917*y^3+52476*y^4-52977*y^5+14396*y^6+1008*y^7+246*y^8+300*y^9)+4*x^9*(80944-41742*y-116529*y^2+97917*y^3+52476*y^4-52977*y^5+14396*y^6+1008*y^7+246*y^8+300*y^9)-2*x^8*(-185977+90842*y+258531*y^2-221312*y^3-104938*y^4+131424*y^5-26614*y^6+3936*y^7+1992*y^8+120*y^10))*Log[x])/(x^2*(1+x)^6*(1+y)^2*(1+x+x^2-x*y)^2*(y+x^2*y-x*(1+y^2)))-(((4*I)/3)*M2*(23*(1+x^10)-(x*(2*(1+x^8)*(-23-5*y+53*y^2+41*y^3)-(x+x^7)*(116+42*y-61*y^2+48*y^3+131*y^4)+4*(x^2+x^6)*(-50+22*y+53*y^2-y^3-39*y^4+27*y^5)+(x^3+x^5)*(-331+128*y+170*y^2-96*y^3-227*y^4+216*y^5-36*y^6)-4*x^4*(95-49*y-47*y^2+43*y^3+84*y^4-54*y^5+18*y^6)))/(1+y)^2)*Log[1+x])/(x^2*(1+x+x^2-x*y)^2*(y+x^2*y-x*(1+y^2)))+(((2*I)/9)*M2*(-3*(1+x^12)*(23+34*y+19*y^2)+(x+x^11)*(-243-209*y-265*y^2+y^3)+(x^2+x^10)*(-457-318*y-1264*y^2+810*y^3+509*y^4)-(x^3+x^9)*(272-70*y+3453*y^2-3277*y^3-289*y^4+963*y^5)+(x^4+x^8)*(485+532*y-7487*y^2+7708*y^3-464*y^4-1706*y^5+680*y^6)-2*x^6*(-1007-614*y+6654*y^2-7272*y^3+1347*y^4+1332*y^5-814*y^6+134*y^7)-(x^5+x^7)*(-1547-1123*y+11480*y^2-12272*y^3+2341*y^4+2729*y^5-1242*y^6+170*y^7))*Log[2+x^(-1)+x])/(x^2*(1+y)^2*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))+(((4*I)/9)*M2*(65+65*x^8+x*(802+6*y)+x^7*(802+6*y)-6*x^2*(-623+21*y+11*y^2)-6*x^6*(-623+21*y+11*y^2)+2*x^3*(4462-69*y+63*y^2+60*y^3)+2*x^5*(4462-69*y+63*y^2+60*y^3)+x^4*(11786-252*y+24*y^2-60*y^4))*Log[-(x*(x-y))])/(x*(1+x)^6)-((I/9)*M2*(24*(3+y)+24*x^4*(3+y)-x*(49+362*y+169*y^2)-x^3*(49+362*y+169*y^2)+2*x^2*(-49-254*y-97*y^2+12*y^3))*Log[x^(-1)+x-y])/(x^2*(1+y)^2)+(((8*I)/9)*M2*(6*(3+y)+6*x^10*(3+y)+x*(65-128*y-79*y^2)+x^9*(65-128*y-79*y^2)+x^2*(-83-1183*y-605*y^2+3*y^3)+x^8*(-83-1183*y-605*y^2+3*y^3)+3*x^3*(-343-1473*y-662*y^2+55*y^3+11*y^4)+3*x^7*(-343-1473*y-662*y^2+55*y^3+11*y^4)-x^4*(2854+9587*y+4453*y^2+27*y^3+183*y^4+60*y^5)-x^6*(2854+9587*y+4453*y^2+27*y^3+183*y^4+60*y^5)+2*x^5*(-1940-6127*y-2768*y^2+111*y^3+9*y^4+30*y^5+15*y^6))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^6*(1+y)^2)+((I/9)*M2*(121+121*x^6-242*x*(-2+y)-242*x^5*(-2+y)+x^2*(968-750*y+97*y^2)+x^4*(968-750*y+97*y^2)+2*x^3*(605-520*y+97*y^2+12*y^3))*Log[y])/(x*(1+x+x^2-x*y)^2)-(((8*I)/9)*M2*(67+67*x^12+x*(673-131*y)+x^11*(673-131*y)+x^2*(3304-1275*y+22*y^2)+x^10*(3304-1275*y+22*y^2)+x^3*(10191-5508*y+608*y^2+135*y^3)+x^9*(10191-5508*y+608*y^2+135*y^3)+x^4*(21632-14607*y+2154*y^2+33*y^3-183*y^4)+x^8*(21632-14607*y+2154*y^2+33*y^3-183*y^4)+x^5*(33395-25321*y+4786*y^2+177*y^3-117*y^4+120*y^5)+x^7*(33395-25321*y+4786*y^2+177*y^3-117*y^4+120*y^5)+x^6*(38482-30336*y+5986*y^2-42*y^3-318*y^4+60*y^5-30*y^6))*Log[1+y])/(x*(1+x)^6*(1+x+x^2-x*y)^2)+(((4*I)/3)*M2*(23-34*x^2+23*x^4)*Log[-x+y])/(x*(1+x)^2)+(((4*I)/9)*M2*(65+65*x^8+3*(1+x)^4*(23-34*x^2+23*x^4)+(x+x^7)*(802+6*y)-6*(x^2+x^6)*(-623+21*y+11*y^2)+2*(x^3+x^5)*(4462-69*y+63*y^2+60*y^3)+x^4*(11786-252*y+24*y^2-60*y^4))*Log[1-x*y])/(x*(1+x)^6))+Pi*((((8*I)/3)*M2*(12+12*x^8+3*(x+x^7)*(8+9*y)-3*(x^2+x^6)*(1-44*y+9*y^2)-2*x^4*(115-132*y+127*y^2)-(x^3+x^5)*(108-281*y+132*y^2))*Log[x]*Log[1+x])/(x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(((8*I)/3)*M2*((1+x^14)*(3+5*y+9*y^2+3*y^3)-(x+x^13)*(-19-6*y-40*y^2+12*y^3+9*y^4)+(x^2+x^12)*(72-70*y+129*y^2-111*y^3-9*y^4+9*y^5)-(x^3+x^11)*(-219+370*y-399*y^2+372*y^3-117*y^4-18*y^5+3*y^6)-x^4*(1+x^6)*(-550+1002*y-1033*y^2+849*y^3-495*y^4+81*y^5+6*y^6)+(x^5+x^9)*(1083-1906*y+1962*y^2-1596*y^3+1035*y^4-396*y^5+30*y^6)+6*x^7*(313-510*y+553*y^2-412*y^3+327*y^4-138*y^5+35*y^6)+3*(x^6+x^8)*(545-911*y+963*y^2-753*y^3+546*y^4-240*y^5+46*y^6))*Log[x]*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))+(((32*I)/3)*M2*(4+22*x+47*x^2+22*x^3+4*x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y])/(x*(1+x)^2)+(((8*I)/3)*M2*(5+44*x+100*x^2+44*x^3+5*x^4)*Log[x]*Log[-(x*(x-y))])/(x*(1+x)^2)+(((4*I)/3)*M2*(4+4*x^6-2*x*(-5+15*y+12*y^2+4*y^3)-2*x^5*(-5+15*y+12*y^2+4*y^3)-4*x^2*(-4+27*y+27*y^2+11*y^3)-4*x^4*(-4+27*y+27*y^2+11*y^3)-x^3*(-9+189*y+201*y^2+83*y^3))*Log[x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*(6+6*x^6-17*x*y-17*x^5*y+22*x^3*(1-y+y^2)+x^2*(17-22*y+11*y^2)+x^4*(17-22*y+11*y^2))*Log[1+x]*Log[x^(-1)+x-y])/(x^2*(y+x^2*y-x*(1+y^2)))-((2*I)*M2*(2+2*x^6-13*(x+x^5)*y+22*x^3*(1-y+y^2)+(x^2+x^4)*(13-22*y+11*y^2))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x^2*(x-y-x^2*y+x*y^2))-(((4*I)/3)*M2*((3*(4+4*x^8+(x+x^7)*(8+9*y)-(x^2+x^6)*(3-40*y+11*y^2)-8*x^4*(10-11*y+11*y^2)-x^3*(1+x^2)*(36-97*y+44*y^2)))/((1+x)^2*(y+x^2*y-x*(1+y^2)))+(3*(1+x^12)*(3+5*y+9*y^2+3*y^3)-3*(x+x^11)*(-13+2*y-28*y^2+12*y^3+7*y^4)-3*(x^2+x^10)*(-39+81*y-48*y^2+118*y^3+23*y^4+y^5)+(x^3+x^9)*(348-664*y+867*y^2-276*y^3+626*y^4+186*y^5+45*y^6)-(x^4+x^8)*(-745+1543*y-1309*y^2+1595*y^3-170*y^4+716*y^5+180*y^6+42*y^7)-2*x^6*(-705+1327*y-1224*y^2+1290*y^3-311*y^4+711*y^5+84*y^6+72*y^7+12*y^8)+(x^5+x^7)*(1219-2182*y+2623*y^2-1184*y^3+1937*y^4+34*y^5+477*y^6+96*y^7+12*y^8))/((1+y)^3*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2)))*Log[x]*Log[1+x^(-1)+x-y])/x^2+(((8*I)/3)*M2*(9+9*x^8+2*(x+x^7)*(9+5*y)-2*(x^2+x^6)*(-1-38*y+8*y^2)-2*(x^3+x^5)*(35-99*y+44*y^2)-2*x^4*(85-88*y+94*y^2))*Log[1+x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-((I/6)*M2*(27-171*y-611*y^2-729*y^3-252*y^4+x^17*(-27-21*y+35*y^2+153*y^3+60*y^4)+x^16*(-195-73*y+35*y^2+1025*y^3+36*y^4-116*y^5)+x*(387-119*y-707*y^2+31*y^3+2364*y^4+1172*y^5)-x^15*(691+31*y+1906*y^2-2294*y^3+2859*y^4+1335*y^5+272*y^6)-x^2*(-1459+449*y+494*y^2+1238*y^3-4107*y^4+1929*y^5+2032*y^6)+x^14*(-1480+1952*y-6227*y^2+12891*y^3-3016*y^4+3232*y^5+1659*y^6+1021*y^7)+x^3*(3208-2912*y+2387*y^2-7995*y^3+7720*y^4-6208*y^5-795*y^6+1475*y^7)+x^4*(5031-7984*y+16802*y^2-16180*y^3+26522*y^4-3600*y^5+5786*y^6+1092*y^7-173*y^8)-x^13*(2535-5872*y+22754*y^2-22900*y^3+23546*y^4+4560*y^5+5882*y^6-540*y^7+1171*y^8)-x^5*(-5632+17387*y-32660*y^2+50768*y^3-23566*y^4+28894*y^5+5388*y^6+8540*y^7-714*y^8+299*y^9)+x^12*(-3136+14411*y-38996*y^2+58640*y^3-21166*y^4+20350*y^5+7020*y^6+10748*y^7-2058*y^8+587*y^9)+x^10*(-2124+21229*y-48327*y^2+76498*y^3-24475*y^4+35305*y^5+14276*y^6+20408*y^7-1683*y^8+3632*y^9-243*y^10)-x^11*(3193-20114*y+60224*y^2-63605*y^3+60550*y^4+5950*y^5+20455*y^6+33*y^7+9445*y^8-1248*y^9+109*y^10)+x^6*(4921-22706*y+55616*y^2-56597*y^3+63910*y^4+1438*y^5+23431*y^6+2529*y^7+8677*y^8-960*y^9+109*y^10)+x^7*(2892-22381*y+45735*y^2-74098*y^3+25531*y^4-39529*y^5-16196*y^6-20792*y^7+915*y^8-3728*y^9+243*y^10)+x^8*(1033-7873*y+24218*y^2-16710*y^3+38622*y^4+19048*y^5+23780*y^6+11050*y^7+9349*y^8+453*y^9+486*y^10)-x^9*(841-8161*y+24890*y^2-16998*y^3+35838*y^4+18376*y^5+24932*y^6+10282*y^7+8581*y^8+549*y^9+486*y^10))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/((-1+x)*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2))^2)+(((88*I)/3)*M2*(1+x)^2*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/x-(((4*I)/3)*M2*(8+8*x^10+x*(68-24*y)+x^9*(68-24*y)+x^2*(241-180*y+24*y^2)+x^8*(241-180*y+24*y^2)+x^5*(921-1167*y+465*y^2-83*y^3)+x^4*(808-954*y+381*y^2-44*y^3)+x^6*(808-954*y+381*y^2-44*y^3)+x^3*(523-543*y+156*y^2-8*y^3)+x^7*(523-543*y+156*y^2-8*y^3))*Log[x]*Log[y])/(x*(1+x)^2*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(-11*x*(-1+y)^2-11*x^3*(-1+y)^2+5*y+5*x^4*y-22*x^2*(1-y+y^2))*Log[1+x]*Log[y])/(x*(y+x^2*y-x*(1+y^2)))-((2*I)*M2*(-11*x*(-1+y)^2-11*x^3*(-1+y)^2+9*y+9*x^4*y-22*x^2*(1-y+y^2))*Log[2+x^(-1)+x]*Log[y])/(x*(y+x^2*y-x*(1+y^2)))+(2*M2*(((6*I)*(2+2*x^8+(x+x^7)*(4+13*y)-(x^2+x^6)*(7-48*y+11*y^2)-4*x^4*(21-22*y+22*y^2)-(x^3+x^5)*(40-101*y+44*y^2)))/((1+x)^2*(x-y-x^2*y+x*y^2))-((2*I)*(3+5*y+9*y^2+3*y^3+x^12*(3+5*y+9*y^2+3*y^3)+(x+x^11)*(13+14*y+76*y^2+36*y^3+9*y^4)-(x^2+x^10)*(-31+73*y-64*y^2+198*y^3+159*y^4+57*y^5)+(x^3+x^9)*(108-216*y+297*y^2-108*y^3+286*y^4+222*y^5+87*y^6)-(x^4+x^8)*(-299+437*y-407*y^2+577*y^3-70*y^4+316*y^5+180*y^6+54*y^7)-2*x^6*(-339+317*y-384*y^2+318*y^3-301*y^4+261*y^5+84*y^6+24*y^7+12*y^8)+(x^5+x^7)*(545-626*y+605*y^2-544*y^3+787*y^4+38*y^5+183*y^6+96*y^7+12*y^8)))/((x-y)*(1+y)^3*(1-x*y)*(1+x+x^2-x*y)^3))*Log[x]*Log[1+y])/(3*x^2)+(((8*I)/3)*M2*(3+3*x^8+x*(6+22*y)+x^7*(6+22*y)+x^3*(-82+210*y-88*y^2)+x^5*(-82+210*y-88*y^2)-2*x^2*(5-50*y+8*y^2)-2*x^6*(5-50*y+8*y^2)-2*x^4*(91-88*y+94*y^2))*Log[1+x]*Log[1+y])/(x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-((I/6)*M2*(27-123*y-499*y^2-585*y^3-204*y^4+x^11*(-27-69*y-77*y^2+9*y^3+12*y^4)+x^10*(-66-59*y+123*y^2+895*y^3+699*y^4+208*y^5)+x*(258+443*y+357*y^2+161*y^3+549*y^4+272*y^5)+x^2*(299+456*y+1235*y^2+699*y^3+1114*y^4+441*y^5+68*y^6)-x^9*(107+360*y+1619*y^2+795*y^3+1018*y^4+825*y^5+356*y^6)+x^4*(-21-164*y+3358*y^2+2839*y^3+3569*y^4+2328*y^5+734*y^6-243*y^7)-x^3*(66+1117*y+575*y^2+2876*y^3+1707*y^4+646*y^5+109*y^7)+x^8*(66+637*y-673*y^2+1724*y^3+939*y^4-26*y^5-288*y^6+109*y^7)+x^7*(21+260*y-2878*y^2-1879*y^3-2609*y^4-1848*y^5-638*y^6+243*y^7)-x^5*(239+1621*y+3176*y^2+6940*y^3+6971*y^4+4345*y^5+1662*y^6+486*y^7)+x^6*(239+1717*y+3272*y^2+6748*y^3+6779*y^4+4441*y^5+1758*y^6+486*y^7))*Log[2+x^(-1)+x]*Log[1+y])/((-1+x)*x^2*(1+x)^2*(1+y)^3*(y+x^2*y-x*(1+y^2))^2)-((I/6)*M2*(-27+99*y+395*y^2+513*y^3+180*y^4+x^11*(27+93*y+181*y^2+63*y^3+12*y^4)-x^10*(-42+53*y-141*y^2+503*y^3+219*y^4+56*y^5)-x*(234+331*y+621*y^2+553*y^3+1029*y^4+424*y^5)+x^9*(115-216*y+1867*y^2+1443*y^3+1946*y^4+513*y^5+52*y^6)+x^2*(-307+120*y-1483*y^2-1347*y^3-2042*y^4-129*y^5+236*y^6)+x^3*(-174+2693*y+2095*y^2+4300*y^3+2331*y^4+2894*y^5+816*y^6-19*y^7)+x^8*(174-2213*y-847*y^2-3148*y^3-1563*y^4-2222*y^5-528*y^6+19*y^7)+x^7*(891-1012*y+902*y^2-1681*y^3-71*y^4-1104*y^5+574*y^6+333*y^7)-x^4*(891-916*y+1382*y^2-721*y^3+889*y^4-624*y^5+670*y^6+333*y^7)+x^6*(905+1747*y+5600*y^2+6844*y^3+7037*y^4+3631*y^5+1770*y^6+402*y^7)-x^5*(905+1843*y+5696*y^2+6652*y^3+6845*y^4+3727*y^5+1866*y^6+402*y^7))*Log[1+x^(-1)+x-y]*Log[1+y])/((-1+x)*x^2*(1+x)^2*(x-y)^2*(1+y)^3*(-1+x*y)^2)+(((88*I)/3)*M2*(1+x)^2*Log[y]*Log[1+y])/x+((4*I)*M2*((11*x*(1+4*x+8*x^2+4*x^3+x^4))/(1+x)^2+(1+x^2+x^4+x^6)/(y+x^2*y-x*(1+y^2)))*Log[x]*Log[-x+y])/x^2+(((8*I)/3)*M2*(3+3*x^8+2*(x+x^7)*(3+8*y)+(x^3+x^5)*(-82+204*y-88*y^2)-2*(x^2+x^6)*(5-44*y+8*y^2)-2*x^4*(91-88*y+94*y^2))*Log[1+x]*Log[-x+y])/(x^2*(1+x)^2*(x-y-x^2*y+x*y^2))+(((4*I)/3)*M2*((x*(17+44*x+76*x^2+44*x^3+17*x^4))/(2*(1+x)^2)-(3*(1+x^4)*(1+x^2-x*y))/(y+x^2*y-x*(1+y^2)))*Log[x^(-1)+x-y]*Log[-x+y])/x^2-(((4*I)/3)*M2*(6+6*x^8+(x+x^7)*(12+11*y)-(x^2+x^6)*(5-32*y+17*y^2)-4*x^4*(16-22*y+19*y^2)-(x^3+x^5)*(32-87*y+44*y^2))*Log[1+x^(-1)+x-y]*Log[-x+y])/(x^2*(1+x)^2*(x-y-x^2*y+x*y^2))+(((4*I)/3)*M2*((17+44*x+76*x^2+44*x^3+17*x^4)/(2*(1+x)^2)-(3*(1+x^4)*y)/(y+x^2*y-x*(1+y^2)))*Log[y]*Log[-x+y])/x+(((4*I)/3)*M2*(23*(1+x^6)*y-11*x^2*(1+x^2)*(4-9*y+4*y^2)-(x+x^5)*(17-56*y+17*y^2)-4*x^3*(19-22*y+19*y^2))*Log[1+y]*Log[-x+y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(((4*I)/3)*M2*(1-x)^13*(x-y)*(1-x*y)*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4*(3+5*y+9*y^2+3*y^3+x^14*(3+5*y+9*y^2+3*y^3)+(x+x^13)*(19+22*y+88*y^2+36*y^3+7*y^4)+(x^2+x^12)*(56+18*y+425*y^2+89*y^3-65*y^4-55*y^5)+(x^3+x^11)*(83-166*y+1331*y^2-64*y^3-471*y^4-190*y^5+93*y^6)-(x^4+x^10)*(-2+858*y-2873*y^2+1001*y^3+1405*y^4+137*y^5-474*y^6+64*y^7)+(x^5+x^9)*(-209-1878*y+5554*y^2-1732*y^3-1665*y^4+704*y^5+1054*y^6-352*y^7+16*y^8)+(x^6+x^8)*(-485-3053*y+7573*y^2-3715*y^3-3314*y^4+368*y^5+934*y^6-816*y^7+88*y^8)+2*x^7*(-295-1690*y+4523*y^2-1632*y^3-1115*y^4+894*y^5+877*y^6-352*y^7+94*y^8))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/((-1+x)^13*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^7*(x*(-1+y)+y+x^2*y)^4*(y+x^2*y-x*(1+y^2))^2)+(((2*I)/3)*M2*(2*(3+5*y+9*y^2+3*y^3)+2*x^8*(3+5*y+9*y^2+3*y^3)-x*(-20+y-53*y^2-9*y^3+y^4)-x^7*(-20+y-53*y^2-9*y^3+y^4)+x^3*(88-169*y+217*y^2+85*y^3+15*y^4-44*y^5)+x^5*(88-169*y+217*y^2+85*y^3+15*y^4-44*y^5)+x^2*(43-87*y+100*y^2+28*y^3+17*y^4-5*y^5)+x^6*(43-87*y+100*y^2+28*y^3+17*y^4-5*y^5)-4*x^4*(-24+74*y-21*y^2+25*y^3+29*y^4+25*y^5))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(x-y)*(1+y)^3*(-1+x*y))-(((8*I)/3)*M2*(3+5*y+9*y^2+3*y^3+2*x*(2-5*y+5*y^2)+2*x^5*(2-5*y+5*y^2)+x^6*(3+5*y+9*y^2+3*y^3)-x^2*(-10+52*y+47*y^2+57*y^3+15*y^4+3*y^5)-x^4*(-10+52*y+47*y^2+57*y^3+15*y^4+3*y^5)+2*x^3*(21+20*y+57*y^2+39*y^3+24*y^4+3*y^5))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(x^2*(x-y)*(1+y)^3*(-1+x*y))+(((2*I)/3)*M2*(1-x)^13*(x-y)*(1-x*y)*((x+x^3)*(-1+y)^2-(1+x^4)*y+x^2*(1-4*y+y^2))^4*(11*(1+x^12)*y+(x+x^11)*(-5+89*y-38*y^2)+(x^2+x^10)*(-59+316*y-293*y^2+48*y^3)+(x^3+x^9)*(-218+816*y-917*y^2+363*y^3-26*y^4)+(x^4+x^8)*(-463+1608*y-1870*y^2+1016*y^3-203*y^4+5*y^5)+(x^5+x^7)*(-703+2329*y-2935*y^2+1631*y^3-510*y^4+44*y^5)+2*x^6*(-393+1354*y-1617*y^2+1040*y^3-278*y^4+50*y^5))*Log[y]*Log[x*(-x+y)])/((-1+x)^13*x*(1+x)^2*(1+x+x^2-x*y)^7*(x*(-1+y)+y+x^2*y)^4*(y+x^2*y-x*(1+y^2))^2)-(((8*I)/3)*M2*(6*y+6*x^10*y-3*x*(1-4*y+7*y^2)-3*x^9*(1-4*y+7*y^2)+x^2*(-3+11*y-21*y^2+27*y^3)+x^8*(-3+11*y-21*y^2+27*y^3)+x^3*(19-28*y+16*y^2-15*y^4)+x^7*(19-28*y+16*y^2-15*y^4)-2*x^5*(-39+70*y-84*y^2+39*y^3-9*y^4+3*y^5)+x^4*(52-118*y+97*y^2-45*y^3+15*y^4+3*y^5)+x^6*(52-118*y+97*y^2-45*y^3+15*y^4+3*y^5))*Log[1+y]*Log[x*(-x+y)])/(x*(x-y)*(1+x+x^2-x*y)^3*(-1+x*y))+(((4*I)/3)*M2*(2*x*(5+44*x+100*x^2+44*x^3+5*x^4)-(3*(1+x^8+(x+x^7)*(2+11*y)+x^4*(-86+88*y-88*y^2)+(x^3+x^5)*(-42+99*y-44*y^2)+(x^2+x^6)*(-9+44*y-11*y^2)))/(x-y-x^2*y+x*y^2))*Log[x]*Log[1-x*y])/(x^2*(1+x)^2)+(((8*I)/3)*M2*(3+3*x^8+2*(x+x^7)*(3+8*y)+(x^3+x^5)*(-82+204*y-88*y^2)-2*(x^2+x^6)*(5-44*y+8*y^2)-2*x^4*(91-88*y+94*y^2))*Log[1+x]*Log[1-x*y])/(x^2*(1+x)^2*(x-y-x^2*y+x*y^2))-(((4*I)/3)*M2*(3+5*y+9*y^2+3*y^3+x^14*(3+5*y+9*y^2+3*y^3)-(x+x^13)*(-19+10*y+8*y^2+60*y^3+25*y^4)+(x^2+x^12)*(88-158*y-167*y^2-311*y^3+47*y^4+73*y^5)+(x^3+x^11)*(355-574*y-533*y^2-680*y^3+705*y^4+226*y^5-99*y^6)+(x^4+x^10)*(1098-1146*y-807*y^2-697*y^3+2395*y^4-25*y^5-486*y^6+64*y^7)-(x^5+x^9)*(-2375+1934*y+1630*y^2+1460*y^3-3735*y^4+1496*y^5+994*y^6-352*y^7+16*y^8)-(x^6+x^8)*(-3755+2413*y+1795*y^2+803*y^3-6590*y^4+1808*y^5+658*y^6-816*y^7+88*y^8)-2*x^7*(-2173+1370*y+1205*y^2+840*y^3-3077*y^4+1722*y^5+667*y^6-352*y^7+94*y^8))*Log[2+x^(-1)+x]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))-(((4*I)/3)*M2*(4+4*x^6-4*x^2*(-4+27*y+27*y^2+11*y^3)-4*x^4*(-4+27*y+27*y^2+11*y^3)-x*(-7+39*y+33*y^2+11*y^3)-x^5*(-7+39*y+33*y^2+11*y^3)-4*x^3*(-1+51*y+54*y^2+22*y^3))*Log[x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^3)+(((4*I)/3)*M2*(8+8*x^6+x*(47+21*y+33*y^2+11*y^3)+x^5*(47+21*y+33*y^2+11*y^3)+4*x^2*(41+45*y+45*y^2+11*y^3)+4*x^4*(41+45*y+45*y^2+11*y^3)+8*x^3*(34+48*y+45*y^2+11*y^3))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^3)+(((4*I)/3)*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+33*x^2*(8-6*y+y^2)+33*x^8*(8-6*y+y^2)+x^5*(974-1230*y+480*y^2-88*y^3)+x^4*(859-1002*y+405*y^2-44*y^3)+x^6*(859-1002*y+405*y^2-44*y^3)+x^3*(559-585*y+165*y^2-11*y^3)+x^7*(559-585*y+165*y^2-11*y^3))*Log[y]*Log[1-x*y])/(x*(1+x)^2*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+33*x^2*(10-6*y+y^2)+33*x^8*(10-6*y+y^2)+x^4*(1417-1362*y+477*y^2-44*y^3)+x^6*(1417-1362*y+477*y^2-44*y^3)+x^3*(829-711*y+165*y^2-11*y^3)+x^7*(829-711*y+165*y^2-11*y^3)-2*x^5*(-841+849*y-312*y^2+44*y^3))*Log[1+y]*Log[1-x*y])/(x*(1+x)^2*(1+x+x^2-x*y)^3)-(((4*I)/3)*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-(((4*I)/3)*M2*(5+44*x+100*x^2+44*x^3+5*x^4)*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2))+Pi^2*((M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*(1+x^4)*y^2+(x+x^3)*(91+142*y+171*y^2-40*y^3)-x^2*y*(353+557*y+535*y^2+91*y^3))*Log[1-x]*Log[x])/(24*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(95*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(3*x*(1+x)^2)+(M2*(-1-4*x-8*x^2-4*x^3-x^4)*(28*(1+x^4)*y^2+(x+x^3)*(18+31*y+120*y^2-5*y^3)-x^2*(23+156*y+116*y^2+192*y^3+41*y^4))*Log[1-x]*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(824*y^2+824*x^4*y^2+x*(281+564*y+3581*y^2+2*y^3)+x^3*(281+564*y+3581*y^2+2*y^3)-x^2*(826+4143*y+1971*y^2+4705*y^3+1107*y^4))*Log[x]*Log[2+x^(-1)+x])/(192*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*(1+x^4)*y^2+(x+x^3)*(1+4*y+53*y^2+2*y^3)-x^2*(14+55*y+11*y^2+57*y^3+15*y^4))*Log[1-x]*Log[-(x*(x-y))])/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-5159+129*y)+x^4*y^2*(-5159+129*y)+x*(291+4009*y-14142*y^2+2641*y^3-651*y^4)+x^3*(291+4009*y-14142*y^2+2641*y^3-651*y^4)+x^2*(1966+14367*y-6701*y^2+14565*y^3+2461*y^4+522*y^5))*Log[x]*Log[x^(-1)+x-y])/(144*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+45*y+11*y^2+27*y^3-17*y^4)+x^3*(6+45*y+11*y^2+27*y^3-17*y^4)+x^2*(-13+6*y-48*y^2+18*y^3-13*y^4+10*y^5))*Log[1+x]*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-285+43*y)+(x+x^3)*(65+483*y-594*y^2+75*y^3-225*y^4)+x^2*(10+733*y-415*y^2+871*y^3+223*y^4+182*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(48*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)-y]*Log[x^(-1)+x-y])/(3*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*(1+x^4)*y^2+(x+x^3)*(51+146*y+619*y^2+44*y^3)-x^2*(164+721*y+445*y^2+823*y^3+215*y^4))*Log[1-x]*Log[1+x^(-1)+x-y])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(88+5*y)+2*x^4*y^2*(88+5*y)+x*(54-2163*y-3438*y^2-1539*y^3+346*y^4)+x^3*(54-2163*y-3438*y^2-1539*y^3+346*y^4)+x^2*(2131+3464*y+3648*y^2+3020*y^3+1345*y^4-356*y^5))*Log[x]*Log[1+x^(-1)+x-y])/(96*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(53*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2*(-256+43*y)+(x+x^3)*(-172+4327*y+7256*y^2+5283*y^3+134*y^4)-x^2*(4195+7142*y+8966*y^2+6846*y^3+4635*y^4+220*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(96*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(3*x*(1+x)^2)+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(4229+129*y)+x^4*y^2*(4229+129*y)-x*(57+2335*y-11766*y^2+3007*y^3+651*y^4)-x^3*(57+2335*y-11766*y^2+3007*y^3+651*y^4)+x^2*(-1774-10845*y+7031*y^2-9951*y^3-931*y^4+522*y^5))*Log[x]*Log[y])/(144*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[1+x]*Log[y])/(3*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(55+43*y)+x^4*y^2*(55+43*y)-x*(-13+69*y+182*y^2+373*y^3+225*y^4)-x^3*(-13+69*y+182*y^2+373*y^3+225*y^4)+x^2*(118+425*y+845*y^2+667*y^3+383*y^4+182*y^5))*Log[2+x^(-1)+x]*Log[y])/(48*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)-y]*Log[y])/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(275*y^2+275*x^4*y^2-2*x*(6+197*y-174*y^2+185*y^3)-2*x^3*(6+197*y-174*y^2+185*y^3)+x^2*(95-324*y+824*y^2-300*y^3+107*y^4))*Log[x^(-1)+x-y]*Log[y])/(9*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2+3*x^4*y^2-x*(1+47*y+79*y^2+45*y^3)-x^3*(1+47*y+79*y^2+45*y^3)+x^2*(42+81*y+97*y^2+83*y^3+43*y^4))*Log[1+x^(-1)+x-y]*Log[y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*(1+x^4)*y^2+(x+x^3)*(51+146*y+619*y^2+44*y^3)-x^2*(164+721*y+445*y^2+823*y^3+215*y^4))*Log[1-x]*Log[1+y])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(134+5*y)+2*x^4*y^2*(134+5*y)+x*(-18+1815*y+5102*y^2+2583*y^3+346*y^4)+x^3*(-18+1815*y+5102*y^2+2583*y^3+346*y^4)-x^2*(2083+4932*y+4092*y^2+5232*y^3+2797*y^4+356*y^5))*Log[x]*Log[1+y])/(96*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(55*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y])/(3*x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2*(418+43*y)+(x+x^3)*(136-4523*y-5976*y^2-4183*y^3+134*y^4)+x^2*(3923+5474*y+7810*y^2+5154*y^3+3175*y^4-220*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(96*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*(1+x^4)*y^2-(x+x^3)*(1+47*y+79*y^2+45*y^3)+x^2*(42+81*y+97*y^2+83*y^3+43*y^4))*Log[x^(-1)+x-y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(136*y^2+136*x^4*y^2+x*(33+290*y+1025*y^2+224*y^3)+x^3*(33+290*y+1025*y^2+224*y^3)-x^2*(360+1091*y+679*y^2+1157*y^3+393*y^4))*Log[1+x^(-1)+x-y]*Log[1+y])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y])/(3*x*(1+x)^2)-(13*M2*(-I+(2-2*I)*x+x^2)*(I+(2+2*I)*x+x^2)*Log[x]*Log[-x+y])/(3*x*(1+x)^2)-(19*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[-x+y])/(3*x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[-x+y])/(3*x*(1+x)^2)-(37*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[-x+y])/(3*x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[-x+y])/(3*x*(1+x)^2)-(38*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[-x+y])/(3*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2*(-121+9*y)+16*x^4*y^2*(-121+9*y)+x*(-99-1390*y-9459*y^2+920*y^3+768*y^4)+x^3*(-99-1390*y-9459*y^2+920*y^3+768*y^4)+x^2*(3416+10665*y+2693*y^2+10239*y^3+1403*y^4-912*y^5))*Log[x]*Log[x*(-x+y)])/(576*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(29+3*y)+24*x^4*y^2*(29+3*y)+x*(271+1342*y+5671*y^2+3120*y^3+1016*y^4)+x^3*(271+1342*y+5671*y^2+3120*y^3+1016*y^4)-x^2*(1448+6093*y+5529*y^2+7579*y^3+4039*y^4+1088*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(192*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-281+63*y)+x^4*y^2*(-281+63*y)+x*(-36-1001*y-2943*y^2-527*y^3+75*y^4)+x^3*(-36-1001*y-2943*y^2-527*y^3+75*y^4)+2*x^2*(614+1512*y+908*y^2+1542*y^3+431*y^4-69*y^5))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(72*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(-49+3*y)+8*x^4*y^2*(-49+3*y)-x*(131+3534*y+8779*y^2+4248*y^3+536*y^4)-x^3*(131+3534*y+8779*y^2+4248*y^3+536*y^4)+x^2*(3616+8825*y+8149*y^2+9647*y^3+4723*y^4+512*y^5))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(96*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2+2*x^4*y^2-x*(-9+56*y+131*y^2+74*y^3)-x^3*(-9+56*y+131*y^2+74*y^3)+x^2*(72+113*y+85*y^2+95*y^3+63*y^4))*Log[y]*Log[x*(-x+y)])/(24*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(-1-41*y+14*y^2+30*y^3)+x^3*(-1-41*y+14*y^2+30*y^3)+x^2*(34-11*y+14*y^2-13*y^3-36*y^4))*Log[1+y]*Log[x*(-x+y)])/(6*x^2*(1+x)^2*(x-y)*(1+y)*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*(1+x^4)*y^2+(x+x^3)*(1+4*y+53*y^2+2*y^3)-x^2*(14+55*y+11*y^2+57*y^3+15*y^4))*Log[1-x]*Log[1-x*y])/(3*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-2112*x-(-16*(1+x^4)*y^2*(187+9*y)-(x+x^3)*(387+1294*y+14163*y^2+2632*y^3+768*y^4)+x^2*(3224+13929*y+4133*y^2+15327*y^3+5723*y^4+912*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[x]*Log[1-x*y])/(576*x^2*(1+x)^2)-(7*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(91+9*y)+(x+x^3)*(-223-5614*y-6631*y^2-2848*y^3+1016*y^4)+x^2*(4488+7197*y+9865*y^2+6699*y^3+2391*y^4-1088*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(192*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2+2*x^4*y^2+x*(9+24*y+29*y^2+6*y^3)+x^3*(9+24*y+29*y^2+6*y^3)-x^2*(8+47*y+75*y^2+65*y^3+17*y^4))*Log[x^(-1)+x-y]*Log[1-x*y])/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(7+y)+6*x^4*y^2*(7+y)+x*(1+82*y+359*y^2+164*y^3+30*y^4)+x^3*(1+82*y+359*y^2+164*y^3+30*y^4)-x^2*(122+367*y+251*y^2+393*y^3+207*y^4+36*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(6*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-192*x+(7*(1+x^4)*y^2*(65+9*y)+(x+x^3)*(54+1055*y+3843*y^2+1349*y^3+75*y^4)-2*x^2*(692+1971*y+1283*y^2+2031*y^3+920*y^4+69*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[y]*Log[1-x*y])/(72*x^2*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(-11+y)*y^2+24*x^4*(-11+y)*y^2+x*(83+3038*y+4235*y^2+1896*y^3-536*y^4)+x^3*(83+3038*y+4235*y^2+1896*y^3-536*y^4)+x^2*(-2656-4617*y-5637*y^2-4223*y^3-1763*y^4+512*y^5))*Log[1+y]*Log[1-x*y])/(96*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2+12*x^4*y^2+x*(1+4*y+53*y^2+2*y^3)+x^3*(1+4*y+53*y^2+2*y^3)-x^2*(14+55*y+11*y^2+57*y^3+15*y^4))*Log[x*(-x+y)]*Log[1-x*y])/(3*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y)))+Pi*(((-16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[1+x])/(x*(1+x)^2)-((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[2+x^(-1)+x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)-y])/(x*(1+x)^2)+((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[x^(-1)+x-y])/(x*(1+x)^2)+((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+28*y+x^2*(3+28*y)-x*(28+9*y+31*y^2))*Log[x]*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y+2*x^2*y-x*(3+2*y+3*y^2))*Log[x]*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(3+21*y+18*y^2+17*y^3+y^4)-x^3*(3+21*y+18*y^2+17*y^3+y^4)+x^2*(8+12*y+35*y^2+19*y^3+13*y^4+y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[y])/(x*(1+x)^2)+(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x]*Log[y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]*Log[y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y])/(x*(1+x)^2)+(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*y*(13+3*y+15*y^2+y^3)-x^3*y*(13+3*y+15*y^2+y^3)+x^2*(4-9*y+10*y^2-8*y^3+6*y^4+y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[1+y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+22*y+x^2*(3+22*y)-x*(22+9*y+25*y^2))*Log[x]*Log[1+x]*Log[1+y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y+2*x^2*y-x*(3+2*y+3*y^2))*Log[x]*Log[2+x^(-1)+x]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[1+y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]*Log[1+y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1+y])/(x*(1+x)^2)-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(3+9*y-6*y^2+5*y^3+y^4)-x^3*(3+9*y-6*y^2+5*y^3+y^4)+x^2*(-4-12*y+11*y^2-5*y^3+y^4+y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2+16*x^4*y^2-x*(3+90*y+107*y^2+84*y^3)-x^3*(3+90*y+107*y^2+84*y^3)+x^2*(68+113*y+189*y^2+119*y^3+71*y^4))*Log[x]*Log[1+x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+32*y+x^2*(3+32*y)-x*(32+9*y+35*y^2))*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1+y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y+2*x^2*y+x*(17+38*y+17*y^2))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)+(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(3+21*y+18*y^2+17*y^3+y^4)-x^3*(3+21*y+18*y^2+17*y^3+y^4)+x^2*(8+12*y+35*y^2+19*y^3+13*y^4+y^5))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*y*(1-21*y+3*y^2+y^3)-x^3*y*(1-21*y+3*y^2+y^3)+x^2*(-8-33*y-14*y^2-32*y^3-6*y^4+y^5))*Log[2+x^(-1)+x]*Log[y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*y*(6*y+6*x^4*y-x*(9-5*y+11*y^2+y^3)-x^3*(9-5*y+11*y^2+y^3)+x^2*(-17+2*y-16*y^2+2*y^3+y^4))*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[-x+y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x]*Log[-x+y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y]*Log[-x+y])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]*Log[-x+y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[-x+y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+((36*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y]*Log[-x+y])/(x*(1+x)^2)+((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(x*(1+x)^2)-((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]*Log[x*(-x+y)])/(x*(1+x)^2)-((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(x*(1+x)^2)-((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(x*(1+x)^2)+((10*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(x*(1+x)^2)-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y+4*x^2*y-x*(9+10*y+9*y^2))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(x*(1+x)^2)+((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)-((10*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)-((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+y]*Log[x*(-x+y)])/(x*(1+x)^2)+((6*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+y]*Log[x*(-x+y)])/(x*(1+x)^2)-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y+4*x^2*y+x*(5+18*y+5*y^2))*Log[2+x^(-1)+x]*Log[1+y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(-(x*(-1+y)^2)+2*y+2*x^2*y)*Log[1+x^(-1)+x-y]*Log[1+y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y]*Log[x*(-x+y)])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]*Log[1-x*y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x]*Log[1-x*y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x]*Log[1-x*y])/(x*(1+x)^2)+((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[2+x^(-1)+x]*Log[1-x*y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x]*Log[1-x*y])/(x*(1+x)^2)-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-((10*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+((36*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y+4*x^2*y+x*(-3+2*y-3*y^2))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y]*Log[1-x*y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]*Log[1-x*y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y]*Log[1-x*y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)+((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)+((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y+4*x^2*y-x*(17+26*y+17*y^2))*Log[2+x^(-1)+x]*Log[1+y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*y*Log[1+x^(-1)+x-y]*Log[1+y]*Log[1-x*y])/(x^2*(1+y)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[-x+y]*Log[1-x*y])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[x*(-x+y)]*Log[1-x*y])/(x*(1+x)^2))+Pi*((((-2*I)/3)*M2*(15+49*y+45*y^2+15*y^3+x^14*(15+49*y+45*y^2+15*y^3)+x*(71+268*y+242*y^2+114*y^3+13*y^4)+x^13*(71+268*y+242*y^2+114*y^3+13*y^4)+x^2*(122+962*y+1205*y^2+701*y^3-215*y^4-187*y^5)+x^12*(122+962*y+1205*y^2+701*y^3-215*y^4-187*y^5)+x^3*(-259+2142*y+3389*y^2+1034*y^3-2539*y^4-796*y^5+333*y^6)+x^11*(-259+2142*y+3389*y^2+1034*y^3-2539*y^4-796*y^5+333*y^6)+x^4*(-1976+2994*y+6415*y^2-421*y^3-7915*y^4+95*y^5+1908*y^6-232*y^7)+x^10*(-1976+2994*y+6415*y^2-421*y^3-7915*y^4+95*y^5+1908*y^6-232*y^7)+x^5*(-5297+3730*y+12364*y^2+2*y^3-11905*y^4+4814*y^5+3910*y^6-1408*y^7+58*y^8)+x^9*(-5297+3730*y+12364*y^2+2*y^3-11905*y^4+4814*y^5+3910*y^6-1408*y^7+58*y^8)+x^6*(-9059+3375*y+15961*y^2-4375*y^3-21116*y^4+5408*y^5+3058*y^6-3200*y^7+352*y^8)+x^8*(-9059+3375*y+15961*y^2-4375*y^3-21116*y^4+5408*y^5+3058*y^6-3200*y^7+352*y^8)+2*x^7*(-5336+1856*y+9787*y^2-918*y^3-9425*y^4+5610*y^5+2879*y^6-1408*y^7+371*y^8))*Log[x]^2)/(x^2*(1+x)^2*(x-y)*(1+y)^3*(1+x+x^2-x*y)^3*(-1+x*y))-(((8*I)/3)*M2*(9+9*x^6+11*(x+x^5)*y+(x^2+x^4)*(-2+22*y-11*y^2)-22*x^3*(1-y+y^2))*Log[1+x]^2)/(x^2*(y+x^2*y-x*(1+y^2)))+((I/6)*M2*(27-135*y-535*y^2-621*y^3-216*y^4+96*x^8*y*(1+y)^3*(1-7*y+9*y^2-9*y^3+4*y^4)+x^16*(-27-57*y-41*y^2+45*y^3+24*y^4)+4*x^15*(-33-29*y+39*y^2+241*y^3+114*y^4+20*y^5)+4*x*(81+29*y-63*y^2+167*y^3+534*y^4+244*y^5)-x^14*(383+423*y+1430*y^2-102*y^3+2895*y^4+2207*y^5+700*y^6)-x^2*(-959+57*y+874*y^2+678*y^3-1551*y^4+2113*y^5+1604*y^6)+x^3*(1713-1111*y+153*y^2-2409*y^3+3653*y^4-3459*y^5-295*y^6+1003*y^7)+x^13*(-561+631*y-1689*y^2+7881*y^3+2395*y^4+4803*y^5+3463*y^6+1493*y^7)+x^4*(2154-2973*y+5661*y^2-3727*y^3+11361*y^4-733*y^5+4065*y^6+1649*y^7+95*y^8)-x^12*(810-1341*y+10077*y^2-4975*y^3+14433*y^4+8771*y^5+7329*y^6+2513*y^7+1439*y^8)-x^5*(-1902+6014*y-9491*y^2+16629*y^3-4241*y^4+14337*y^5+4693*y^6+5093*y^7+965*y^8+367*y^9)+x^11*(-750+4670*y-11411*y^2+23253*y^3+1231*y^4+15297*y^5+9589*y^6+8165*y^7+965*y^8+655*y^9)+x^9*(-353+4973*y-9102*y^2+17810*y^3-518*y^4+11596*y^5+5684*y^6+6886*y^7+735*y^8+991*y^9+50*y^10)-x^7*(-545+4877*y-9198*y^2+15794*y^3-3686*y^4+10348*y^5+5684*y^6+6694*y^7+735*y^8+1087*y^9+50*y^10)+x^6*(1315-6472*y+15613*y^2-12964*y^3+20457*y^4+4715*y^5+11764*y^6+3550*y^7+3890*y^8+259*y^9+113*y^10)-x^10*(739-5224*y+18301*y^2-13348*y^3+22569*y^4+10187*y^5+13684*y^6+4126*y^7+4658*y^8+259*y^9+113*y^10))*Log[2+x^(-1)+x]^2)/(x^2*(-1+x^2)*(1+y)^3*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2))^2)+(((4*I)/3)*M2*(2+2*x^6-x*(2+36*y+33*y^2+11*y^3)-x^5*(2+36*y+33*y^2+11*y^3)-2*x^2*(7+60*y+60*y^2+22*y^3)-2*x^4*(7+60*y+60*y^2+22*y^3)-x^3*(31+201*y+207*y^2+77*y^3))*Log[x^(-1)+x-y]^2)/(x^2*(1+x)^2*(1+y)^3)-(((2*I)/3)*M2*(8+8*x^6+4*x*(20+30*y+33*y^2+11*y^3)+4*x^5*(20+30*y+33*y^2+11*y^3)+8*x^2*(37+72*y+72*y^2+22*y^3)+8*x^4*(37+72*y+72*y^2+22*y^3)+x^3*(481+1011*y+987*y^2+297*y^3))*Log[1+x^(-1)+x-y]^2)/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+33*x^2*(8-6*y+y^2)+33*x^8*(8-6*y+y^2)+x^5*(1015-1209*y+471*y^2-77*y^3)+x^4*(886-996*y+384*y^2-44*y^3)+x^6*(886-996*y+384*y^2-44*y^3)+x^3*(571-573*y+165*y^2-11*y^3)+x^7*(571-573*y+165*y^2-11*y^3))*Log[y]^2)/(x*(1+x)^2*(1+x+x^2-x*y)^3)-(((2*I)/3)*M2*(44+44*x^10-44*x*(-7+3*y)-44*x^9*(-7+3*y)+11*x^2*(103-72*y+12*y^2)+11*x^8*(103-72*y+12*y^2)+x^5*(4927-5361*y+2043*y^2-297*y^3)+x^4*(4222-4398*y+1599*y^2-176*y^3)+x^6*(4222-4398*y+1599*y^2-176*y^3)+x^3*(2611-2427*y+660*y^2-44*y^3)+x^7*(2611-2427*y+660*y^2-44*y^3))*Log[1+y]^2)/(x*(1+x)^2*(1+x+x^2-x*y)^3)-(((2*I)/3)*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*Log[-x+y]^2)/(x*(1+x)^2)-(((2*I)/3)*M2*(5+44*x+100*x^2+44*x^3+5*x^4)*Log[x*(-x+y)]^2)/(x*(1+x)^2)-(((44*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y]^2)/(x*(1+x)^2))+Pi^2*((M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2+12*x^4*y^2+x*(1+4*y+53*y^2+2*y^3)+x^3*(1+4*y+53*y^2+2*y^3)-x^2*(14+55*y+11*y^2+57*y^3+15*y^4))*Log[1-x]^2)/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(30928*y^2+30928*x^4*y^2-x*(4449+37172*y-62715*y^2+28274*y^3)-x^3*(4449+37172*y-62715*y^2+28274*y^3)+x^2*(-2654-53817*y+87691*y^2-44919*y^3+1795*y^4))*Log[x]^2)/(1152*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(71*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(6*x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4608*(1+x^4)*y^2-(x+x^3)*(-159+10852*y+3749*y^2+11170*y^3)+x^2*(6562+3431*y+21227*y^2+3113*y^3+6403*y^4))*Log[2+x^(-1)+x]^2)/(384*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(-18+7*y)+2*x^4*y^2*(-18+7*y)+x*(27+140*y+23*y^2+78*y^3-32*y^4)+x^3*(27+140*y+23*y^2+78*y^3-32*y^4)+x^2*(-26+5*y-209*y^2-3*y^3-45*y^4+18*y^5))*Log[x^(-1)+x-y]^2)/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(240*x-((1+x^4)*y^2*(203+13*y)+(x+x^3)*(-2-35*y+899*y^2+323*y^3+151*y^4)-2*x^2*(89+466*y+157*y^2+533*y^3+265*y^4+82*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[1+x^(-1)+x-y]^2)/(24*x^2*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(-2+y)*y^2+14*x^4*(-2+y)*y^2+x*(-3+16*y-103*y^2+14*y^3-32*y^4)+x^3*(-3+16*y-103*y^2+14*y^3-32*y^4)+x^2*(30+191*y+129*y^2+243*y^3+41*y^4+18*y^5))*Log[y]^2)/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(47+13*y)+x^4*y^2*(47+13*y)+x*(-4-495*y-639*y^2-133*y^3+151*y^4)+x^3*(-4-495*y-639*y^2-133*y^3+151*y^4)+x^2*(434+610*y+612*y^2+480*y^3+84*y^4-164*y^5))*Log[1+y]^2)/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y]^2)/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y]^2)/(x*(1+x)^2))+Pi*(((-8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[x])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[x]^2)/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[1+x])/(x*(1+x)^2)-((6*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[x]^2*Log[1+x])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x]^2)/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(9+61*y+x^2*(9+61*y)-x*(61+27*y+70*y^2))*Log[x]*Log[1+x]^2)/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[2+x^(-1)+x])/(x*(1+x)^2)+((3*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[2+x^(-1)+x])/(x*(1+x)^2)-((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[2+x^(-1)+x]^2)/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y+2*x^2*y-x*(5+6*y+5*y^2))*Log[x]*Log[2+x^(-1)+x]^2)/(x^2*(1+x)^2*(1+y)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)-y]^2)/(x*(1+x)^2)-(((23*I)/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[x^(-1)+x-y])/(x*(1+x)^2)-((18*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[x^(-1)+x-y])/(x*(1+x)^2)+((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(6+25*y+2*y^2+17*y^3+2*y^4)-x^3*(6+25*y+2*y^2+17*y^3+2*y^4)+x^2*(-1-10*y+36*y^2+4*y^3+9*y^4+2*y^5))*Log[2+x^(-1)+x]^2*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)+((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+35*y+x^2*(3+35*y)-x*(35+9*y+38*y^2))*Log[x]^2*Log[1+x^(-1)+x-y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+19*y+x^2*(3+19*y)-x*(19+9*y+22*y^2))*Log[1+x]^2*Log[1+x^(-1)+x-y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-31+11*y)+x^4*y^2*(-31+11*y)+x*y*(29-97*y+11*y^2-31*y^3)+x^3*y*(29-97*y+11*y^2-31*y^3)+2*x^2*(4+55*y-2*y^2+76*y^3+13*y^4+10*y^5))*Log[2+x^(-1)+x]^2*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)+((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)-((28*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)-((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-35+11*y)+x^4*y^2*(-35+11*y)+x*(6+71*y-47*y^2+41*y^3-31*y^4)+x^3*(6+71*y-47*y^2+41*y^3-31*y^4)+2*x^2*(-9+24*y-53*y^2+39*y^3-3*y^4+10*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y]^2)/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(((7*I)/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[y])/(x*(1+x)^2)+((14*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[y])/(x*(1+x)^2)-((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2+12*x^4*y^2-x*y*(19-8*y+23*y^2+2*y^3)-x^3*y*(19-8*y+23*y^2+2*y^3)+x^2*(1-32*y+6*y^2-30*y^3+5*y^4+2*y^5))*Log[2+x^(-1)+x]^2*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y]^2)/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y]^2)/(x*(1+x)^2)+((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y]^2)/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]^2*Log[1+y])/(x*(1+x)^2)+((3*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+9*y+x^2*(1+9*y)-x*(9+3*y+10*y^2))*Log[x]^2*Log[1+y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+19*y+x^2*(3+19*y)-x*(19+9*y+22*y^2))*Log[1+x]^2*Log[1+y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-27+11*y)+x^4*y^2*(-27+11*y)+x*(6+117*y+77*y^2+87*y^3-31*y^4)+x^3*(6+117*y+77*y^2+87*y^3-31*y^4)+2*x^2*(-36-38*y-99*y^2-23*y^3-30*y^4+10*y^5))*Log[2+x^(-1)+x]^2*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-((I/2)*M2*(-1+x^2)*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-35+11*y)+(x+x^3)*(6+91*y-7*y^2+61*y^3-31*y^4)+2*x^2*(-19+4*y-73*y^2+19*y^3-13*y^4+10*y^5))*Log[1+x^(-1)+x-y]^2*Log[1+y])/((-1+x)*x^2*(1+x)^3*(1+y)^2*(x-y-x^2*y+x*y^2))-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2*Log[1+y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x]*Log[1+y]^2)/(x*(1+x)^2)-((10*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+y]^2)/(x*(1+x)^2)-((28*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y]^2)/(x*(1+x)^2)-((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-23+11*y)+(x+x^3)*y*(75+27*y+57*y^2-31*y^3)+2*x^2*(-23-7*y-48*y^2+14*y^3-14*y^4+10*y^5))*Log[2+x^(-1)+x]*Log[1+y]^2)/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-23+11*y)+(x+x^3)*y*(55-13*y+37*y^2-31*y^3)+x^2*(-26+26*y-56*y^2+68*y^3-8*y^4+20*y^5))*Log[1+x^(-1)+x-y]*Log[1+y]^2)/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[-x+y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[-x+y])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2*Log[-x+y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2*Log[-x+y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^2*Log[-x+y])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[-x+y]^2)/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[-x+y]^2)/(x*(1+x)^2)-((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[x*(-x+y)])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y+2*x^2*y-x*(5+6*y+5*y^2))*Log[2+x^(-1)+x]^2*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)-((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2*Log[x*(-x+y)])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^2*Log[x*(-x+y)])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x*(-x+y)]^2)/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x*(-x+y)]^2)/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[x*(-x+y)]^2)/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[x*(-x+y)]^2)/(x*(1+x)^2)-((40*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2*Log[1-x*y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2*Log[1-x*y])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y+2*x^2*y-x*(5+6*y+5*y^2))*Log[2+x^(-1)+x]^2*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2*Log[1-x*y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2*Log[1-x*y])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2*Log[1-x*y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^2*Log[1-x*y])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y]^2*Log[1-x*y])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)]^2*Log[1-x*y])/(x*(1+x)^2)+((20*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1-x*y]^2)/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1-x*y]^2)/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[1-x*y]^2)/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1-x*y]^2)/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[1-x*y]^2)/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y]*Log[1-x*y]^2)/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)]*Log[1-x*y]^2)/(x*(1+x)^2))+Pi*(((I/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(9+122*y+x^2*(9+122*y)-x*(122+27*y+131*y^2))*Log[x]^3)/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(9+65*y+x^2*(9+65*y)-x*(65+27*y+74*y^2))*Log[1+x]^3)/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-((I/3)*M2*(-1-4*x-8*x^2-4*x^3-x^4)*(6*(1+x^4)*y^2-(x+x^3)*(9+97*y+143*y^2+79*y^3)+x^2*(73+161*y+221*y^2+179*y^3+82*y^4))*Log[2+x^(-1)+x]^3)/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^3)/(x*(1+x)^2)-(((20*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^3)/(x*(1+x)^2)+(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^3)/(x*(1+x)^2)-(((20*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^3)/(x*(1+x)^2)+(((4*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y]^3)/(x*(1+x)^2)-(((8*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)]^3)/(x*(1+x)^2)-(((4*I)/3)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y]^3)/(x*(1+x)^2))-(16*M2*(3+y+x^10*(3+y)+x*(7-9*y-4*y^2)+x^9*(7-9*y-4*y^2)-2*x^5*(19+3*y+12*y^2)+x^4*(-23+2*y+3*y^2+6*y^3)+x^6*(-23+2*y+3*y^2+6*y^3)+x^2*(8-15*y+9*y^2+6*y^3)+x^8*(8-15*y+9*y^2+6*y^3)-x^3*(3+12*y-10*y^2+3*y^4)-x^7*(3+12*y-10*y^2+3*y^4))*PolyLog[2,-x])/(3*x^2*(-1+x^2)*(1+y)^2*(1+x+x^2-x*y)^2)+((-4*M2*(8+8*x^4+x*(31+21*y+33*y^2+11*y^3)+x^3*(31+21*y+33*y^2+11*y^3)+2*x^2*(47+69*y+57*y^2+11*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+y)^3)-(4*M2*(11+11*x^8+x*(55-33*y)+x^7*(55-33*y)+11*x^2*(17-12*y+3*y^2)+11*x^6*(17-12*y+3*y^2)+x^4*(430-402*y+180*y^2-22*y^3)+x^3*(334-348*y+99*y^2-11*y^3)+x^5*(334-348*y+99*y^2-11*y^3))*Log[y])/(3*x*(1+x+x^2-x*y)^3))*PolyLog[2,-x]+(-((M2*(-1+x)*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2+(x+x^3)*(3+20*y+63*y^2+14*y^3)-x^2*(22+69*y+49*y^2+75*y^3+25*y^4))*Log[1-x]^2)/((1-x)*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))+(11*M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*y^2+120*x^4*y^2-x*(37+1170*y+1749*y^2+1096*y^3)-x^3*(37+1170*y+1749*y^2+1096*y^3)+x^2*(976+1823*y+2451*y^2+1897*y^3+1013*y^4))*Log[x]^2)/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-3160*(1+x^4)*y^2+(x+x^3)*(453+2930*y-8139*y^2+2024*y^3)+x^2*(1136+7233*y-7219*y^2+6327*y^3+683*y^4))*Log[2+x^(-1)+x]^2)/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(11+116*y+767*y^2+430*y^3+120*y^4)-x^2*(206+813*y+601*y^2+931*y^3+553*y^4+144*y^5))*Log[1+x^(-1)+x-y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-11-260*y-47*y^2+98*y^3+120*y^4)+x^2*(158+45*y+217*y^2-29*y^3-167*y^4-144*y^5))*Log[1+y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,-x]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(44*y^2+44*x^4*y^2-x*(9+84*y-35*y^2+66*y^3)-x^3*(9+84*y-35*y^2+66*y^3)+x^2*(22-17*y+195*y^2+y^3+31*y^4))*Log[1-x]*Log[x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(14*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(28*y^2+28*x^4*y^2+x*(3+28*y+159*y^2+22*y^3)+x^3*(3+28*y+159*y^2+22*y^3)-x^2*(50+165*y+65*y^2+171*y^3+53*y^4))*Log[1-x]*Log[2+x^(-1)+x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*(1+x^4)*y^2-(x+x^3)*(161+2778*y+4785*y^2+2456*y^3)+x^2*(2384+5107*y+6039*y^2+5429*y^3+2545*y^4))*Log[x]*Log[2+x^(-1)+x])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(299+24*y)+4*x^4*y^2*(299+24*y)+x*(-133-2364*y+935*y^2-754*y^3+480*y^4)+x^3*(-133-2364*y+935*y^2-754*y^3+480*y^4)-x^2*(-902+765*y-3783*y^2+883*y^3+309*y^4+576*y^5))*Log[-(x*(x-y))]*Log[x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(299+24*y)+(x+x^3)*(-133-2364*y+935*y^2-754*y^3+480*y^4)-x^2*(-902+765*y-3783*y^2+883*y^3+309*y^4+576*y^5))*Log[-(x*(x-y))]*Log[x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2*(55+6*y)+32*x^4*y^2*(55+6*y)+x*(135-3970*y-345*y^2-1552*y^3+960*y^4)+x^3*(135-3970*y-345*y^2-1552*y^3+960*y^4)-x^2*(-2480+117*y-4847*y^2+1155*y^3+343*y^4+1152*y^5))*Log[x]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(64*y^2*(-16+3*y)+64*x^4*y^2*(-16+3*y)+x*(225+1714*y-383*y^2+3952*y^3+960*y^4)+x^3*(225+1714*y-383*y^2+3952*y^3+960*y^4)-x^2*(240+259*y+6791*y^2+1477*y^3+3153*y^4+1152*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-312*(1+x^4)*y^2+(x+x^3)*(83+1622*y+1747*y^2+1456*y^3)-x^2*(1144+1913*y+3493*y^2+2079*y^3+1227*y^4))*Log[-(x*(x-y))]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(312*y^2+312*x^4*y^2-x*(83+1622*y+1747*y^2+1456*y^3)-x^3*(83+1622*y+1747*y^2+1456*y^3)+x^2*(1144+1913*y+3493*y^2+2079*y^3+1227*y^4))*Log[-(x*(x-y))]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-(x*(x-y))]*Log[y])/(x*(1+x)^2)-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2*(-7+6*y)+32*x^4*y^2*(-7+6*y)+x*(-135+2498*y+5465*y^2+5456*y^3+960*y^4)+x^3*(-135+2498*y+5465*y^2+5456*y^3+960*y^4)-x^2*(2544+5387*y+7279*y^2+5885*y^3+5097*y^4+1152*y^5))*Log[x]*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(64*y^2*(40+3*y)+64*x^4*y^2*(40+3*y)+x*(-225-2866*y+6143*y^2+272*y^3+960*y^4)+x^3*(-225-2866*y+6143*y^2+272*y^3+960*y^4)-x^2*(144+5885*y-3719*y^2+6203*y^3+2607*y^4+1152*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(10+3*y)+8*x^4*y^2*(10+3*y)+x*(-11-228*y+17*y^2+130*y^3+120*y^4)+x^3*(-11-228*y+17*y^2+130*y^3+120*y^4)-x^2*(-126+19*y-153*y^2+93*y^3+199*y^4+144*y^5))*Log[-(x*(x-y))]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-11-228*y+17*y^2+130*y^3+120*y^4)-x^2*(-126+19*y-153*y^2+93*y^3+199*y^4+144*y^5))*Log[-(x*(x-y))]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(132*y^2+132*x^4*y^2+x*(-23+410*y+1417*y^2+456*y^3)+x^3*(-23+410*y+1417*y^2+456*y^3)-x^2*(588+1371*y+751*y^2+1325*y^3+565*y^4))*Log[1+x^(-1)+x-y]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y])/(x*(1+x)^2)+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[-x+y])/(x*(1+x)^2)+(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[-x+y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2+(x+x^3)*(3+20*y+63*y^2+14*y^3)-x^2*(22+69*y+49*y^2+75*y^3+25*y^4))*Log[1-x]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1312*(1+x^4)*y^2-(x+x^3)*(143+2114*y-1449*y^2+1828*y^3)+x^2*(516-1163*y+4657*y^2-877*y^3+659*y^4))*Log[x]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(19+8*y)+24*x^4*y^2*(19+8*y)+x*(43+118*y+2891*y^2+2720*y^3+960*y^4)+x^3*(43+118*y+2891*y^2+2720*y^3+960*y^4)-x^2*(488+3169*y+3053*y^2+4023*y^3+3219*y^4+1152*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2*(19+8*y)+(x+x^3)*(43+118*y+2891*y^2+2720*y^3+960*y^4)-x^2*(488+3169*y+3053*y^2+4023*y^3+3219*y^4+1152*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+20*y+63*y^2+14*y^3)+x^3*(3+20*y+63*y^2+14*y^3)-x^2*(22+69*y+49*y^2+75*y^3+25*y^4))*Log[1-x]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2+(x+x^3)*(3+20*y+63*y^2+14*y^3)-x^2*(22+69*y+49*y^2+75*y^3+25*y^4))*Log[1-x]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1312*y^2+1312*x^4*y^2-x*(143+1922*y-1833*y^2+1636*y^3)-x^3*(143+1922*y-1833*y^2+1636*y^3)+x^2*(324-1547*y+4273*y^2-1261*y^3+467*y^4))*Log[x]*Log[1-x*y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(45+8*y)+24*x^4*y^2*(45+8*y)+x*(-43-1270*y+2869*y^2+1504*y^3+960*y^4)+x^3*(-43-1270*y+2869*y^2+1504*y^3+960*y^4)-x^2*(-104+2975*y+19*y^2+3657*y^3+2541*y^4+1152*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+20*y+63*y^2+14*y^3)+x^3*(3+20*y+63*y^2+14*y^3)-x^2*(22+69*y+49*y^2+75*y^3+25*y^4))*Log[-(x*(x-y))]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2+(x+x^3)*(3+20*y+63*y^2+14*y^3)-x^2*(22+69*y+49*y^2+75*y^3+25*y^4))*Log[-(x*(x-y))]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(14+3*y)+8*x^4*y^2*(14+3*y)+x*(11+84*y+703*y^2+398*y^3+120*y^4)+x^3*(11+84*y+703*y^2+398*y^3+120*y^4)-x^2*(174+749*y+537*y^2+867*y^3+521*y^4+144*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(11+84*y+703*y^2+398*y^3+120*y^4)-x^2*(174+749*y+537*y^2+867*y^3+521*y^4+144*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(-107+24*y)+4*x^4*y^2*(-107+24*y)+x*(133+1532*y+1433*y^2+2610*y^3+480*y^4)+x^3*(133+1532*y+1433*y^2+2610*y^3+480*y^4)-x^2*(838+1795*y+4807*y^2+2445*y^3+2315*y^4+576*y^5))*Log[y]*Log[1-x*y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(256*x-(4*(1+x^4)*y^2*(-107+24*y)+(x+x^3)*(133+1788*y+1945*y^2+2866*y^3+480*y^4)-x^2*(1094+2307*y+5319*y^2+2957*y^3+2571*y^4+576*y^5))/((1+y)^2*(y+x^2*y-x*(1+y^2))))*Log[y]*Log[1-x*y])/(32*x^2*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(312*y^2+312*x^4*y^2-x*(83+1462*y+1427*y^2+1296*y^3)-x^3*(83+1462*y+1427*y^2+1296*y^3)+x^2*(984+1593*y+3173*y^2+1759*y^3+1067*y^4))*Log[1+y]*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,-x]+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2+56*x^4*y^2-x*(1+1506*y+2785*y^2+1504*y^3)-x^3*(1+1506*y+2785*y^2+1504*y^3)+x^2*(1448+2787*y+3015*y^2+2789*y^3+1449*y^4))*PolyLog[2,-x]^2)/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+((-8*M2*(-1+x^2-x^4+x^6)*Log[x])/(x^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(-1+x^2-x^4+x^6)*Log[1+x])/(x^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(-1+x)*(1+x)*(1+x^4)*Log[2+x^(-1)+x])/(x^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,x]+(-((M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2-(x+x^3)*(1+12*y-43*y^2+10*y^3)-x^2*(6+41*y-27*y^2+39*y^3+5*y^4))*Log[1-x]^2)/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(33+203*y+275*y^2+137*y^3)-x^3*(33+203*y+275*y^2+137*y^3)+x^2*(129+341*y+505*y^2+407*y^3+162*y^4))*Log[x]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(136*(1+x^4)*y^2-(x+x^3)*(9+380*y+189*y^2+362*y^3)+x^2*(226+207*y+787*y^2+225*y^3+235*y^4))*Log[2+x^(-1)+x]^2)/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2*(17+4*y)+(x+x^3)*(65-38*y+1841*y^2+1176*y^3+480*y^4)-x^2*(240+2067*y+1463*y^2+2581*y^3+1649*y^4+576*y^5))*Log[1+x^(-1)+x-y]^2)/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2*(15+4*y)+(x+x^3)*(-65-538*y+1039*y^2+936*y^3+480*y^4)-x^2*(-48+1005*y+73*y^2+1259*y^3+1231*y^4+576*y^5))*Log[1+y]^2)/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,x]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(31+66*y+71*y^2+4*y^3)+x^3*(31+66*y+71*y^2+4*y^3)-x^2*(12+133*y+225*y^2+195*y^3+43*y^4))*Log[1-x]*Log[x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+20*y+63*y^2+14*y^3)+x^3*(3+20*y+63*y^2+14*y^3)-x^2*(22+69*y+49*y^2+75*y^3+25*y^4))*Log[1-x]*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(216*y^2+216*x^4*y^2+x*(75+434*y+1507*y^2+284*y^3)+x^3*(75+434*y+1507*y^2+284*y^3)-x^2*(500+1657*y+1093*y^2+1807*y^3+575*y^4))*Log[x]*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2+12*x^4*y^2+x*(1+4*y+53*y^2+2*y^3)+x^3*(1+4*y+53*y^2+2*y^3)-x^2*(14+55*y+11*y^2+57*y^3+15*y^4))*Log[1-x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*(1+x^4)*y^2+(x+x^3)*(1+4*y+53*y^2+2*y^3)-x^2*(14+55*y+11*y^2+57*y^3+15*y^4))*Log[1-x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(27+4*y)+24*x^4*y^2*(27+4*y)+x*(81+314*y+3457*y^2+1496*y^3+480*y^4)+x^3*(81+314*y+3457*y^2+1496*y^3+480*y^4)-x^2*(800+3715*y+2215*y^2+4261*y^3+2225*y^4+576*y^5))*Log[x]*Log[1+x^(-1)+x-y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(109+12*y)+8*x^4*y^2*(109+12*y)+x*(49-1030*y+1761*y^2+216*y^3+480*y^4)+x^3*(49-1030*y+1761*y^2+216*y^3+480*y^4)-x^2*(-256+1955*y-569*y^2+2437*y^3+1137*y^4+576*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2+12*x^4*y^2+x*(1+4*y+53*y^2+2*y^3)+x^3*(1+4*y+53*y^2+2*y^3)-x^2*(14+55*y+11*y^2+57*y^3+15*y^4))*Log[1-x]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*(1+x^4)*y^2+(x+x^3)*(1+4*y+53*y^2+2*y^3)-x^2*(14+55*y+11*y^2+57*y^3+15*y^4))*Log[1-x]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(5+4*y)+24*x^4*y^2*(5+4*y)+x*(-81-890*y-577*y^2+616*y^3+480*y^4)+x^3*(-81-890*y-577*y^2+616*y^3+480*y^4)+x^2*(608+643*y+679*y^2+421*y^3-655*y^4-576*y^5))*Log[x]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(-13+12*y)+8*x^4*y^2*(-13+12*y)+x*(-49+454*y+1119*y^2+1896*y^3+480*y^4)+x^3*(-49+454*y+1119*y^2+1896*y^3+480*y^4)-x^2*(448+1117*y+2105*y^2+1403*y^3+1743*y^4+576*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2*(15+4*y)+(x+x^3)*(-65-602*y+911*y^2+872*y^3+480*y^4)-x^2*(-112+877*y-55*y^2+1131*y^3+1167*y^4+576*y^5))*Log[-(x*(x-y))]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(11*y+11*x^2*y-x*(1-20*y+y^2))*Log[1+x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-16*(1+x^4)*y^2+(x+x^3)*(1+12*y-43*y^2+10*y^3)+x^2*(6+41*y-27*y^2+39*y^3+5*y^4))*Log[1-x]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(184*y^2+184*x^4*y^2+x*(19+342*y+1363*y^2+304*y^3)+x^3*(19+342*y+1363*y^2+304*y^3)-x^2*(488+1401*y+741*y^2+1439*y^3+507*y^4))*Log[x]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(184*(1+x^4)*y^2+(x+x^3)*(19+342*y+1363*y^2+304*y^3)-x^2*(488+1401*y+741*y^2+1439*y^3+507*y^4))*Log[x]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(31+12*y)+8*x^4*y^2*(31+12*y)+x*(-61-522*y+611*y^2+944*y^3+480*y^4)+x^3*(-61-522*y+611*y^2+944*y^3+480*y^4)-x^2*(-152+585*y+117*y^2+847*y^3+1131*y^4+576*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(31+12*y)+(x+x^3)*(-61-522*y+611*y^2+944*y^3+480*y^4)-x^2*(-152+585*y+117*y^2+847*y^3+1131*y^4+576*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(1+3*y)+4*x^4*y^2*(1+3*y)+x*(-9-104*y-105*y^2+82*y^3+60*y^4)+x^3*(-9-104*y-105*y^2+82*y^3+60*y^4)+x^2*(82+111*y+67*y^2+81*y^3-77*y^4-72*y^5))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(1+3*y)+(x+x^3)*(-9-104*y-105*y^2+82*y^3+60*y^4)+x^2*(82+111*y+67*y^2+81*y^3-77*y^4-72*y^5))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2+16*x^4*y^2-x*(1+12*y-43*y^2+10*y^3)-x^3*(1+12*y-43*y^2+10*y^3)-x^2*(6+41*y-27*y^2+39*y^3+5*y^4))*Log[1-x]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2-(x+x^3)*(1+12*y-43*y^2+10*y^3)-x^2*(6+41*y-27*y^2+39*y^3+5*y^4))*Log[1-x]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(184*y^2+184*x^4*y^2+x*(19+342*y+1363*y^2+304*y^3)+x^3*(19+342*y+1363*y^2+304*y^3)-x^2*(488+1401*y+741*y^2+1439*y^3+507*y^4))*Log[x]*Log[1-x*y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-184*(1+x^4)*y^2-(x+x^3)*(19+342*y+1363*y^2+304*y^3)+x^2*(488+1401*y+741*y^2+1439*y^3+507*y^4))*Log[x]*Log[1-x*y])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(65+12*y)+8*x^4*y^2*(65+12*y)+x*(61-54*y+2269*y^2+1168*y^3+480*y^4)+x^3*(61-54*y+2269*y^2+1168*y^3+480*y^4)-x^2*(344+2487*y+1419*y^2+2993*y^3+1749*y^4+576*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(65+12*y)+(x+x^3)*(61-54*y+2269*y^2+1168*y^3+480*y^4)-x^2*(344+2487*y+1419*y^2+2993*y^3+1749*y^4+576*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2-(x+x^3)*(1+12*y-43*y^2+10*y^3)-x^2*(6+41*y-27*y^2+39*y^3+5*y^4))*Log[-(x*(x-y))]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(17+4*y)+24*x^4*y^2*(17+4*y)+x*(65+26*y+1969*y^2+1240*y^3+480*y^4)+x^3*(65+26*y+1969*y^2+1240*y^3+480*y^4)-x^2*(304+2195*y+1591*y^2+2709*y^3+1713*y^4+576*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2*(17+4*y)+(x+x^3)*(65+26*y+1969*y^2+1240*y^3+480*y^4)-x^2*(304+2195*y+1591*y^2+2709*y^3+1713*y^4+576*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(23+3*y)+4*x^4*y^2*(23+3*y)+x*(9+32*y+465*y^2+182*y^3+60*y^4)+x^3*(9+32*y+465*y^2+182*y^3+60*y^4)-x^2*(106+495*y+259*y^2+561*y^3+283*y^4+72*y^5))*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(23+3*y)+(x+x^3)*(9+32*y+465*y^2+182*y^3+60*y^4)-x^2*(106+495*y+259*y^2+561*y^3+283*y^4+72*y^5))*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1+y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1+y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,x]+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(48*(1+x^4)*y^2-(x+x^3)*(1+12*y-171*y^2+10*y^3)-x^2*(38+169*y-27*y^2+167*y^3+37*y^4))*PolyLog[2,-x]*PolyLog[2,x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(136*y^2+136*x^4*y^2+x^2*y*(-149+559*y-67*y^2+41*y^3)-x*(41+218*y-231*y^2+136*y^3)-x^3*(41+218*y-231*y^2+136*y^3))*PolyLog[2,x]^2)/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(4*M2*(67+67*x^8+x*(539+3*y)+x^7*(539+3*y)-3*x^2*(-675+21*y+11*y^2)-3*x^6*(-675+21*y+11*y^2)+x^3*(4396-69*y+63*y^2+60*y^3)+x^5*(4396-69*y+63*y^2+60*y^3)-2*x^4*(-2828+63*y-6*y^2+15*y^4))*PolyLog[2,x/y])/(9*x*(1+x)^6)+((4*M2*(-11*(1+x^6)*y+2*(x+x^5)*(4-25*y+4*y^2)+(x^2+x^4)*(44-105*y+44*y^2)+2*x^3*(47-44*y+47*y^2))*Log[x])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(-11*(1+x^6)*y+(x+x^5)*(8-50*y+8*y^2)+(x^2+x^4)*(44-105*y+44*y^2)+x^3*(94-88*y+94*y^2))*Log[1+x])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(11*y+11*x^12*y+x*(-8+83*y-41*y^2)+x^11*(-8+83*y-41*y^2)+x^2*(-68+323*y-284*y^2+57*y^3)+x^10*(-68+323*y-284*y^2+57*y^3)+x^3*(-252+870*y-948*y^2+363*y^3-35*y^4)+x^9*(-252+870*y-948*y^2+363*y^3-35*y^4)+x^4*(-556+1783*y-2002*y^2+1058*y^3-206*y^4+8*y^5)+x^8*(-556+1783*y-2002*y^2+1058*y^3-206*y^4+8*y^5)+x^5*(-874+2655*y-3211*y^2+1745*y^3-519*y^4+44*y^5)+x^7*(-874+2655*y-3211*y^2+1745*y^3-519*y^4+44*y^5)+x^6*(-998+3092*y-3608*y^2+2206*y^3-586*y^4+94*y^5))*Log[2+x^(-1)+x])/(3*x*(1+x)^2*(x-y)*(1+x+x^2-x*y)^3*(-1+x*y))+(2*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+33*x^2*(10-6*y+y^2)+33*x^8*(10-6*y+y^2)+x^4*(1417-1362*y+477*y^2-44*y^3)+x^6*(1417-1362*y+477*y^2-44*y^3)+x^3*(829-711*y+165*y^2-11*y^3)+x^7*(829-711*y+165*y^2-11*y^3)-2*x^5*(-841+849*y-312*y^2+44*y^3))*Log[y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,x/y]+((8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2+x*(-9+56*y+195*y^2+74*y^3)+x^3*(-9+56*y+195*y^2+74*y^3)-x^2*(88+177*y+85*y^2+159*y^3+79*y^4))*Log[x]*Log[-(x*(x-y))])/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-14*(1+x^4)*y^2-(x+x^3)*(-9+56*y+195*y^2+74*y^3)+x^2*(88+177*y+85*y^2+159*y^3+79*y^4))*Log[x]*Log[-(x*(x-y))])/(24*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[-(x*(x-y))])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2+x*(-9+56*y+195*y^2+74*y^3)+x^3*(-9+56*y+195*y^2+74*y^3)-x^2*(88+177*y+85*y^2+159*y^3+79*y^4))*Log[-(x*(x-y))]*Log[x^(-1)+x-y])/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-14*(1+x^4)*y^2-(x+x^3)*(-9+56*y+195*y^2+74*y^3)+x^2*(88+177*y+85*y^2+159*y^3+79*y^4))*Log[-(x*(x-y))]*Log[x^(-1)+x-y])/(24*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(85+13*y)+x^4*y^2*(85+13*y)+x*y*(-119+183*y+95*y^2+81*y^3)+x^3*y*(-119+183*y+95*y^2+81*y^3)-2*x^2*(-14+110*y+6*y^2+144*y^3+93*y^4+47*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(85+13*y)+(x+x^3)*y*(-119+183*y+95*y^2+81*y^3)-2*x^2*(-14+110*y+6*y^2+144*y^3+93*y^4+47*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-(x*(x-y))]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(85+13*y)+x^4*y^2*(85+13*y)+x*y*(-119+183*y+95*y^2+81*y^3)+x^3*y*(-119+183*y+95*y^2+81*y^3)-2*x^2*(-14+110*y+6*y^2+144*y^3+93*y^4+47*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(85+13*y)+(x+x^3)*y*(-119+183*y+95*y^2+81*y^3)-2*x^2*(-14+110*y+6*y^2+144*y^3+93*y^4+47*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-(x*(x-y))]*Log[1+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(85+13*y)+x^4*y^2*(85+13*y)+x*y*(-135+151*y+79*y^2+81*y^3)+x^3*y*(-135+151*y+79*y^2+81*y^3)-2*x^2*(-22+94*y-10*y^2+128*y^3+85*y^4+47*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y])/(x*(1+x)^2))*PolyLog[2,x/y]+((2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2)/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(85+13*y)+x^4*y^2*(85+13*y)+x*y*(-143+135*y+71*y^2+81*y^3)+x^3*y*(-143+135*y+71*y^2+81*y^3)-2*x^2*(-26+86*y-18*y^2+120*y^3+81*y^4+47*y^5))*Log[2+x^(-1)+x]^2)/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2)/(x*(1+x)^2)-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^2)/(x*(1+x)^2))*PolyLog[2,x/y]-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*(1+x^4)*y^2-(x+x^3)*(9+166*y+177*y^2+148*y^3)+x^2*(116+195*y+359*y^2+213*y^3+125*y^4))*PolyLog[2,-x]*PolyLog[2,x/y])/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2+(x+x^3)*(-9-4*y+75*y^2+14*y^3)-x^2*(28+57*y-35*y^2+39*y^3+19*y^4))*PolyLog[2,x]*PolyLog[2,x/y])/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+64*y+45*y^2+46*y^3)+x^2*(32+63*y+155*y^2+81*y^3+41*y^4))*PolyLog[2,x/y]^2)/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(4*M2*(67+67*x^8+x*(539+3*y)+x^7*(539+3*y)-3*x^2*(-675+21*y+11*y^2)-3*x^6*(-675+21*y+11*y^2)+x^3*(4396-69*y+63*y^2+60*y^3)+x^5*(4396-69*y+63*y^2+60*y^3)-2*x^4*(-2828+63*y-6*y^2+15*y^4))*PolyLog[2,x*y])/(9*x*(1+x)^6)+((2*M2*(4*(4+22*x+47*x^2+22*x^3+4*x^4)+(6*x*(1+x+x^4+x^5))/((-1+x)*(x-y))+(6*(1+x+x^4+x^5))/((-1+x)*(-1+x*y)))*Log[x])/(3*x*(1+x)^2)-(8*M2*(-11*(1+x^6)*y+(x+x^5)*(8-50*y+8*y^2)+(x^2+x^4)*(44-105*y+44*y^2)+x^3*(94-88*y+94*y^2))*Log[1+x])/(3*x*(1+x)^2*(x-y-x^2*y+x*y^2))-(4*M2*(11*(1+x^12)*y+(x+x^11)*(-8+83*y-41*y^2)+(x^2+x^10)*(-68+323*y-284*y^2+57*y^3)+(x^3+x^9)*(-252+870*y-948*y^2+363*y^3-35*y^4)+(x^4+x^8)*(-556+1783*y-2002*y^2+1058*y^3-206*y^4+8*y^5)+(x^5+x^7)*(-874+2655*y-3211*y^2+1745*y^3-519*y^4+44*y^5)+2*x^6*(-499+1546*y-1804*y^2+1103*y^3-293*y^4+47*y^5))*Log[2+x^(-1)+x])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))-(2*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+33*x^2*(10-6*y+y^2)+33*x^8*(10-6*y+y^2)+x^4*(1417-1362*y+477*y^2-44*y^3)+x^6*(1417-1362*y+477*y^2-44*y^3)+x^3*(829-711*y+165*y^2-11*y^3)+x^7*(829-711*y+165*y^2-11*y^3)-2*x^5*(-841+849*y-312*y^2+44*y^3))*Log[y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,x*y]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(217+96*y)+4*x^4*y^2*(217+96*y)+x*(97-6036*y-6971*y^2-854*y^3+1920*y^4)+x^3*(97-6036*y-6971*y^2-854*y^3+1920*y^4)+x^2*(5362+6393*y+6405*y^2+4663*y^3-111*y^4-2304*y^5))*Log[x]^2)/(128*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(853+168*y)+(x+x^3)*(-203+1660*y+23497*y^2+16594*y^3+5920*y^4)-x^2*(5670+24531*y+18391*y^2+29373*y^3+19995*y^4+6592*y^5))*Log[2+x^(-1)+x]^2)/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(8+3*y)+(x+x^3)*(-1-48*y+95*y^2+122*y^3+60*y^4)-x^2*(-14+105*y+69*y^2+151*y^3+153*y^4+72*y^5))*Log[1+x^(-1)+x-y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+24*y-35*y^2+6*y^3)-x^3*(9+24*y-35*y^2+6*y^3)+x^2*(-8-17*y+75*y^2+y^3+y^4))*Log[y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3+48*y+371*y^2+210*y^3+60*y^4)-x^2*(98+389*y+273*y^2+443*y^3+269*y^4+72*y^5))*Log[1+y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,x*y]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[x])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[2+x^(-1)+x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[2+x^(-1)+x])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(244*y^2+244*x^4*y^2-x*(11+1444*y+1879*y^2+1422*y^3)-x^3*(11+1444*y+1879*y^2+1422*y^3)+x^2*(1178+1901*y+2921*y^2+1923*y^3+1189*y^4))*Log[x]*Log[2+x^(-1)+x])/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(244*(1+x^4)*y^2-(x+x^3)*(11+1444*y+1879*y^2+1422*y^3)+x^2*(1178+1901*y+2921*y^2+1923*y^3+1189*y^4))*Log[x]*Log[2+x^(-1)+x])/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[-(x*(x-y))])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[-(x*(x-y))])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*y^2+239*x^4*y^2-2*x*(6+149*y-198*y^2+137*y^3)-2*x^3*(6+149*y-198*y^2+137*y^3)+x^2*(35-372*y+632*y^2-348*y^3+47*y^4))*Log[x]*Log[-(x*(x-y))])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*(1+x^4)*y^2-2*(x+x^3)*(6+149*y-198*y^2+137*y^3)+x^2*(35-372*y+632*y^2-348*y^3+47*y^4))*Log[x]*Log[-(x*(x-y))])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(520*y^2+520*x^4*y^2-x*(51+812*y-609*y^2+710*y^3)-x^3*(51+812*y-609*y^2+710*y^3)+x^2*(190-507*y+1777*y^2-405*y^3+241*y^4))*Log[-(x*(x-y))]*Log[x^(-1)+x-y])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(8+3*y)+4*x^4*y^2*(8+3*y)+x*(-1-48*y+95*y^2+122*y^3+60*y^4)+x^3*(-1-48*y+95*y^2+122*y^3+60*y^4)-x^2*(-14+105*y+69*y^2+151*y^3+153*y^4+72*y^5))*Log[1-x]*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(8+3*y)+(x+x^3)*(-1-48*y+95*y^2+122*y^3+60*y^4)-x^2*(-14+105*y+69*y^2+151*y^3+153*y^4+72*y^5))*Log[1-x]*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+100*y+221*y^2+98*y^3)+x^3*(1+100*y+221*y^2+98*y^3)-x^2*(104+223*y+203*y^2+225*y^3+105*y^4))*Log[x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+100*y+221*y^2+98*y^3)-x^2*(104+223*y+203*y^2+225*y^3+105*y^4))*Log[x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(43+7*y)+3*x^4*y^2*(43+7*y)+x*(-1+53*y+810*y^2+509*y^3+185*y^4)+x^3*(-1+53*y+810*y^2+509*y^3+185*y^4)-x^2*(190+853*y+593*y^2+1015*y^3+643*y^4+206*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-(x*(x-y))]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+16*y+53*y^2+14*y^3)+x^3*(1+16*y+53*y^2+14*y^3)-x^2*(20+55*y+35*y^2+57*y^3+21*y^4))*Log[x]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y])/(x*(1+x)^2)-(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+40*y-3*y^2+22*y^3)-x^3*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[-(x*(x-y))]*Log[y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+28*y+77*y^2+26*y^3)-x^2*(32+79*y+59*y^2+81*y^3+33*y^4))*Log[1+x^(-1)+x-y]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2-x*(-75+732*y+1129*y^2+882*y^3)-x^3*(-75+732*y+1129*y^2+882*y^3)+x^2*(742+979*y+1239*y^2+829*y^3+667*y^4))*Log[x]*Log[1+y])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*(1+x^4)*y^2-(x+x^3)*(-75+732*y+1129*y^2+882*y^3)+x^2*(742+979*y+1239*y^2+829*y^3+667*y^4))*Log[x]*Log[1+y])/(64*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(199+42*y)+(x+x^3)*(-99-60*y+4841*y^2+3770*y^3+1480*y^4)-x^2*(982+5003*y+3503*y^2+6117*y^3+4515*y^4+1648*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3+16*y+307*y^2+178*y^3+60*y^4)+x^3*(3+16*y+307*y^2+178*y^3+60*y^4)-x^2*(66+325*y+209*y^2+379*y^3+237*y^4+72*y^5))*Log[-(x*(x-y))]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3+16*y+307*y^2+178*y^3+60*y^4)-x^2*(66+325*y+209*y^2+379*y^3+237*y^4+72*y^5))*Log[-(x*(x-y))]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(173+33*y)+x^4*y^2*(173+33*y)+x*y*(-83+771*y+539*y^2+245*y^3)+x^3*y*(-83+771*y+539*y^2+245*y^3)-2*x^2*(48+414*y+246*y^2+520*y^3+359*y^4+139*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(173+33*y)+(x+x^3)*y*(-83+771*y+539*y^2+245*y^3)-2*x^2*(48+414*y+246*y^2+520*y^3+359*y^4+139*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[-x+y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(14+3*y)-(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)+x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(81*y+81*x^2*y+x*(7+176*y+7*y^2))*Log[x]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+52*y+83*y^2+54*y^3)-x^3*(-1+52*y+83*y^2+54*y^3)+x^2*(48+81*y+101*y^2+79*y^3+47*y^4))*Log[2+x^(-1)+x]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[-(x*(x-y))]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+40*y-3*y^2+22*y^3)-x^3*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(8+3*y)+4*x^4*y^2*(8+3*y)+x*(-1-48*y+95*y^2+122*y^3+60*y^4)+x^3*(-1-48*y+95*y^2+122*y^3+60*y^4)-x^2*(-14+105*y+69*y^2+151*y^3+153*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(164*y^2+164*x^4*y^2-x*(11+324*y-41*y^2+302*y^3)-x^3*(11+324*y-41*y^2+302*y^3)+x^2*(138-19*y+681*y^2+3*y^3+149*y^4))*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(60*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[1-x*y])/(x*(1+x)^2))*PolyLog[2,x*y]+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(576*x+(4*(1+x^4)*y^2*(-235+72*y)+(x+x^3)*(93+4796*y+6993*y^2+8642*y^3+1440*y^4)-x^2*(3670+7467*y+13903*y^2+8805*y^3+7795*y^4+1728*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,-x]*PolyLog[2,x*y])/(48*x^2*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(58+9*y)+(x+x^3)*(-3-8*y+1101*y^2+502*y^3+180*y^4)-x^2*(230+1131*y+479*y^2+1269*y^3+731*y^4+216*y^5))*PolyLog[2,x]*PolyLog[2,x*y])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(58*(1+x^4)*y^2+(x+x^3)*(21+160*y+489*y^2+118*y^3)-x^2*(176+531*y+383*y^2+573*y^3+197*y^4))*PolyLog[2,x/y]*PolyLog[2,x*y])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(376*y^2+376*x^4*y^2-x*(75+1676*y+1623*y^2+1526*y^3)-x^3*(75+1676*y+1623*y^2+1526*y^3)+x^2*(1150+1773*y+3577*y^2+1923*y^3+1225*y^4))*PolyLog[2,x*y]^2)/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(67+67*x^12+x*(673-131*y)+x^11*(673-131*y)+x^2*(3304-1275*y+22*y^2)+x^10*(3304-1275*y+22*y^2)+x^3*(10191-5508*y+608*y^2+135*y^3)+x^9*(10191-5508*y+608*y^2+135*y^3)+x^4*(21632-14607*y+2154*y^2+33*y^3-183*y^4)+x^8*(21632-14607*y+2154*y^2+33*y^3-183*y^4)+x^5*(33395-25321*y+4786*y^2+177*y^3-117*y^4+120*y^5)+x^7*(33395-25321*y+4786*y^2+177*y^3-117*y^4+120*y^5)+x^6*(38482-30336*y+5986*y^2-42*y^3-318*y^4+60*y^5-30*y^6))*PolyLog[2,(1+y)^(-1)])/(9*x*(1+x)^6*(1+x+x^2-x*y)^2)+((-8*M2*(11*(1+x^6)*y+x^3*(-94+88*y-94*y^2)+(x+x^5)*(-8+50*y-8*y^2)-x^2*(1+x^2)*(44-105*y+44*y^2))*Log[x])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(11*y+11*x^6*y+x^3*(-94+88*y-94*y^2)+x^2*(-44+105*y-44*y^2)+x^4*(-44+105*y-44*y^2)+x*(-8+50*y-8*y^2)+x^5*(-8+50*y-8*y^2))*Log[1+x])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(11*(1+x^12)*y+(x+x^11)*(-5+89*y-38*y^2)+(x^2+x^10)*(-59+360*y-293*y^2+48*y^3)+(x^3+x^9)*(-262+972*y-1069*y^2+363*y^3-26*y^4)+(x^4+x^8)*(-619+2078*y-2278*y^2+1214*y^3-203*y^4+5*y^5)+(x^5+x^7)*(-1021+3127*y-3805*y^2+1997*y^3-622*y^4+44*y^5)+2*x^6*(-588+1849*y-2121*y^2+1318*y^3-335*y^4+61*y^5))*Log[2+x^(-1)+x])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3*(x-y-x^2*y+x*y^2))+(4*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+11*x^2*(28-18*y+3*y^2)+11*x^8*(28-18*y+3*y^2)+x^4*(1231-1242*y+453*y^2-44*y^3)+x^6*(1231-1242*y+453*y^2-44*y^3)+x^3*(739-669*y+165*y^2-11*y^3)+x^7*(739-669*y+165*y^2-11*y^3)-2*x^5*(-723+771*y-288*y^2+44*y^3))*Log[y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,(1+y)^(-1)]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(174*y^2+174*x^4*y^2-x*(111+3391*y+5753*y^2+3169*y^3)-x^3*(111+3391*y+5753*y^2+3169*y^3)+x^2*(2995+5975*y+7115*y^2+6197*y^3+3106*y^4))*Log[x]^2)/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2*(747+472*y)+(x+x^3)*(-199-1683*y+4439*y^2+4955*y^3+1232*y^4)-x^2*(257+5177*y+2565*y^2+5067*y^3+6298*y^4+2176*y^5))*Log[2+x^(-1)+x]^2)/(64*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2)/(x*(1+x)^2)-(48*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^2)/(x*(1+x)^2))*PolyLog[2,(1+y)^(-1)]+((20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(38*y^2+38*x^4*y^2-x*(27+875*y+1517*y^2+821*y^3)-x^3*(27+875*y+1517*y^2+821*y^3)+x^2*(783+1571*y+1831*y^2+1625*y^3+810*y^4))*Log[x]*Log[2+x^(-1)+x])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(13*y^2+13*x^4*y^2+2*x*(1+6*y+35*y^2+4*y^3)+2*x^3*(1+6*y+35*y^2+4*y^3)-x^2*(21+74*y+30*y^2+78*y^3+23*y^4))*Log[x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(137+59*y)+4*x^4*y^2*(137+59*y)+x*(-59-1226*y+225*y^2+452*y^3+308*y^4)+x^3*(-59-1226*y+225*y^2+452*y^3+308*y^4)-x^2*(-548+391*y-997*y^2+345*y^3+953*y^4+544*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y+3*x^2*y-2*x*(4+5*y+4*y^2))*Log[x]*Log[y])/(x^2*(1+x)^2*(1+y)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y])/(x*(1+x)^2)+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[1+x^(-1)+x-y]*Log[y])/(x^2*(1+x)^2*(1+y)^2)-(18*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(85+59*y)+4*x^4*y^2*(85+59*y)+x*(-91-1034*y-127*y^2+708*y^3+308*y^4)+x^3*(-91-1034*y-127*y^2+708*y^3+308*y^4)+x^2*(500+25*y+709*y^2+135*y^3-969*y^4-544*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(133+59*y)+4*x^4*y^2*(133+59*y)+x*(-91-1994*y-1279*y^2-252*y^3+308*y^4)+x^3*(-91-1994*y-1279*y^2-252*y^3+308*y^4)+x^2*(1268+1177*y+2629*y^2+1287*y^3-201*y^4-544*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x*(-x+y)])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(x*(1+x)^2)+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[x*(-x+y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(932*y^2+932*x^4*y^2-x*(23+1780*y-237*y^2+1734*y^3)-x^3*(23+1780*y-237*y^2+1734*y^3)+x^2*(802-191*y+3629*y^2-145*y^3+825*y^4))*Log[x]*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(164*y^2+164*x^4*y^2-x*(11+356*y+23*y^2+334*y^3)-x^3*(11+356*y+23*y^2+334*y^3)+x^2*(170+45*y+745*y^2+67*y^3+181*y^4))*Log[2+x^(-1)+x]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(604*y^2+604*x^4*y^2-x*(1+1196*y-27*y^2+1194*y^3)-x^3*(1+1196*y-27*y^2+1194*y^3)+x^2*(590-25*y+2395*y^2-23*y^3+591*y^4))*Log[y]*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(164*y^2+164*x^4*y^2-x*(11+324*y-41*y^2+302*y^3)-x^3*(11+324*y-41*y^2+302*y^3)+x^2*(138-19*y+681*y^2+3*y^3+149*y^4))*Log[1+y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(1+y)^(-1)]+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(154*y^2+154*x^4*y^2+x*(89+247*y+843*y^2+69*y^3)+x^3*(89+247*y+843*y^2+69*y^3)-x^2*(223+1021*y+761*y^2+1199*y^3+312*y^4))*PolyLog[2,-x]*PolyLog[2,(1+y)^(-1)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x]*PolyLog[2,(1+y)^(-1)])/(x*(1+x)^2)-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x/y]*PolyLog[2,(1+y)^(-1)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(44*(1+x^4)*y^2-(x+x^3)*(-59+220*y+441*y^2+338*y^3)+x^2*(294+323*y+263*y^2+205*y^3+235*y^4))*PolyLog[2,x*y]*PolyLog[2,(1+y)^(-1)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(116*y^2+116*x^4*y^2-x*(11+340*y+183*y^2+318*y^3)-x^3*(11+340*y+183*y^2+318*y^3)+x^2*(202+205*y+713*y^2+227*y^3+213*y^4))*PolyLog[2,(1+y)^(-1)]^2)/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+((-4*M2*(8+8*x^4+x*(31+21*y+33*y^2+11*y^3)+x^3*(31+21*y+33*y^2+11*y^3)+2*x^2*(47+69*y+57*y^2+11*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+y)^3)-(4*M2*(11+11*x^8+x*(55-33*y)+x^7*(55-33*y)+11*x^2*(17-12*y+3*y^2)+11*x^6*(17-12*y+3*y^2)+x^4*(430-402*y+180*y^2-22*y^3)+x^3*(334-348*y+99*y^2-11*y^3)+x^5*(334-348*y+99*y^2-11*y^3))*Log[y])/(3*x*(1+x+x^2-x*y)^3))*PolyLog[2,(1+x)/(1+y)]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1024*x+(4*(1+x^4)*y^2*(947+192*y)+(x+x^3)*(-115-5200*y+8937*y^2+5782*y^3+3840*y^4)-x^2*(-1182+9475*y+7*y^2+12317*y^3+9455*y^4+4608*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[x]^2)/(128*x^2*(1+x)^2)-(5*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(1561+32*y)+(x+x^3)*(815-3568*y+26659*y^2+17842*y^3+11264*y^4)-x^2*(-490+22273*y+9133*y^2+35039*y^3+23365*y^4+11392*y^5))*Log[2+x^(-1)+x]^2)/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(13+3*y)+(x+x^3)*(-1+24*y+319*y^2+194*y^3+60*y^4)-x^2*(78+329*y+213*y^2+375*y^3+245*y^4+72*y^5))*Log[1+x^(-1)+x-y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-96*x-(8*(1+x^4)*y^2*(65+12*y)+(x+x^3)*(41+1050*y+4537*y^2+2312*y^3+480*y^4)-x^2*(1488+4715*y+3567*y^2+5181*y^3+2873*y^4+576*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[1+y]^2)/(16*x^2*(1+x)^2))*PolyLog[2,(1+x)/(1+y)]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2+16*x^4*y^2+x*(-19+62*y+245*y^2+100*y^3)+x^3*(-19+62*y+245*y^2+100*y^3)-x^2*(116+207*y+67*y^2+169*y^3+97*y^4))*Log[1-x]*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[2+x^(-1)+x])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(460*y^2+460*x^4*y^2-x*(-245+808*y+511*y^2+1298*y^3)-x^3*(-245+808*y+511*y^2+1298*y^3)+x^2*(838+21*y+881*y^2-469*y^3+593*y^4))*Log[x]*Log[2+x^(-1)+x])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2+56*x^4*y^2+x*(-49+230*y+831*y^2+328*y^3)+x^3*(-49+230*y+831*y^2+328*y^3)-x^2*(384+733*y+313*y^2+635*y^3+335*y^4))*Log[x]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(145+4*y)+8*x^4*y^2*(145+4*y)+x*(143+454*y+7935*y^2+5928*y^3+2816*y^4)+x^3*(143+454*y+7935*y^2+5928*y^3+2816*y^4)-x^2*(944+6717*y+4793*y^2+9787*y^3+6847*y^4+2848*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(3+y)+6*x^4*y^2*(3+y)+x*(-1-26*y+53*y^2+60*y^3+30*y^4)+x^3*(-1-26*y+53*y^2+60*y^3+30*y^4)-x^2*(-6+57*y+29*y^2+79*y^3+77*y^4+36*y^5))*Log[1-x]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(328*y^2+328*x^4*y^2-x*(-113+1190*y+1407*y^2+1416*y^3)-x^3*(-113+1190*y+1407*y^2+1416*y^3)+x^2*(1088+1181*y+2041*y^2+955*y^3+975*y^4))*Log[x]*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(219+4*y)+8*x^4*y^2*(219+4*y)+x*(305+762*y+10433*y^2+5912*y^3+2816*y^4)+x^3*(305+762*y+10433*y^2+5912*y^3+2816*y^4)-x^2*(1520+9539*y+5895*y^2+12933*y^3+7585*y^4+2848*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(219+4*y)+(x+x^3)*(305+762*y+10433*y^2+5912*y^3+2816*y^4)-x^2*(1520+9539*y+5895*y^2+12933*y^3+7585*y^4+2848*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(64*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2*(-12+5*y)+16*x^4*y^2*(-12+5*y)-x*(55+182*y+1895*y^2+1608*y^3+928*y^4)-x^3*(55+182*y+1895*y^2+1608*y^3+928*y^4)+x^2*(72+1157*y+913*y^2+2275*y^3+1663*y^4+848*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1+y])/(x*(1+x)^2)+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[-x+y])/(x*(1+x)^2)-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[-x+y])/(x*(1+x)^2)+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*y^2+120*x^4*y^2+x*(65+442*y+1169*y^2+312*y^3)+x^3*(65+442*y+1169*y^2+312*y^3)-x^2*(432+1299*y+1079*y^2+1429*y^3+497*y^4))*Log[x]*Log[x*(-x+y)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2+x^4*y^2-x*(-1+86*y+171*y^2+88*y^3)-x^3*(-1+86*y+171*y^2+88*y^3)+x^2*(87+169*y+169*y^2+167*y^3+86*y^4))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2-(x+x^3)*(-1+86*y+171*y^2+88*y^3)+x^2*(87+169*y+169*y^2+167*y^3+86*y^4))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+52*y+83*y^2+54*y^3)-x^3*(-1+52*y+83*y^2+54*y^3)+x^2*(48+81*y+101*y^2+79*y^3+47*y^4))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2-(x+x^3)*(-1+52*y+83*y^2+54*y^3)+x^2*(48+81*y+101*y^2+79*y^3+47*y^4))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-232*(1+x^4)*y^2+(x+x^3)*(-97+1510*y+2383*y^2+1704*y^3)-x^2*(1472+2189*y+2729*y^2+1995*y^3+1375*y^4))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(232*y^2+232*x^4*y^2-x*(-97+1510*y+2383*y^2+1704*y^3)-x^3*(-97+1510*y+2383*y^2+1704*y^3)+x^2*(1472+2189*y+2729*y^2+1995*y^3+1375*y^4))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(65+12*y)+8*x^4*y^2*(65+12*y)+x*(41+794*y+4025*y^2+2056*y^3+480*y^4)+x^3*(41+794*y+4025*y^2+2056*y^3+480*y^4)-x^2*(1232+4203*y+3055*y^2+4669*y^3+2617*y^4+576*y^5))*Log[1+y]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(65+12*y)+(x+x^3)*(41+794*y+4025*y^2+2056*y^3+480*y^4)-x^2*(1232+4203*y+3055*y^2+4669*y^3+2617*y^4+576*y^5))*Log[1+y]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2+x*(5+68*y+201*y^2+58*y^3)+x^3*(5+68*y+201*y^2+58*y^3)-x^2*(78+211*y+151*y^2+221*y^3+83*y^4))*Log[x]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[2+x^(-1)+x]*Log[1-x*y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2+(x+x^3)*(1+4*y-11*y^2+2*y^3)+x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[2+x^(-1)+x]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(13+3*y)+4*x^4*y^2*(13+3*y)+x*(-1+8*y+287*y^2+178*y^3+60*y^4)+x^3*(-1+8*y+287*y^2+178*y^3+60*y^4)-x^2*(62+297*y+181*y^2+343*y^3+229*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(13+3*y)+(x+x^3)*(-1+8*y+287*y^2+178*y^3+60*y^4)-x^2*(62+297*y+181*y^2+343*y^3+229*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+68*y+159*y^2+62*y^3)+x^3*(3+68*y+159*y^2+62*y^3)-x^2*(70+165*y+145*y^2+171*y^3+73*y^4))*Log[1+y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2+(x+x^3)*(3+68*y+159*y^2+62*y^3)-x^2*(70+165*y+145*y^2+171*y^3+73*y^4))*Log[1+y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[x*(-x+y)]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[x*(-x+y)]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(1+x)/(1+y)]+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(64*x+(2*(1+x^4)*y^2*(263+48*y)+(x+x^3)*(-18-319*y+2000*y^2+1061*y^3+480*y^4)-x^2*(243+2060*y+652*y^2+2408*y^3+1569*y^4+576*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,-x]*PolyLog[2,(1+x)/(1+y)])/(8*x^2*(1+x)^2)+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(3+2*y)+(x+x^3)*(-5-60*y-17*y^2+62*y^3+40*y^4)+x^2*(38+19*y+23*y^2-3*y^3-69*y^4-48*y^5))*PolyLog[2,x]*PolyLog[2,(1+x)/(1+y)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x/y]*PolyLog[2,(1+x)/(1+y)])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x*y]*PolyLog[2,(1+x)/(1+y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(192*(1+x^4)*y^2-(x+x^3)*(31+390*y-81*y^2+328*y^3)+x^2*(136-19*y+873*y^2+43*y^3+167*y^4))*PolyLog[2,(1+y)^(-1)]*PolyLog[2,(1+x)/(1+y)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2+x^4*y^2-x*(-1+80*y+159*y^2+82*y^3)-x^3*(-1+80*y+159*y^2+82*y^3)+x^2*(81+157*y+157*y^2+155*y^3+80*y^4))*PolyLog[2,(1+x)/(1+y)]^2)/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*y^2+52*x^4*y^2-x*(19+124*y-17*y^2+86*y^3)-x^3*(19+124*y-17*y^2+86*y^3)+x^2*(34+21*y+305*y^2+59*y^3+53*y^4))*Log[x]^2)/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2-x*(7+44*y-13*y^2+30*y^3)-x^3*(7+44*y-13*y^2+30*y^3)+x^2*(10+y+109*y^2+15*y^3+17*y^4))*Log[2+x^(-1)+x]^2)/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1+x^(-1)+x-y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(5+y)+6*x^4*y^2*(5+y)+x*(1-10*y+127*y^2+72*y^3+30*y^4)+x^3*(1-10*y+127*y^2+72*y^3+30*y^4)-x^2*(18+135*y+67*y^2+161*y^3+103*y^4+36*y^5))*Log[1+y]^2)/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(x-y)/((-1+x)*(1+y))]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2+40*x^4*y^2-x*(41+154*y+25*y^2+72*y^3)-x^3*(41+154*y+25*y^2+72*y^3)+x^2*(32+107*y+431*y^2+189*y^3+73*y^4))*Log[1-x]*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2+x*(1+20*y+53*y^2+18*y^3)+x^3*(1+20*y+53*y^2+18*y^3)-x^2*(22+55*y+43*y^2+57*y^3+23*y^4))*Log[x]*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[2+x^(-1)+x]*Log[-(x*(x-y))])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(16+3*y)+4*x^4*y^2*(16+3*y)+x*(1-24*y+265*y^2+142*y^3+60*y^4)+x^3*(1-24*y+265*y^2+142*y^3+60*y^4)-x^2*(38+279*y+123*y^2+329*y^3+207*y^4+72*y^5))*Log[-(x*(x-y))]*Log[x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(16+3*y)+x^2*y*(16+3*y)+x*(7+64*y+49*y^2+18*y^3))*Log[x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(16+3*y)+x^2*y*(16+3*y)+x*(7+64*y+49*y^2+18*y^3))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[-(x*(x-y))]*Log[1+x^(-1)+x-y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(13+3*y)+4*x^4*y^2*(13+3*y)+x*(5+253*y^2+158*y^3+60*y^4)+x^3*(5+253*y^2+158*y^3+60*y^4)-x^2*(42+275*y+183*y^2+333*y^3+215*y^4+72*y^5))*Log[x]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(13+3*y)+4*x^4*y^2*(13+3*y)+x*(5+253*y^2+158*y^3+60*y^4)+x^3*(5+253*y^2+158*y^3+60*y^4)-x^2*(42+275*y+183*y^2+333*y^3+215*y^4+72*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(-3-20*y+y^2-14*y^3)+x^3*(-3-20*y+y^2-14*y^3)+x^2*(6+5*y+49*y^2+11*y^3+9*y^4))*Log[1+x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(5+y)+6*x^4*y^2*(5+y)+x*(1-10*y+127*y^2+72*y^3+30*y^4)+x^3*(1-10*y+127*y^2+72*y^3+30*y^4)-x^2*(18+135*y+67*y^2+161*y^3+103*y^4+36*y^5))*Log[1+y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(x-y)/((-1+x)*(1+y))]-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[2,-x]*PolyLog[2,(x-y)/((-1+x)*(1+y))])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[2,-x]*PolyLog[2,(x-y)/((-1+x)*(1+y))])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-40*(1+x^4)*y^2+(x+x^3)*(41+154*y+25*y^2+72*y^3)-x^2*(32+107*y+431*y^2+189*y^3+73*y^4))*PolyLog[2,x]*PolyLog[2,(x-y)/((-1+x)*(1+y))])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2+40*x^4*y^2-x*(41+154*y+25*y^2+72*y^3)-x^3*(41+154*y+25*y^2+72*y^3)+x^2*(32+107*y+431*y^2+189*y^3+73*y^4))*PolyLog[2,x]*PolyLog[2,(x-y)/((-1+x)*(1+y))])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*PolyLog[2,x*y]*PolyLog[2,(x-y)/((-1+x)*(1+y))])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*PolyLog[2,x*y]*PolyLog[2,(x-y)/((-1+x)*(1+y))])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,(x-y)/((-1+x)*(1+y))])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,(x-y)/((-1+x)*(1+y))])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(-(M2*(54+219*y+397*y^2+225*y^3+57*y^4+x^10*(54+219*y+397*y^2+225*y^3+57*y^4)+x*(105+175*y+397*y^2-608*y^3-351*y^4+y^5+57*y^6)+x^9*(105+175*y+397*y^2-608*y^3-351*y^4+y^5+57*y^6)-x^2*(-238+140*y-1523*y^2+704*y^3-251*y^4+113*y^5+176*y^6+87*y^7)-x^8*(-238+140*y-1523*y^2+704*y^3-251*y^4+113*y^5+176*y^6+87*y^7)+x^4*(1504-2945*y+2610*y^2-4177*y^3+276*y^4-2305*y^5+50*y^6+427*y^7)+x^6*(1504-2945*y+2610*y^2-4177*y^3+276*y^4-2305*y^5+50*y^6+427*y^7)+x^5*(2328-1864*y+6608*y^2+150*y^3+4736*y^4-504*y^5+884*y^6+586*y^7-60*y^8)+x^3*(571-1801*y+1753*y^2-2583*y^3+107*y^4-1243*y^5-317*y^6+91*y^7+30*y^8)+x^7*(571-1801*y+1753*y^2-2583*y^3+107*y^4-1243*y^5-317*y^6+91*y^7+30*y^8))*Log[x^(-1)+x-y])/(6*x^2*(1+x)^2*(x-y)^2*(1+y)^3*(-1+x*y)^2)+(M2*(9*x^17*(1+y)^2*(3+5*y)-3*(1+y)^2*(9+79*y)-x*(1+y)^2*(-102+804*y-1217*y^2+57*y^3)+x^16*(1+y)^2*(90+36*y-161*y^2+57*y^3)+x^2*(561-1360*y-470*y^2+2962*y^3-827*y^4-1972*y^5+258*y^6)-x^15*(-207-112*y+682*y^2+754*y^3+133*y^4+332*y^5+258*y^6)-x^3*(-1184+2192*y+297*y^2-4892*y^3+3138*y^4+1760*y^5-1541*y^6+462*y^7)+x^14*(544-496*y-855*y^2+1156*y^3+1794*y^4+128*y^5+955*y^6+462*y^7)+x^4*(1116-1421*y+941*y^2+7346*y^3-2368*y^4+2051*y^5+1811*y^6-236*y^7+408*y^8)-x^13*(-1380+3187*y+2285*y^2-718*y^3+2720*y^4+5123*y^5-1165*y^6+1108*y^7+408*y^8)-x^5*(700-1312*y+1617*y^2-1370*y^3+6134*y^4+813*y^5+5639*y^6-464*y^7+386*y^8+177*y^9)+x^12*(3196-6784*y+753*y^2+7366*y^3-202*y^4-1395*y^5+9479*y^6-2096*y^7+674*y^8+177*y^9)+x^8*(-2221+3686*y-2898*y^2-1488*y^3+3933*y^4+477*y^5-4814*y^6+3574*y^7-1776*y^8+171*y^9-60*y^10)+x^11*(5181-10505*y+2139*y^2+5418*y^3-9560*y^4-8038*y^5+9043*y^6-8120*y^7+1465*y^8-217*y^9-30*y^10)+x^7*(-4698+7391*y-5840*y^2-4382*y^3+3251*y^4+40*y^5-11434*y^6+6848*y^7-2951*y^8+477*y^9-30*y^10)+x^10*(5466-9311*y+5168*y^2+7454*y^3-5267*y^4-2248*y^5+11722*y^6-7520*y^7+2855*y^8-477*y^9+30*y^10)+x^6*(-3453+6185*y-2427*y^2+1878*y^3+5624*y^4+7462*y^5-5491*y^6+7064*y^7-1177*y^8+217*y^9+30*y^10)+x^9*(2413-3590*y+2130*y^2+2544*y^3-2205*y^4-1533*y^5+4718*y^6-2710*y^7+1680*y^8-171*y^9+60*y^10))*Log[y])/(6*(-1+x)*x^2*(1+x)^2*(x-y)^2*(1+y)^2*(1+x+x^2-x*y)^3*(-1+x*y)^2))*PolyLog[2,(x*(1+y))/(1+x)^2]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(632*y^2+632*x^4*y^2-x*(173+1138*y-771*y^2+792*y^3)-x^3*(173+1138*y-771*y^2+792*y^3)+x^2*(160-425*y+2795*y^2-79*y^3+333*y^4))*Log[x]^2)/(128*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(977+248*y)+8*x^4*y^2*(977+248*y)+x*(749+946*y+39933*y^2+25432*y^3+9024*y^4)+x^3*(749+946*y+39933*y^2+25432*y^3+9024*y^4)-x^2*(6112+38807*y+23211*y^2+47345*y^3+32845*y^4+11008*y^5))*Log[2+x^(-1)+x]^2)/(128*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(9+46*y+5*y^2+24*y^3-16*y^4)+x^3*(9+46*y+5*y^2+24*y^3-16*y^4)+x^2*(-5+18*y-43*y^2+23*y^3-10*y^4+9*y^5))*Log[x^(-1)+x-y]^2)/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(61+35*y)+x^4*y^2*(61+35*y)+x*(6+131*y+577*y^2+437*y^3+89*y^4)+x^3*(6+131*y+577*y^2+437*y^3+89*y^4)-2*x^2*(87+300*y+281*y^2+333*y^3+249*y^4+62*y^5))*Log[1+x^(-1)+x-y]^2)/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*(-3+y)*y^2+7*x^4*(-3+y)*y^2+x*(3+48*y-13*y^2+38*y^3-16*y^4)+x^3*(3+48*y-13*y^2+38*y^3-16*y^4)+x^2*(-9+48*y-29*y^2+65*y^3-8*y^4+9*y^5))*Log[y]^2)/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(35*y^2*(3+y)+35*x^4*y^2*(3+y)+x*(2+55*y+613*y^2+369*y^3+89*y^4)+x^3*(2+55*y+613*y^2+369*y^3+89*y^4)-2*x^2*(75+314*y+199*y^2+343*y^3+235*y^4+62*y^5))*Log[1+y]^2)/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y)))*PolyLog[2,(x*(1+y))/(1+x)^2]+((5*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[x])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(5*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(1+y^2))*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[x])/(8*x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)-(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(1+y^2))*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(104*y^2+104*x^4*y^2-x*(-21+894*y+1435*y^2+936*y^3)-x^3*(-21+894*y+1435*y^2+936*y^3)+x^2*(832+1393*y+1725*y^2+1351*y^3+811*y^4))*Log[x]*Log[2+x^(-1)+x])/(128*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(1+y^2))*(104*(1+x^4)*y^2-(x+x^3)*(-21+894*y+1435*y^2+936*y^3)+x^2*(832+1393*y+1725*y^2+1351*y^3+811*y^4))*Log[x]*Log[2+x^(-1)+x])/(128*x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-185+43*y)+x^4*y^2*(-185+43*y)+x*(54+447*y-225*y^2+77*y^3-217*y^4)+x^3*(54+447*y-225*y^2+77*y^3-217*y^4)+2*x^2*(-38+193*y-163*y^2+269*y^3+66*y^4+87*y^5))*Log[x]*Log[x^(-1)+x-y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+45*y+11*y^2+27*y^3-17*y^4)+x^3*(6+45*y+11*y^2+27*y^3-17*y^4)+x^2*(-13+6*y-48*y^2+18*y^3-13*y^4+10*y^5))*Log[1+x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-121+43*y)+x^4*y^2*(-121+43*y)+x*(54+255*y-361*y^2-131*y^3-225*y^4)+x^3*(54+255*y-361*y^2-131*y^3-225*y^4)+2*x^2*(26+261*y+37*y^2+341*y^3+138*y^4+91*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(1+y^2))*((1+x^4)*y^2*(-121+43*y)+(x+x^3)*(54+255*y-361*y^2-131*y^3-225*y^4)+2*x^2*(26+261*y+37*y^2+341*y^3+138*y^4+91*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(16*x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(149+43*y)+x^4*y^2*(149+43*y)+x*(-12-109*y+481*y^2+221*y^3+67*y^4)+x^3*(-12-109*y+481*y^2+221*y^3+67*y^4)-2*x^2*(41+286*y+80*y^2+286*y^3+188*y^4+55*y^5))*Log[x]*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2*(59+17*y)+7*x^4*y^2*(59+17*y)+x*(43-35*y+1844*y^2+1137*y^3+391*y^4)+x^3*(43-35*y+1844*y^2+1137*y^3+391*y^4)-x^2*(238+1833*y+993*y^2+2191*y^3+1539*y^4+510*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(1+y^2))*(119*y^3+(x+x^3)*(43-35*y+1844*y^2+1137*y^3+391*y^4)-x^2*(238+1833*y+993*y^2+2191*y^3+1539*y^4+510*y^5)+y^2*(413+7*x^4*(59+17*y)))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(16*x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-125+43*y)+x^4*y^2*(-125+43*y)+x*(24+47*y-695*y^2-263*y^3-217*y^4)+x^3*(24+47*y-695*y^2-263*y^3-217*y^4)+2*x^2*(102+458*y+282*y^2+564*y^3+221*y^4+87*y^5))*Log[x]*Log[y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(3+19*y-32*y^2+7*y^3-17*y^4)+x^3*(3+19*y-32*y^2+7*y^3-17*y^4)+x^2*(7+55*y+13*y^2+73*y^3+10*y^4+10*y^5))*Log[1+x]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(1+y^2))*((109+x^4*(109-43*y))*y^2-43*y^3+(x+x^3)*(-24+33*y+799*y^2+359*y^3+225*y^4)-2*x^2*(134+510*y+370*y^2+620*y^3+261*y^4+91*y^5))*Log[2+x^(-1)+x]*Log[y])/(16*x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-109+43*y)+x^4*y^2*(-109+43*y)-x*(-24+33*y+799*y^2+359*y^3+225*y^4)-x^3*(-24+33*y+799*y^2+359*y^3+225*y^4)+2*x^2*(134+510*y+370*y^2+620*y^3+261*y^4+91*y^5))*Log[2+x^(-1)+x]*Log[y])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[1+y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(85+43*y)+x^4*y^2*(85+43*y)+x*(6+43*y+475*y^2+337*y^3+67*y^4)+x^3*(6+43*y+475*y^2+337*y^3+67*y^4)-2*x^2*(67+301*y+259*y^2+319*y^3+223*y^4+55*y^5))*Log[x]*Log[1+y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(209+43*y)+3*x^4*y^2*(209+43*y)+x*(53+15*y+3116*y^2+1899*y^3+737*y^4)+x^3*(53+15*y+3116*y^2+1899*y^3+737*y^4)-x^2*(446+2991*y+1639*y^2+3705*y^3+2489*y^4+866*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(1+y^2))*(3*(1+x^4)*y^2*(209+43*y)+(x+x^3)*(53+15*y+3116*y^2+1899*y^3+737*y^4)-x^2*(446+2991*y+1639*y^2+3705*y^3+2489*y^4+866*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(16*x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(114+31*y)+4*x^4*y^2*(114+31*y)+x*(55+154*y+2531*y^2+1668*y^3+564*y^4)+x^3*(55+154*y+2531*y^2+1668*y^3+564*y^4)-x^2*(428+2477*y+1665*y^2+3027*y^3+2107*y^4+688*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[-x+y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[-x+y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(23+6*y)+x^4*y^2*(23+6*y)+2*x*(1+18*y+95*y^2+60*y^3+16*y^4)+2*x^3*(1+18*y+95*y^2+60*y^3+16*y^4)-x^2*(43+152*y+94*y^2+182*y^3+133*y^4+38*y^5))*Log[x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(23+6*y)+2*(x+x^3)*(1+18*y+95*y^2+60*y^3+16*y^4)-x^2*(43+152*y+94*y^2+182*y^3+133*y^4+38*y^5))*Log[x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(8+5*y)+3*x^4*y^2*(8+5*y)+x*(3-15*y+50*y^2+25*y^3-7*y^4)+x^3*(3-15*y+50*y^2+25*y^3-7*y^4)-x^2*(9+95*y+61*y^2+79*y^3+58*y^4+8*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*(1+x^4)*y^2*(8+5*y)-x*(1+x^2)*(-3+15*y-50*y^2-25*y^3+7*y^4)-x^2*(9+95*y+61*y^2+79*y^3+58*y^4+8*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(97+3*y)+x^4*y^2*(97+3*y)+x*(-3-117*y+258*y^2+91*y^3+95*y^4)+x^3*(-3-117*y+258*y^2+91*y^3+95*y^4)-x^2*(-8+279*y-5*y^2+365*y^3+191*y^4+98*y^5))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-40+3*y)+x^4*y^2*(-40+3*y)+x*(2+9*y-215*y^2-117*y^3-67*y^4)+x^3*(2+9*y-215*y^2-117*y^3-67*y^4)+x^2*(29+184*y+62*y^2+250*y^3+149*y^4+64*y^5))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(16+3*y)+4*x^4*y^2*(16+3*y)+x*(1-24*y+265*y^2+142*y^3+60*y^4)+x^3*(1-24*y+265*y^2+142*y^3+60*y^4)-x^2*(38+279*y+123*y^2+329*y^3+207*y^4+72*y^5))*Log[1+y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(17+6*y)+x^4*y^2*(17+6*y)+2*x*(3+8*y+57*y^2+46*y^3+16*y^4)+2*x^3*(3+8*y+57*y^2+46*y^3+16*y^4)-x^2*(9+84*y+66*y^2+122*y^3+103*y^4+38*y^5))*Log[x]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(26+15*y)+x^4*y^2*(26+15*y)+x*(-3-43*y+20*y^2+9*y^3-7*y^4)+x^3*(-3-43*y+20*y^2+9*y^3-7*y^4)-x^2*(-5+53*y-13*y^2+25*y^3+38*y^4+8*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(1+y^2))*((1+x^4)*y^2*(26+15*y)+(x+x^3)*(-3-43*y+20*y^2+9*y^3-7*y^4)-x^2*(-5+53*y-13*y^2+25*y^3+38*y^4+8*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(8*x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(4+y)+x^2*y*(4+y)+x*(5+24*y+19*y^2+6*y^3))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(37+3*y)+x^4*y^2*(37+3*y)+x*(-3+83*y+418*y^2+291*y^3+95*y^4)+x^3*(-3+83*y+418*y^2+291*y^3+95*y^4)-x^2*(132+439*y+395*y^2+525*y^3+331*y^4+98*y^5))*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-22+3*y)+x^4*y^2*(-22+3*y)-x*(3+47*y+240*y^2+163*y^3+67*y^4)-x^3*(3+47*y+240*y^2+163*y^3+67*y^4)+x^2*(57+219*y+189*y^2+295*y^3+182*y^4+64*y^5))*Log[1+y]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(x*(1+y))/(1+x)^2]+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(30*(1+x^4)*y^2+(x+x^3)*(1-22*y+73*y^2-24*y^3)-x^2*(6+75*y-41*y^2+77*y^3+7*y^4))*PolyLog[2,-x]*PolyLog[2,(x*(1+y))/(1+x)^2])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2-(x+x^3)*(3+68*y+31*y^2+62*y^3)+x^2*(38+37*y+145*y^2+43*y^3+41*y^4))*PolyLog[2,x]*PolyLog[2,(x*(1+y))/(1+x)^2])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(85+13*y)+(x+x^3)*y*(-39+343*y+175*y^2+81*y^3)-2*x^2*(26+190*y+86*y^2+224*y^3+133*y^4+47*y^5))*PolyLog[2,x/y]*PolyLog[2,(x*(1+y))/(1+x)^2])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-3*(1+x^4)*y^2*(39+7*y)-(x+x^3)*(-3+77*y+816*y^2+537*y^3+185*y^4)+x^2*(206+855*y+635*y^2+1013*y^3+657*y^4+206*y^5))*PolyLog[2,x*y]*PolyLog[2,(x*(1+y))/(1+x)^2])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-64*x-(-4*(1+x^4)*y^2*(117+59*y)-(x+x^3)*(-27+598*y+3457*y^2+2212*y^3+308*y^4)+x^2*(1132+3687*y+2747*y^2+3705*y^3+2665*y^4+544*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(1+y)^(-1)]*PolyLog[2,(x*(1+y))/(1+x)^2])/(16*x^2*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-96*x-(4*(1+x^4)*y^2*(133+2*y)+(x+x^3)*(21-158*y+2453*y^2+1240*y^3+704*y^4)-x^2*(236+2119*y+611*y^2+2857*y^3+1697*y^4+712*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,(x*(1+y))/(1+x)^2])/(8*x^2*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[2,(x-y)/((-1+x)*(1+y))]*PolyLog[2,(x*(1+y))/(1+x)^2])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[2,(x-y)/((-1+x)*(1+y))]*PolyLog[2,(x*(1+y))/(1+x)^2])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*x+((1+x^4)*y^2*(129+31*y)+(x+x^3)*(11-y+622*y^2+383*y^3+141*y^4)-x^2*(88+603*y+329*y^2+735*y^3+505*y^4+172*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(x*(1+y))/(1+x)^2]^2)/(2*x^2*(1+x)^2)-(4*M2*(67+67*x^8+x*(539+3*y)+x^7*(539+3*y)-3*x^2*(-675+21*y+11*y^2)-3*x^6*(-675+21*y+11*y^2)+x^3*(4396-69*y+63*y^2+60*y^3)+x^5*(4396-69*y+63*y^2+60*y^3)-2*x^4*(-2828+63*y-6*y^2+15*y^4))*PolyLog[2,x^2/(1+x^2-x*y)])/(9*x*(1+x)^6)+((4*M2*(3+3*x^8+(x+x^7)*(6+5*y)+x^4*(-88+88*y-94*y^2)+(x^3+x^5)*(-38+99*y-44*y^2)+(x^2+x^6)*(-2+38*y-8*y^2))*Log[x])/(3*x^2*(1+x)^2*(x-y-x^2*y+x*y^2))-(8*M2*(3+3*x^8+(x+x^7)*(6+5*y)+x^4*(-88+88*y-94*y^2)+(x^3+x^5)*(-38+99*y-44*y^2)+(x^2+x^6)*(-2+38*y-8*y^2))*Log[1+x])/(3*x^2*(1+x)^2*(x-y-x^2*y+x*y^2))-(4*M2*(3+5*y+9*y^2+3*y^3+x^8*(3+5*y+9*y^2+3*y^3)+x*(10+5*y+43*y^2+21*y^3+5*y^4)+x^7*(10+5*y+43*y^2+21*y^3+5*y^4)+x^3*(22-101*y+169*y^2+103*y^3-9*y^4-44*y^5)+x^5*(22-101*y+169*y^2+103*y^3-9*y^4-44*y^5)+x^2*(16-38*y+94*y^2+58*y^3+14*y^4-8*y^5)+x^6*(16-38*y+94*y^2+58*y^3+14*y^4-8*y^5)-2*x^4*(-2+118*y+y^2+47*y^3+73*y^4+47*y^5))*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(x-y)*(1+y)^3*(-1+x*y))+(2*M2*(8+8*x^6+x*(47+21*y+33*y^2+11*y^3)+x^5*(47+21*y+33*y^2+11*y^3)+4*x^2*(41+45*y+45*y^2+11*y^3)+4*x^4*(41+45*y+45*y^2+11*y^3)+8*x^3*(34+48*y+45*y^2+11*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3))*PolyLog[2,x^2/(1+x^2-x*y)]+((2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2)/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(49+13*y)+x^4*y^2*(49+13*y)+x*(-6+33*y+361*y^2+259*y^3+81*y^4)+x^3*(-6+33*y+361*y^2+259*y^3+81*y^4)-2*x^2*(50+193*y+149*y^2+221*y^3+154*y^4+47*y^5))*Log[2+x^(-1)+x]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2))*PolyLog[2,x^2/(1+x^2-x*y)]+((8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[2+x^(-1)+x])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(49+13*y)+x^4*y^2*(49+13*y)+x*(-6+9*y+313*y^2+235*y^3+81*y^4)+x^3*(-6+9*y+313*y^2+235*y^3+81*y^4)-2*x^2*(38+169*y+125*y^2+197*y^3+142*y^4+47*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(49+13*y)+x^4*y^2*(49+13*y)+x*(-6+9*y+313*y^2+235*y^3+81*y^4)+x^3*(-6+9*y+313*y^2+235*y^3+81*y^4)-2*x^2*(38+169*y+125*y^2+197*y^3+142*y^4+47*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(49+13*y)+x^4*y^2*(49+13*y)+x*(-6+25*y+345*y^2+251*y^3+81*y^4)+x^3*(-6+25*y+345*y^2+251*y^3+81*y^4)-2*x^2*(46+185*y+141*y^2+213*y^3+150*y^4+47*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2+x*(-9+56*y+195*y^2+74*y^3)+x^3*(-9+56*y+195*y^2+74*y^3)-x^2*(88+177*y+85*y^2+159*y^3+79*y^4))*Log[x]*Log[1-x*y])/(12*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[1-x*y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2+x*(-9+56*y+195*y^2+74*y^3)+x^3*(-9+56*y+195*y^2+74*y^3)-x^2*(88+177*y+85*y^2+159*y^3+79*y^4))*Log[y]*Log[1-x*y])/(12*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[1-x*y])/(x*(1+x)^2))*PolyLog[2,x^2/(1+x^2-x*y)]+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2+32*x^4*y^2-x*(9+166*y+177*y^2+148*y^3)-x^3*(9+166*y+177*y^2+148*y^3)+x^2*(116+195*y+359*y^2+213*y^3+125*y^4))*PolyLog[2,-x]*PolyLog[2,x^2/(1+x^2-x*y)])/(6*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*(1+x^4)*y^2-(x+x^3)*(9+166*y+177*y^2+148*y^3)+x^2*(116+195*y+359*y^2+213*y^3+125*y^4))*PolyLog[2,-x]*PolyLog[2,x^2/(1+x^2-x*y)])/(6*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2+x*(-9-4*y+75*y^2+14*y^3)+x^3*(-9-4*y+75*y^2+14*y^3)-x^2*(28+57*y-35*y^2+39*y^3+19*y^4))*PolyLog[2,x]*PolyLog[2,x^2/(1+x^2-x*y)])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2+(x+x^3)*(-9-4*y+75*y^2+14*y^3)-x^2*(28+57*y-35*y^2+39*y^3+19*y^4))*PolyLog[2,x]*PolyLog[2,x^2/(1+x^2-x*y)])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+64*y+45*y^2+46*y^3)-x^3*(9+64*y+45*y^2+46*y^3)+x^2*(32+63*y+155*y^2+81*y^3+41*y^4))*PolyLog[2,x/y]*PolyLog[2,x^2/(1+x^2-x*y)])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+64*y+45*y^2+46*y^3)+x^2*(32+63*y+155*y^2+81*y^3+41*y^4))*PolyLog[2,x/y]*PolyLog[2,x^2/(1+x^2-x*y)])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(70*y^2+70*x^4*y^2-x*(45+224*y+33*y^2+134*y^3)-x^3*(45+224*y+33*y^2+134*y^3)+x^2*(64+123*y+583*y^2+213*y^3+109*y^4))*PolyLog[2,x*y]*PolyLog[2,x^2/(1+x^2-x*y)])/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(70*(1+x^4)*y^2-(x+x^3)*(45+224*y+33*y^2+134*y^3)+x^2*(64+123*y+583*y^2+213*y^3+109*y^4))*PolyLog[2,x*y]*PolyLog[2,x^2/(1+x^2-x*y)])/(24*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*PolyLog[2,(1+y)^(-1)]*PolyLog[2,x^2/(1+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,x^2/(1+x^2-x*y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(49+13*y)+(x+x^3)*(-6+57*y+409*y^2+283*y^3+81*y^4)-2*x^2*(62+217*y+173*y^2+245*y^3+166*y^4+47*y^5))*PolyLog[2,(x*(1+y))/(1+x)^2]*PolyLog[2,x^2/(1+x^2-x*y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-14*(1+x^4)*y^2+(x+x^3)*(9+64*y+45*y^2+46*y^3)-x^2*(32+63*y+155*y^2+81*y^3+41*y^4))*PolyLog[2,x^2/(1+x^2-x*y)]^2)/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(4*M2*(67+67*x^8+x*(539+3*y)+x^7*(539+3*y)-3*x^2*(-675+21*y+11*y^2)-3*x^6*(-675+21*y+11*y^2)+x^3*(4396-69*y+63*y^2+60*y^3)+x^5*(4396-69*y+63*y^2+60*y^3)-2*x^4*(-2828+63*y-6*y^2+15*y^4))*PolyLog[2,1+x^2-x*y])/(9*x*(1+x)^6)+((4*M2*(3+3*x^8+x*(6+5*y)+x^7*(6+5*y)+x^4*(-88+88*y-94*y^2)+x^3*(-38+99*y-44*y^2)+x^5*(-38+99*y-44*y^2)+x^2*(-2+38*y-8*y^2)+x^6*(-2+38*y-8*y^2))*Log[x])/(3*x^2*(1+x)^2*(x-y)*(-1+x*y))-(8*M2*(3+3*x^8+x*(6+5*y)+x^7*(6+5*y)+x^4*(-88+88*y-94*y^2)+x^3*(-38+99*y-44*y^2)+x^5*(-38+99*y-44*y^2)+x^2*(-2+38*y-8*y^2)+x^6*(-2+38*y-8*y^2))*Log[1+x])/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(3+5*y+9*y^2+3*y^3+x^8*(3+5*y+9*y^2+3*y^3)+(x+x^7)*(10+5*y+43*y^2+21*y^3+5*y^4)+(x^3+x^5)*(22-101*y+169*y^2+103*y^3-9*y^4-44*y^5)+(x^2+x^6)*(16-38*y+94*y^2+58*y^3+14*y^4-8*y^5)-2*x^4*(-2+118*y+y^2+47*y^3+73*y^4+47*y^5))*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^3*(x-y-x^2*y+x*y^2))-(2*M2*(8+8*x^6+x*(47+21*y+33*y^2+11*y^3)+x^5*(47+21*y+33*y^2+11*y^3)+4*x^2*(41+45*y+45*y^2+11*y^3)+4*x^4*(41+45*y+45*y^2+11*y^3)+8*x^3*(34+48*y+45*y^2+11*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3))*PolyLog[2,1+x^2-x*y]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-768*x-(4*(1+x^4)*y^2*(551+96*y)+(x+x^3)*(-97+2452*y+15931*y^2+8022*y^3+1920*y^4)-x^2*(4850+16121*y+9989*y^2+17463*y^3+10129*y^4+2304*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[x]^2)/(128*x^2*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*(1+x^4)*y^2*(457+56*y)+(x+x^3)*(11-9788*y+8247*y^2+4718*y^3+5920*y^4)-x^2*(-4134+9709*y-3863*y^2+14979*y^3+10405*y^4+6592*y^5))*Log[2+x^(-1)+x]^2)/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+24*y-35*y^2+6*y^3)-x^3*(9+24*y-35*y^2+6*y^3)+x^2*(-8-17*y+75*y^2+y^3+y^4))*Log[x^(-1)+x-y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-120*y-11*y^2+54*y^3+60*y^4)+x^2*(74+5*y+81*y^2-37*y^3-91*y^4-72*y^5))*Log[1+x^(-1)+x-y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(16+3*y)+(x+x^3)*(1-24*y+265*y^2+142*y^3+60*y^4)-x^2*(38+279*y+123*y^2+329*y^3+207*y^4+72*y^5))*Log[1+y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,1+x^2-x*y]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x]*Log[2+x^(-1)+x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(244*y^2+244*x^4*y^2-x*(11+1444*y+1879*y^2+1422*y^3)-x^3*(11+1444*y+1879*y^2+1422*y^3)+x^2*(1178+1901*y+2921*y^2+1923*y^3+1189*y^4))*Log[x]*Log[2+x^(-1)+x])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2-x*(-75+732*y+1129*y^2+882*y^3)-x^3*(-75+732*y+1129*y^2+882*y^3)+x^2*(742+979*y+1239*y^2+829*y^3+667*y^4))*Log[x]*Log[1+x^(-1)+x-y])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*(1+x^4)*y^2-(x+x^3)*(-75+732*y+1129*y^2+882*y^3)+x^2*(742+979*y+1239*y^2+829*y^3+667*y^4))*Log[x]*Log[1+x^(-1)+x-y])/(64*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(84*y^2*(17+2*y)+84*x^4*y^2*(17+2*y)+x*(51-1972*y+3095*y^2+1558*y^3+1480*y^4)+x^3*(51-1972*y+3095*y^2+1558*y^3+1480*y^4)-x^2*(-598+3557*y+129*y^2+4971*y^3+3085*y^4+1648*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(84*(1+x^4)*y^2*(17+2*y)+(x+x^3)*(51-1972*y+3095*y^2+1558*y^3+1480*y^4)-x^2*(-598+3557*y+129*y^2+4971*y^3+3085*y^4+1648*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(64*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(16+3*y)-(x+x^3)*(1-24*y+265*y^2+142*y^3+60*y^4)+x^2*(38+279*y+123*y^2+329*y^3+207*y^4+72*y^5))*Log[1-x]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+100*y+221*y^2+98*y^3)+x^3*(1+100*y+221*y^2+98*y^3)-x^2*(104+223*y+203*y^2+225*y^3+105*y^4))*Log[x]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+100*y+221*y^2+98*y^3)-x^2*(104+223*y+203*y^2+225*y^3+105*y^4))*Log[x]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(149+21*y)+x^4*y^2*(149+21*y)+x*(-5-307*y+182*y^2+157*y^3+185*y^4)+x^3*(-5-307*y+182*y^2+157*y^3+185*y^4)-x^2*(-142+217*y-139*y^2+371*y^3+307*y^4+206*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(149+21*y)+(x+x^3)*(-5-307*y+182*y^2+157*y^3+185*y^4)-x^2*(-142+217*y-139*y^2+371*y^3+307*y^4+206*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+28*y+77*y^2+26*y^3)+x^3*(1+28*y+77*y^2+26*y^3)-x^2*(32+79*y+59*y^2+81*y^3+33*y^4))*Log[x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+28*y+77*y^2+26*y^3)-x^2*(32+79*y+59*y^2+81*y^3+33*y^4))*Log[x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(67+11*y)+3*x^4*y^2*(67+11*y)+x*(-6-243*y+581*y^2+391*y^3+245*y^4)+x^3*(-6-243*y+581*y^2+391*y^3+245*y^4)-2*x^2*(-12+313*y+77*y^2+413*y^3+296*y^4+139*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-3*(1+x^4)*y^2*(67+11*y)+(x+x^3)*(6+243*y-581*y^2-391*y^3-245*y^4)+2*x^2*(-12+313*y+77*y^2+413*y^3+296*y^4+139*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[-x+y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(9*M2*(1+4*x+8*x^2+4*x^3+x^4)*(9*y+9*x^2*y-x*(1-16*y+y^2))*Log[x]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2)+(9*M2*(1+4*x+8*x^2+4*x^3+x^4)*(-9*y-9*x^2*y+x*(1-16*y+y^2))*Log[x]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+52*y+83*y^2+54*y^3)-x^3*(-1+52*y+83*y^2+54*y^3)+x^2*(48+81*y+101*y^2+79*y^3+47*y^4))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-164*(1+x^4)*y^2+(x+x^3)*(11+356*y+23*y^2+334*y^3)-x^2*(170+45*y+745*y^2+67*y^3+181*y^4))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(164*y^2+164*x^4*y^2-x*(11+356*y+23*y^2+334*y^3)-x^3*(11+356*y+23*y^2+334*y^3)+x^2*(170+45*y+745*y^2+67*y^3+181*y^4))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(60*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-14*(1+x^4)*y^2+(x+x^3)*(9+40*y-3*y^2+22*y^3)-x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+40*y-3*y^2+22*y^3)-x^3*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(16+3*y)+4*x^4*y^2*(16+3*y)+x*(1-24*y+265*y^2+142*y^3+60*y^4)+x^3*(1-24*y+265*y^2+142*y^3+60*y^4)-x^2*(38+279*y+123*y^2+329*y^3+207*y^4+72*y^5))*Log[1+y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(16+3*y)+(x+x^3)*(1-24*y+265*y^2+142*y^3+60*y^4)-x^2*(38+279*y+123*y^2+329*y^3+207*y^4+72*y^5))*Log[1+y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1-x]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*y^2+239*x^4*y^2-2*x*(6+125*y-246*y^2+113*y^3)-2*x^3*(6+125*y-246*y^2+113*y^3)-x^2*(13+468*y-536*y^2+444*y^3+y^4))*Log[x]*Log[1-x*y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+40*y-3*y^2+22*y^3)-x^3*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2-(x+x^3)*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-88*y+53*y^2+86*y^3+60*y^4)+x^3*(-3-88*y+53*y^2+86*y^3+60*y^4)-x^2*(-42+59*y-17*y^2+101*y^3+123*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-88*y+53*y^2+86*y^3+60*y^4)-x^2*(-42+59*y-17*y^2+101*y^3+123*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(520*y^2+520*x^4*y^2-x*(51+716*y-801*y^2+614*y^3)-x^3*(51+716*y-801*y^2+614*y^3)+x^2*(94-699*y+1585*y^2-597*y^3+145*y^4))*Log[y]*Log[1-x*y])/(12*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[x*(-x+y)]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[x*(-x+y)]*Log[1-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,1+x^2-x*y]+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(576*x-(4*(1+x^4)*y^2*(811+72*y)+(x+x^3)*(-93-6524*y+1647*y^2-2306*y^3+1440*y^4)-x^2*(-3094+1749*y-9295*y^2+2715*y^3+845*y^4+1728*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,-x]*PolyLog[2,1+x^2-x*y])/(48*x^2*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+9*y)+(x+x^3)*(3-208*y-21*y^2+290*y^3+180*y^4)-x^2*(-158+21*y+97*y^2+171*y^3+349*y^4+216*y^5))*PolyLog[2,x]*PolyLog[2,1+x^2-x*y])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(70*(1+x^4)*y^2-(x+x^3)*(45+224*y+33*y^2+134*y^3)+x^2*(64+123*y+583*y^2+213*y^3+109*y^4))*PolyLog[2,x/y]*PolyLog[2,1+x^2-x*y])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*(1+x^4)*y^2+(x+x^3)*(-9+32*y+147*y^2+50*y^3)-x^2*(64+129*y+37*y^2+111*y^3+55*y^4))*PolyLog[2,x*y]*PolyLog[2,1+x^2-x*y])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*PolyLog[2,(1+y)^(-1)]*PolyLog[2,1+x^2-x*y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2-(x+x^3)*(-1+52*y+83*y^2+54*y^3)+x^2*(48+81*y+101*y^2+79*y^3+47*y^4))*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,1+x^2-x*y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(16+3*y)+4*x^4*y^2*(16+3*y)+x*(1-24*y+265*y^2+142*y^3+60*y^4)+x^3*(1-24*y+265*y^2+142*y^3+60*y^4)-x^2*(38+279*y+123*y^2+329*y^3+207*y^4+72*y^5))*PolyLog[2,(x-y)/((-1+x)*(1+y))]*PolyLog[2,1+x^2-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(16+3*y)-(x+x^3)*(1-24*y+265*y^2+142*y^3+60*y^4)+x^2*(38+279*y+123*y^2+329*y^3+207*y^4+72*y^5))*PolyLog[2,(x-y)/((-1+x)*(1+y))]*PolyLog[2,1+x^2-x*y])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(185+21*y)+(x+x^3)*(1-139*y+644*y^2+313*y^3+185*y^4)-x^2*(50+691*y+215*y^2+857*y^3+505*y^4+206*y^5))*PolyLog[2,(x*(1+y))/(1+x)^2]*PolyLog[2,1+x^2-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(58*(1+x^4)*y^2+(x+x^3)*(21+160*y+489*y^2+118*y^3)-x^2*(176+531*y+383*y^2+573*y^3+197*y^4))*PolyLog[2,x^2/(1+x^2-x*y)]*PolyLog[2,1+x^2-x*y])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(376*y^2+376*x^4*y^2-x*(75+1676*y+1623*y^2+1526*y^3)-x^3*(75+1676*y+1623*y^2+1526*y^3)+x^2*(1150+1773*y+3577*y^2+1923*y^3+1225*y^4))*PolyLog[2,1+x^2-x*y]^2)/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(6*(3+y)+6*x^10*(3+y)+x*(65-128*y-79*y^2)+x^9*(65-128*y-79*y^2)+x^2*(-83-1183*y-605*y^2+3*y^3)+x^8*(-83-1183*y-605*y^2+3*y^3)+3*x^3*(-343-1473*y-662*y^2+55*y^3+11*y^4)+3*x^7*(-343-1473*y-662*y^2+55*y^3+11*y^4)-x^4*(2854+9587*y+4453*y^2+27*y^3+183*y^4+60*y^5)-x^6*(2854+9587*y+4453*y^2+27*y^3+183*y^4+60*y^5)+2*x^5*(-1940-6127*y-2768*y^2+111*y^3+9*y^4+30*y^5+15*y^6))*PolyLog[2,x/(1+x+x^2-x*y)])/(9*x^2*(1+x)^6*(1+y)^2)+((-8*M2*(3+3*x^8+x*(6+5*y)+x^7*(6+5*y)+x^4*(-88+88*y-94*y^2)+x^3*(-38+99*y-44*y^2)+x^5*(-38+99*y-44*y^2)+x^2*(-2+38*y-8*y^2)+x^6*(-2+38*y-8*y^2))*Log[x])/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(3+3*x^8+x*(6+5*y)+x^7*(6+5*y)+x^4*(-88+88*y-94*y^2)+x^3*(-38+99*y-44*y^2)+x^5*(-38+99*y-44*y^2)+x^2*(-2+38*y-8*y^2)+x^6*(-2+38*y-8*y^2))*Log[1+x])/(3*x^2*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(2*(1+x^8)*(3+7*y+9*y^2+3*y^3)+(x+x^7)*(16+17*y+43*y^2+9*y^3-y^4)+(x^3+x^5)*(28-61*y+253*y^2+175*y^3+13*y^4-44*y^5)+(x^2+x^6)*(25-17*y+106*y^2+58*y^3+17*y^4-5*y^5)-2*x^4*(9+151*y+48*y^2+100*y^3+115*y^4+61*y^5))*Log[2+x^(-1)+x])/(3*x^2*(1+x)^2*(1+y)^3*(x-y-x^2*y+x*y^2))+(4*M2*(4+4*x^6+x*(29+27*y+33*y^2+11*y^3)+x^5*(29+27*y+33*y^2+11*y^3)+4*x^2*(26+39*y+39*y^2+11*y^3)+4*x^4*(26+39*y+39*y^2+11*y^3)+4*x^3*(45+81*y+78*y^2+22*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3))*PolyLog[2,x/(1+x+x^2-x*y)]+((-3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(58*y^2+58*x^4*y^2-x*(37+1557*y+2771*y^2+1483*y^3)-x^3*(37+1557*y+2771*y^2+1483*y^3)+x^2*(1425+2845*y+3225*y^2+2919*y^3+1462*y^4))*Log[x]^2)/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(5+472*y)+2*x^4*y^2*(5+472*y)+x*(151+5459*y+11737*y^2+11397*y^3+1232*y^4)+x^3*(151+5459*y+11737*y^2+11397*y^3+1232*y^4)-x^2*(5215+13175*y+17899*y^2+13765*y^3+11606*y^4+2176*y^5))*Log[2+x^(-1)+x]^2)/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)-(48*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2))*PolyLog[2,x/(1+x+x^2-x*y)]+((-4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(38*y^2+38*x^4*y^2-x*(27+875*y+1517*y^2+821*y^3)-x^3*(27+875*y+1517*y^2+821*y^3)+x^2*(783+1571*y+1831*y^2+1625*y^3+810*y^4))*Log[x]*Log[2+x^(-1)+x])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(932*y^2+932*x^4*y^2-x*(23+2036*y+275*y^2+1990*y^3)-x^3*(23+2036*y+275*y^2+1990*y^3)+x^2*(1058+321*y+4141*y^2+367*y^3+1081*y^4))*Log[x]*Log[-(x*(x-y))])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(164*y^2+164*x^4*y^2-x*(11+356*y+23*y^2+334*y^3)-x^3*(11+356*y+23*y^2+334*y^3)+x^2*(170+45*y+745*y^2+67*y^3+181*y^4))*Log[2+x^(-1)+x]*Log[-(x*(x-y))])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(604*y^2+604*x^4*y^2-x*(1+1324*y+229*y^2+1322*y^3)-x^3*(1+1324*y+229*y^2+1322*y^3)+x^2*(718+231*y+2651*y^2+233*y^3+719*y^4))*Log[-(x*(x-y))]*Log[x^(-1)+x-y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y+3*x^2*y-2*x*(4+5*y+4*y^2))*Log[x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(9+59*y)+4*x^4*y^2*(9+59*y)+x*(79+1978*y+4171*y^2+3380*y^3+308*y^4)+x^3*(79+1978*y+4171*y^2+3380*y^3+308*y^4)-x^2*(1868+4613*y+5825*y^2+4843*y^3+3507*y^4+544*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(164*y^2+164*x^4*y^2-x*(11+356*y+23*y^2+334*y^3)-x^3*(11+356*y+23*y^2+334*y^3)+x^2*(170+45*y+745*y^2+67*y^3+181*y^4))*Log[-(x*(x-y))]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x]*Log[y])/(x^2*(1+x)^2*(1+y)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[1+x^(-1)+x-y]*Log[y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(13*y^2+13*x^4*y^2+2*x*(1+8*y+39*y^2+6*y^3)+2*x^3*(1+8*y+39*y^2+6*y^3)-x^2*(25+82*y+38*y^2+86*y^3+27*y^4))*Log[x]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(-43+59*y)+4*x^4*y^2*(-43+59*y)+x*(47+2170*y+3819*y^2+3636*y^3+308*y^4)+x^3*(47+2170*y+3819*y^2+3636*y^3+308*y^4)-x^2*(1916+4197*y+6113*y^2+4363*y^3+3523*y^4+544*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(-39+59*y)+4*x^4*y^2*(-39+59*y)+x*(79+3002*y+5451*y^2+4404*y^3+308*y^4)+x^3*(79+3002*y+5451*y^2+4404*y^3+308*y^4)-x^2*(2700+5893*y+7873*y^2+6123*y^3+4339*y^4+544*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[-x+y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[-x+y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1-x*y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[1-x*y])/(x*(1+x)^2)+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[1-x*y])/(x*(1+x)^2))*PolyLog[2,x/(1+x+x^2-x*y)]+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(154*y^2+154*x^4*y^2+x*(89+247*y+843*y^2+69*y^3)+x^3*(89+247*y+843*y^2+69*y^3)-x^2*(223+1021*y+761*y^2+1199*y^3+312*y^4))*PolyLog[2,-x]*PolyLog[2,x/(1+x+x^2-x*y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x]*PolyLog[2,x/(1+x+x^2-x*y)])/(x*(1+x)^2)+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*PolyLog[2,x/y]*PolyLog[2,x/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2)-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*PolyLog[2,x*y]*PolyLog[2,x/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2)+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*PolyLog[2,(1+y)^(-1)]*PolyLog[2,x/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(80*y^2+80*x^4*y^2-x*(63+966*y+1423*y^2+840*y^3)-x^3*(63+966*y+1423*y^2+840*y^3)+x^2*(760+1549*y+2121*y^2+1675*y^3+823*y^4))*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,x/(1+x+x^2-x*y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(57+59*y)+x^4*y^2*(57+59*y)+x*(12+253*y+775*y^2+619*y^3+77*y^4)+x^3*(12+253*y+775*y^2+619*y^3+77*y^4)-x^2*(289+870*y+950*y^2+912*y^3+691*y^4+136*y^5))*PolyLog[2,(x*(1+y))/(1+x)^2]*PolyLog[2,x/(1+x+x^2-x*y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x^2/(1+x^2-x*y)]*PolyLog[2,x/(1+x+x^2-x*y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(44*y^2+44*x^4*y^2-x*(-59+220*y+441*y^2+338*y^3)-x^3*(-59+220*y+441*y^2+338*y^3)+x^2*(294+323*y+263*y^2+205*y^3+235*y^4))*PolyLog[2,1+x^2-x*y]*PolyLog[2,x/(1+x+x^2-x*y)])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(44*(1+x^4)*y^2-(x+x^3)*(-59+220*y+441*y^2+338*y^3)+x^2*(294+323*y+263*y^2+205*y^3+235*y^4))*PolyLog[2,1+x^2-x*y]*PolyLog[2,x/(1+x+x^2-x*y)])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(116*y^2+116*x^4*y^2-x*(11+340*y+183*y^2+318*y^3)-x^3*(11+340*y+183*y^2+318*y^3)+x^2*(202+205*y+713*y^2+227*y^3+213*y^4))*PolyLog[2,x/(1+x+x^2-x*y)]^2)/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(Log[M2]-Log[muR2])*((44*M2*Pi^2*(1+4*x+8*x^2+4*x^3+x^4))/(3*x*(1+x)^2)-(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]^2)/(x*(1+x)^2)+(11*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)+(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]^2)/(x*(1+x)^2)+(11*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2)/(x*(1+x)^2)+(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]^2)/(x*(1+x)^2)-(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[-x+y])/(x*(1+x)^2)-(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)-(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[1-x*y])/(x*(1+x)^2)+Pi*(((44*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+((44*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+((44*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)-((44*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)-((44*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))+(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x/y])/(x*(1+x)^2)-(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x*y])/(x*(1+x)^2)+(44*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,(1+y)^(-1)])/(x*(1+x)^2)+(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x^2/(1+x^2-x*y)])/(x*(1+x)^2)-(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,1+x^2-x*y])/(x*(1+x)^2)+(44*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x/(1+x+x^2-x*y)])/(x*(1+x)^2))+((-4*M2*(8+8*x^4+x*(31+21*y+33*y^2+11*y^3)+x^3*(31+21*y+33*y^2+11*y^3)+2*x^2*(47+69*y+57*y^2+11*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+y)^3)-(4*M2*(11+11*x^8+x*(55-33*y)+x^7*(55-33*y)+11*x^2*(17-12*y+3*y^2)+11*x^6*(17-12*y+3*y^2)+x^4*(430-402*y+180*y^2-22*y^3)+x^3*(334-348*y+99*y^2-11*y^3)+x^5*(334-348*y+99*y^2-11*y^3))*Log[y])/(3*x*(1+x+x^2-x*y)^3))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1792*x-(4*(1+x^4)*y^2*(589+192*y)+(x+x^3)*(115+592*y+14103*y^2+11114*y^3+3840*y^4)-x^2*(2718+15101*y+12281*y^2+18403*y^3+13585*y^4+4608*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[x]^2)/(128*x^2*(1+x)^2)+(43*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(2023+32*y)+(x+x^3)*(721-7440*y+26589*y^2+14158*y^3+11264*y^4)-x^2*(-2326+22015*y+1107*y^2+34593*y^3+21435*y^4+11392*y^5))*Log[2+x^(-1)+x]^2)/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-96*x+(8*(1+x^4)*y^2*(31+12*y)+(x+x^3)*(-41-1626*y-1657*y^2-200*y^3+480*y^4)+x^2*(1296+1643*y+2031*y^2+1341*y^3-7*y^4-576*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[1+x^(-1)+x-y]^2)/(16*x^2*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(11+3*y)+(x+x^3)*(1-96*y+41*y^2+70*y^3+60*y^4)-x^2*(-54+55*y-21*y^2+105*y^3+115*y^4+72*y^5))*Log[1+y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2+(x+x^3)*(-19+62*y+245*y^2+100*y^3)-x^2*(116+207*y+67*y^2+169*y^3+97*y^4))*Log[1-x]*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(42*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[2+x^(-1)+x])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(460*y^2+460*x^4*y^2-x*(-245+808*y+511*y^2+1298*y^3)-x^3*(-245+808*y+511*y^2+1298*y^3)+x^2*(838+21*y+881*y^2-469*y^3+593*y^4))*Log[x]*Log[2+x^(-1)+x])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(5+y)+6*x^4*y^2*(5+y)+x*(1-10*y+127*y^2+72*y^3+30*y^4)+x^3*(1-10*y+127*y^2+72*y^3+30*y^4)-x^2*(18+135*y+67*y^2+161*y^3+103*y^4+36*y^5))*Log[1-x]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(328*y^2+328*x^4*y^2-x*(-113+1382*y+1791*y^2+1608*y^3)-x^3*(-113+1382*y+1791*y^2+1608*y^3)+x^2*(1280+1565*y+2425*y^2+1339*y^3+1167*y^4))*Log[x]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(229+4*y)+8*x^4*y^2*(229+4*y)+x*(79-3514*y+2879*y^2+2088*y^3+2816*y^4)+x^3*(79-3514*y+2879*y^2+2088*y^3+2816*y^4)-x^2*(-2224+1533*y-3335*y^2+4475*y^3+3615*y^4+2848*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y])/(x*(1+x)^2)-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[1+y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2+56*x^4*y^2+x*(-49+422*y+1215*y^2+520*y^3)+x^3*(-49+422*y+1215*y^2+520*y^3)-x^2*(576+1117*y+697*y^2+1019*y^3+527*y^4))*Log[x]*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(22*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(303+4*y)+8*x^4*y^2*(303+4*y)+x*(241-3206*y+5377*y^2+2072*y^3+2816*y^4)+x^3*(241-3206*y+5377*y^2+2072*y^3+2816*y^4)-x^2*(-1648+4355*y-2233*y^2+7621*y^3+4353*y^4+2848*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(11+3*y)+4*x^4*y^2*(11+3*y)+x*(1-80*y+73*y^2+86*y^3+60*y^4)+x^3*(1-80*y+73*y^2+86*y^3+60*y^4)-x^2*(-38+87*y+11*y^2+137*y^3+131*y^4+72*y^5))*Log[-(x*(x-y))]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(11+3*y)+(x+x^3)*(1-80*y+73*y^2+86*y^3+60*y^4)-x^2*(-38+87*y+11*y^2+137*y^3+131*y^4+72*y^5))*Log[-(x*(x-y))]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2*(-52+5*y)+16*x^4*y^2*(-52+5*y)-x*(137-1174*y+1497*y^2+88*y^3+928*y^4)-x^3*(137-1174*y+1497*y^2+88*y^3+928*y^4)+x^2*(-808+923*y-1553*y^2+2205*y^3+865*y^4+848*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2+x*(5+68*y+201*y^2+58*y^3)+x^3*(5+68*y+201*y^2+58*y^3)-x^2*(78+211*y+151*y^2+221*y^3+83*y^4))*Log[x]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+68*y+159*y^2+62*y^3)+x^3*(3+68*y+159*y^2+62*y^3)-x^2*(70+165*y+145*y^2+171*y^3+73*y^4))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[1-x]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*y^2+120*x^4*y^2+x*(65+538*y+1361*y^2+408*y^3)+x^3*(65+538*y+1361*y^2+408*y^3)-x^2*(528+1491*y+1271*y^2+1621*y^3+593*y^4))*Log[x]*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2+x^4*y^2-x*(-1+86*y+171*y^2+88*y^3)-x^3*(-1+86*y+171*y^2+88*y^3)+x^2*(87+169*y+169*y^2+167*y^3+86*y^4))*Log[2+x^(-1)+x]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3-16*y+243*y^2+146*y^3+60*y^4)+x^3*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[-(x*(x-y))]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)-x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*Log[-(x*(x-y))]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(31+12*y)+8*x^4*y^2*(31+12*y)+x*(-41-1274*y-953*y^2+152*y^3+480*y^4)+x^3*(-41-1274*y-953*y^2+152*y^3+480*y^4)+x^2*(944+939*y+1327*y^2+637*y^3-359*y^4-576*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+52*y+83*y^2+54*y^3)-x^3*(-1+52*y+83*y^2+54*y^3)+x^2*(48+81*y+101*y^2+79*y^3+47*y^4))*Log[y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(232*y^2+232*x^4*y^2-x*(-97+1414*y+2191*y^2+1608*y^3)-x^3*(-97+1414*y+2191*y^2+1608*y^3)+x^2*(1376+1997*y+2537*y^2+1803*y^3+1279*y^4))*Log[1+y]*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(64*x+(-2*(1+x^4)*y^2*(121+48*y)-(x+x^3)*(18-257*y+880*y^2+1051*y^3+480*y^4)+x^2*(-51+1012*y+884*y^2+1432*y^3+1311*y^4+576*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,-x]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(8*x^2*(1+x)^2)-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(13+2*y)+(x+x^3)*(5+12*y+257*y^2+114*y^3+40*y^4)-x^2*(54+275*y+151*y^2+317*y^3+171*y^4+48*y^5))*PolyLog[2,x]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x/y]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2-(x+x^3)*(-1+52*y+83*y^2+54*y^3)+x^2*(48+81*y+101*y^2+79*y^3+47*y^4))*PolyLog[2,x*y]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(80*y^2+80*x^4*y^2-x*(63+966*y+1423*y^2+840*y^3)-x^3*(63+966*y+1423*y^2+840*y^3)+x^2*(760+1549*y+2121*y^2+1675*y^3+823*y^4))*PolyLog[2,(1+y)^(-1)]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+116*y+213*y^2+114*y^3)-x^3*(1+116*y+213*y^2+114*y^3)+x^2*(110+215*y+235*y^2+217*y^3+111*y^4))*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(14+3*y)-(x+x^3)*(3-16*y+243*y^2+146*y^3+60*y^4)+x^2*(34+261*y+145*y^2+315*y^3+205*y^4+72*y^5))*PolyLog[2,(x-y)/((-1+x)*(1+y))]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(96*x+(4*(1+x^4)*y^2*(63+2*y)+(x+x^3)*(63+510*y+2543*y^2+1824*y^3+704*y^4)-x^2*(540+2293*y+2073*y^2+3115*y^3+2043*y^4+712*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(x*(1+y))/(1+x)^2]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(8*x^2*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x^2/(1+x^2-x*y)]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,1+x^2-x*y]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-192*(1+x^4)*y^2+(x+x^3)*(31+390*y-81*y^2+328*y^3)-x^2*(136-19*y+873*y^2+43*y^3+167*y^4))*PolyLog[2,x/(1+x+x^2-x*y)]*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2+x^4*y^2-x*(-1+80*y+159*y^2+82*y^3)-x^3*(-1+80*y+159*y^2+82*y^3)+x^2*(81+157*y+157*y^2+155*y^3+80*y^4))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]^2)/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+((-44*M2*x*Log[x^(-1)+x-y])/(3*(1+x)^2)+(4*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+11*x^2*(29-18*y+3*y^2)+11*x^8*(29-18*y+3*y^2)+x^5*(1605-1599*y+591*y^2-77*y^3)+x^4*(1351-1296*y+444*y^2-44*y^3)+x^6*(1351-1296*y+444*y^2-44*y^3)+x^3*(796-678*y+165*y^2-11*y^3)+x^7*(796-678*y+165*y^2-11*y^3))*Log[y])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(656*(1+x^4)*y^2+(x+x^3)*(267+12030*y+25883*y^2+11496*y^3)-x^2*(12152+26417*y+24861*y^2+26951*y^3+12419*y^4))*Log[x]^2)/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(3*M2*(-I+(2-2*I)*x+x^2)*(I+(2+2*I)*x+x^2)*Log[1+x]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2*(325+116*y)+(x+x^3)*(689-2150*y+22817*y^2+20664*y^3+8384*y^4)-x^2*(520+21443*y+15047*y^2+29349*y^3+25401*y^4+10240*y^5))*Log[2+x^(-1)+x]^2)/(128*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)+(M2*(32*x*(-I+(2-2*I)*x+x^2)*(I+(2+2*I)*x+x^2)+((1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(55+12*y)+(x+x^3)*(-9+870*y+4007*y^2+2232*y^3+480*y^4)-x^2*(1328+4085*y+3057*y^2+4451*y^3+2663*y^4+576*y^5)))/((1+y)^2*(x-y-x^2*y+x*y^2)))*Log[1+x^(-1)+x-y]^2)/(16*x^2*(1+x)^2)+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2)/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(7+3*y)+(x+x^3)*(-5-144*y-101*y^2+34*y^3+60*y^4)+x^2*(106+99*y+135*y^2+61*y^3-57*y^4-72*y^5))*Log[1+y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2-x*(13+116*y+113*y^2+90*y^3)-x^3*(13+116*y+113*y^2+90*y^3)+x^2*(70+139*y+271*y^2+165*y^3+83*y^4))*Log[1-x]*Log[x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[2+x^(-1)+x])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(96*y^2+96*x^4*y^2-x*(-67+5106*y+10029*y^2+5240*y^3)-x^3*(-67+5106*y+10029*y^2+5240*y^3)+x^2*(5144+9895*y+10011*y^2+9761*y^3+5077*y^4))*Log[x]*Log[2+x^(-1)+x])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[1+x^(-1)+x-y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(23+12*y)+8*x^4*y^2*(23+12*y)+x*(-113+646*y+2847*y^2+2216*y^3+480*y^4)+x^3*(-113+646*y+2847*y^2+2216*y^3+480*y^4)-x^2*(1056+2717*y+2297*y^2+2875*y^3+2287*y^4+576*y^5))*Log[x]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(219+70*y)+8*x^4*y^2*(219+70*y)+x*(167-282*y+8519*y^2+6776*y^3+2576*y^4)+x^3*(167-282*y+8519*y^2+6776*y^3+2576*y^4)-x^2*(848+8261*y+5601*y^2+10611*y^3+8407*y^4+3136*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[y])/(x*(1+x)^2)+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(7+3*y)+4*x^4*y^2*(7+3*y)+x*(1+16*y+201*y^2+182*y^3+60*y^4)+x^3*(1+16*y+201*y^2+182*y^3+60*y^4)-x^2*(42+215*y+203*y^2+265*y^3+211*y^4+72*y^5))*Log[x]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(52+23*y)+x^4*y^2*(52+23*y)+x*(10+38*y+355*y^2+312*y^3+101*y^4)+x^3*(10+38*y+355*y^2+312*y^3+101*y^4)-2*x^2*(26+163*y+146*y^2+212*y^3+178*y^4+62*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(66+29*y)+2*x^4*y^2*(66+29*y)+x*(9-180*y+403*y^2+558*y^3+262*y^4)+x^3*(9-180*y+403*y^2+558*y^3+262*y^4)-x^2*(-102+335*y+207*y^2+557*y^3+663*y^4+320*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2+x*(5+52*y+169*y^2+42*y^3)+x^3*(5+52*y+169*y^2+42*y^3)-x^2*(62+179*y+119*y^2+189*y^3+67*y^4))*Log[x]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(3+y)+6*x^4*y^2*(3+y)+x*(-1-18*y+69*y^2+68*y^3+30*y^4)+x^3*(-1-18*y+69*y^2+68*y^3+30*y^4)-x^2*(2+73*y+45*y^2+95*y^3+85*y^4+36*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-120*y-11*y^2+54*y^3+60*y^4)+x^3*(-3-120*y-11*y^2+54*y^3+60*y^4)+x^2*(74+5*y+81*y^2-37*y^3-91*y^4-72*y^5))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+84*y+191*y^2+78*y^3)+x^3*(3+84*y+191*y^2+78*y^3)-x^2*(86+197*y+177*y^2+203*y^3+89*y^4))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]*Log[x*(-x+y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(7+3*y)+4*x^4*y^2*(7+3*y)+x*(-5-120*y-53*y^2+58*y^3+60*y^4)+x^3*(-5-120*y-53*y^2+58*y^3+60*y^4)+x^2*(82+51*y+87*y^2+13*y^3-81*y^4-72*y^5))*Log[1+y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2+56*x^4*y^2-x*(-11+290*y+389*y^2+312*y^3)-x^3*(-11+290*y+389*y^2+312*y^3)+x^2*(256+367*y+547*y^2+345*y^3+245*y^4))*Log[x]*Log[1-x*y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1-x*y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(9+4*y)+24*x^4*y^2*(9+4*y)+x*(-73+1382*y+4327*y^2+2872*y^3+480*y^4)+x^3*(-73+1382*y+4327*y^2+2872*y^3+480*y^4)-x^2*(1744+4277*y+3889*y^2+4515*y^3+3015*y^4+576*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(55+12*y)+8*x^4*y^2*(55+12*y)+x*(-9+902*y+4071*y^2+2264*y^3+480*y^4)+x^3*(-9+902*y+4071*y^2+2264*y^3+480*y^4)-x^2*(1360+4149*y+3121*y^2+4515*y^3+2695*y^4+576*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(26+3*y)+4*x^4*y^2*(26+3*y)+x*(11-64*y+315*y^2+82*y^3+60*y^4)+x^3*(11-64*y+315*y^2+82*y^3+60*y^4)-x^2*(18+349*y+73*y^2+419*y^3+197*y^4+72*y^5))*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2+7*x^4*y^2-2*x*(-1+6*y+y^2+8*y^3)-2*x^3*(-1+6*y+y^2+8*y^3)+x^2*(9-2*y+18*y^2-6*y^3+7*y^4))*Log[1+y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)]-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2+56*x^4*y^2-x*(71+1190*y+1943*y^2+1048*y^3)-x^3*(71+1190*y+1943*y^2+1048*y^3)+x^2*(992+2085*y+2593*y^2+2227*y^3+1063*y^4))*PolyLog[2,-x]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*(1+x^4)*y^2+(x+x^3)*(1-4*y+149*y^2-6*y^3)-x^2*(34+151*y-5*y^2+153*y^3+35*y^4))*PolyLog[2,x]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x/y]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(14+3*y)+(x+x^3)*(3-224*y-173*y^2-62*y^3+60*y^4)+x^2*(174+155*y+271*y^2+101*y^3+3*y^4-72*y^5))*PolyLog[2,x*y]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(128*y^2+128*x^4*y^2+x*(95+1254*y+2735*y^2+1064*y^3)+x^3*(95+1254*y+2735*y^2+1064*y^3)-x^2*(1192+2925*y+2793*y^2+3115*y^3+1287*y^4))*PolyLog[2,(1+y)^(-1)]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(8+3*y)+4*x^4*y^2*(8+3*y)+x*(-1+176*y+543*y^2+346*y^3+60*y^4)+x^3*(-1+176*y+543*y^2+346*y^3+60*y^4)-x^2*(210+553*y+517*y^2+599*y^3+377*y^4+72*y^5))*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(64*x+(8*(1+x^4)*y^2*(134+29*y)+(x+x^3)*(85-342*y+4397*y^2+2512*y^3+1048*y^4)-x^2*(416+4223*y+1731*y^2+5209*y^3+3525*y^4+1280*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(x*(1+y))/(1+x)^2]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(16*x^2*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x^2/(1+x^2-x*y)]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(4+3*y)+(x+x^3)*(-7-200*y-255*y^2-18*y^3+60*y^4)+x^2*(170+257*y+253*y^2+223*y^3+9*y^4-72*y^5))*PolyLog[2,1+x^2-x*y]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(288*(1+x^4)*y^2-(x+x^3)*(31+1318*y+1391*y^2+1256*y^3)+x^2*(968+1453*y+2729*y^2+1515*y^3+999*y^4))*PolyLog[2,x/(1+x+x^2-x*y)]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(96*x+(24*(1+x^4)*y^2*(9+4*y)+(x+x^3)*(-73+1382*y+4327*y^2+2872*y^3+480*y^4)-x^2*(1744+4277*y+3889*y^2+4515*y^3+3015*y^4+576*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(16*x^2*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2+7*x^4*y^2+x*(2-8*y+6*y^2-12*y^3)+x^3*(2-8*y+6*y^2-12*y^3)+x^2*(5-10*y+10*y^2-14*y^3+3*y^4))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)]^2)/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(-(M2*((1+y)^2*(18+19*y)+x^8*(1+y)^2*(18+19*y)+x*(1+y)^2*(-1-42*y-86*y^2+19*y^3)+x^7*(1+y)^2*(-1-42*y-86*y^2+19*y^3)+x^2*(42+179*y+237*y^2+132*y^3+88*y^4-9*y^5-29*y^6)+x^6*(42+179*y+237*y^2+132*y^3+88*y^4-9*y^5-29*y^6)+x^4*(58+174*y+292*y^2+82*y^3+38*y^4-108*y^5-44*y^6-20*y^7)+x^3*(-18-118*y-240*y^2-305*y^3-11*y^4+49*y^5+49*y^6+10*y^7)+x^5*(-18-118*y-240*y^2-305*y^3-11*y^4+49*y^5+49*y^6+10*y^7))*Log[x^(-1)+x-y])/(2*x^2*(1+y)^2*(y+x^2*y-x*(1+y^2))^2)+(M2*(-32*x^5*y^2*(1+y)^2+3*x^10*(1+y)^2*(3+5*y)-(1+y)^2*(9+79*y)-x*(1+y)^2*(-70-21*y-198*y^2+19*y^3)+x^9*(1+y)^2*(-6-21*y-38*y^2+19*y^3)+x^2*(-12-154*y-198*y^2-29*y^3-49*y^4-11*y^5+29*y^6)-x^8*(-12+6*y+122*y^2+227*y^3+143*y^4+85*y^5+29*y^6)-x^3*(41+137*y+286*y^2+294*y^3+357*y^4+171*y^5+72*y^6+10*y^7)+x^7*(41+137*y+350*y^2+422*y^3+421*y^4+171*y^5+72*y^6+10*y^7)-x^6*(27+195*y+307*y^2+436*y^3+327*y^4+251*y^5+61*y^6+20*y^7)+x^4*(27+227*y+371*y^2+500*y^3+391*y^4+283*y^5+61*y^6+20*y^7))*Log[y])/(2*x^2*(-1+x^2)*(x-y)^2*(1+y)^2*(-1+x*y)^2))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(632*(1+x^4)*y^2-(x+x^3)*(173+2162*y+1277*y^2+1816*y^3)+x^2*(1184+1623*y+4843*y^2+1969*y^3+1357*y^4))*Log[x]^2)/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(735+248*y)+8*x^4*y^2*(735+248*y)+x*(403-8754*y+13827*y^2+16424*y^3+9024*y^4)+x^3*(403-8754*y+13827*y^2+16424*y^3+9024*y^4)-x^2*(-4832+12009*y+2773*y^2+19855*y^3+21555*y^4+11008*y^5))*Log[2+x^(-1)+x]^2)/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(9+30*y-27*y^2+8*y^3-16*y^4)+x^2*(11+50*y-11*y^2+55*y^3+6*y^4+9*y^5))*Log[x^(-1)+x-y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(29+35*y)+(x+x^3)*(4-53*y+87*y^2+257*y^3+89*y^4)-2*x^2*(-19+53*y+94*y^2+84*y^3+142*y^4+62*y^5))*Log[1+x^(-1)+x-y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*(1+x^4)*(-3+y)*y^2+(x+x^3)*(3+32*y-45*y^2+22*y^3-16*y^4)+x^2*(7+80*y+3*y^2+97*y^3+8*y^4+9*y^5))*Log[y]^2)/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(73+35*y)+x^4*y^2*(73+35*y)+x*y*(-129+123*y+189*y^2+89*y^3)+x^3*y*(-129+123*y+189*y^2+89*y^3)-2*x^2*(-31+67*y+12*y^2+94*y^3+128*y^4+62*y^5))*Log[1+y]^2)/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2]+((5*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[x])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(5*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(104*y^2+104*x^4*y^2-x*(-21+894*y+1435*y^2+936*y^3)-x^3*(-21+894*y+1435*y^2+936*y^3)+x^2*(832+1393*y+1725*y^2+1351*y^3+811*y^4))*Log[x]*Log[2+x^(-1)+x])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-185+43*y)+x^4*y^2*(-185+43*y)+x*(54+511*y-97*y^2+141*y^3-217*y^4)+x^3*(54+511*y-97*y^2+141*y^3-217*y^4)+2*x^2*(-70+129*y-227*y^2+205*y^3+34*y^4+87*y^5))*Log[x]*Log[x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[1+x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1-x^2)*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[1+x]*Log[x^(-1)+x-y])/((-1+x)*x^2*(1+x)^3*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-121+43*y)+x^4*y^2*(-121+43*y)+x*(54+447*y+23*y^2+61*y^3-225*y^4)+x^3*(54+447*y+23*y^2+61*y^3-225*y^4)+2*x^2*(-70+69*y-155*y^2+149*y^3+42*y^4+91*y^5))*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(77+43*y)+x^4*y^2*(77+43*y)+x*(-24-173*y+101*y^2+181*y^3+67*y^4)+x^3*(-24-173*y+101*y^2+181*y^3+67*y^4)-2*x^2*(-15+84*y-2*y^2+72*y^3+126*y^4+55*y^5))*Log[x]*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(451+129*y)+x^4*y^2*(451+129*y)+x*(37-693*y+1044*y^2+1223*y^3+737*y^4)+x^3*(37-693*y+1044*y^2+1223*y^3+737*y^4)-x^2*(-406+887*y+175*y^2+1569*y^3+1621*y^4+866*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-125+43*y)+x^4*y^2*(-125+43*y)+x*(24+111*y-567*y^2-199*y^3-217*y^4)+x^3*(24+111*y-567*y^2-199*y^3-217*y^4)+2*x^2*(70+394*y+218*y^2+500*y^3+189*y^4+87*y^5))*Log[x]*Log[y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[1+x]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(-1+x^2)*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)-(x+x^3)*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[1+x]*Log[y])/((-1+x)*x^2*(1+x)^3*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-109+43*y)+x^4*y^2*(-109+43*y)+x*(24+159*y-415*y^2-167*y^3-225*y^4)+x^3*(24+159*y-415*y^2-167*y^3-225*y^4)+2*x^2*(38+318*y+178*y^2+428*y^3+165*y^4+91*y^5))*Log[2+x^(-1)+x]*Log[y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(13+43*y)+x^4*y^2*(13+43*y)+x*(-6+75*y+287*y^2+393*y^3+67*y^4)+x^3*(-6+75*y+287*y^2+393*y^3+67*y^4)-2*x^2*(59+195*y+273*y^2+201*y^3+209*y^4+55*y^5))*Log[x]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(17*y^2*(13+7*y)+17*x^4*y^2*(13+7*y)+x*(11-263*y+716*y^2+973*y^3+391*y^4)+x^3*(11-263*y+716*y^2+973*y^3+391*y^4)-x^2*(-118+641*y+441*y^2+935*y^3+1151*y^4+510*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(100+31*y)+4*x^4*y^2*(100+31*y)+x*(17-674*y+765*y^2+916*y^3+564*y^4)+x^3*(17-674*y+765*y^2+916*y^3+564*y^4)-x^2*(-380+635*y-105*y^2+1109*y^3+1261*y^4+688*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(100+31*y)+(x+x^3)*(17-674*y+765*y^2+916*y^3+564*y^4)-x^2*(-380+635*y-105*y^2+1109*y^3+1261*y^4+688*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(9+2*y)+3*x^4*y^2*(9+2*y)+x*(6-36*y+50*y^2+40*y^3+32*y^4)+x^3*(6-36*y+50*y^2+40*y^3+32*y^4)-x^2*(-33+20*y-38*y^2+58*y^3+61*y^4+38*y^5))*Log[x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-3*(1+x^4)*y^2*(9+2*y)-2*(x+x^3)*(3-18*y+25*y^2+20*y^3+16*y^4)+x^2*(-33+20*y-38*y^2+58*y^3+61*y^4+38*y^5))*Log[x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(-4+5*y)+3*x^4*y^2*(-4+5*y)+x*(-3+49*y+52*y^2+101*y^3-7*y^4)+x^3*(-3+49*y+52*y^2+101*y^3-7*y^4)-x^2*(49+85*y+171*y^2+57*y^3+92*y^4+8*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-3*(1+x^4)*y^2*(-4+5*y)+(x+x^3)*(3-49*y-52*y^2-101*y^3+7*y^4)+x^2*(49+85*y+171*y^2+57*y^3+92*y^4+8*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(97+3*y)+x^4*y^2*(97+3*y)+x*(-3-229*y+34*y^2-21*y^3+95*y^4)+x^3*(-3-229*y+34*y^2-21*y^3+95*y^4)-x^2*(-120+55*y-229*y^2+141*y^3+79*y^4+98*y^5))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(97+3*y)+(x+x^3)*(-3-229*y+34*y^2-21*y^3+95*y^4)-x^2*(-120+55*y-229*y^2+141*y^3+79*y^4+98*y^5))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-85+11*y+(-171+(3*(1+x^4)*(-20+y))/x^2)*y^2+87*y^3+40*y^4+64*y^5+(x^(-1)+x)*(-3+133*y-32*y^2+17*y^3-67*y^4))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(4*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*(-20+y)*y^2+3*x^4*(-20+y)*y^2+x*(-3+133*y-32*y^2+17*y^3-67*y^4)+x^3*(-3+133*y-32*y^2+17*y^3-67*y^4)+x^2*(-85+11*y-171*y^2+87*y^3+40*y^4+64*y^5))*Log[1+x^(-1)+x-y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(4+y)+x^2*y*(4+y)+x*(-3+8*y+11*y^2+6*y^3))*Log[1+y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^2)*y*(4+y)+x*(-3+8*y+11*y^2+6*y^3))*Log[1+y]*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y^2*(7+2*y)+3*x^4*y^2*(7+2*y)+2*x*(5-20*y+3*y^2+14*y^3+16*y^4)+2*x^3*(5-20*y+3*y^2+14*y^3+16*y^4)+x^2*(51+16*y+34*y^2-30*y^3-47*y^4-38*y^5))*Log[x]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(5*y^2*(-2+3*y)+5*x^4*y^2*(-2+3*y)+x*(-9+21*y+22*y^2+85*y^3-7*y^4)+x^3*(-9+21*y+22*y^2+85*y^3-7*y^4)-x^2*(35+43*y+97*y^2+3*y^3+72*y^4+8*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(8+3*y)+4*x^4*y^2*(8+3*y)+x*(-1-48*y+95*y^2+122*y^3+60*y^4)+x^3*(-1-48*y+95*y^2+122*y^3+60*y^4)-x^2*(-14+105*y+69*y^2+151*y^3+153*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(8+3*y)+(x+x^3)*(-1-48*y+95*y^2+122*y^3+60*y^4)-x^2*(-14+105*y+69*y^2+151*y^3+153*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(37+3*y)+x^4*y^2*(37+3*y)+x*(-3-29*y+194*y^2+179*y^3+95*y^4)+x^3*(-3-29*y+194*y^2+179*y^3+95*y^4)-x^2*(20+215*y+171*y^2+301*y^3+219*y^4+98*y^5))*Log[y]*Log[1-x*y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-((1+x^4)*y^2*(37+3*y))+(x+x^3)*(3+29*y-194*y^2-179*y^3-95*y^4)+x^2*(20+215*y+171*y^2+301*y^3+219*y^4+98*y^5))*Log[y]*Log[1-x*y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*(-14+y)*y^2+3*x^4*(-14+y)*y^2-x*(8-69*y+73*y^2+37*y^3+67*y^4)-x^3*(8-69*y+73*y^2+37*y^3+67*y^4)+x^2*(-49+62*y-28*y^2+148*y^3+81*y^4+64*y^5))*Log[1+y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*(1+x^4)*(-14+y)*y^2-(x+x^3)*(8-69*y+73*y^2+37*y^3+67*y^4)+x^2*(-49+62*y-28*y^2+148*y^3+81*y^4+64*y^5))*Log[1+y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y)))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2]-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(30*(1+x^4)*y^2+(x+x^3)*(1-22*y+73*y^2-24*y^3)-x^2*(6+75*y-41*y^2+77*y^3+7*y^4))*PolyLog[2,-x]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2-(x+x^3)*(3+68*y+31*y^2+62*y^3)+x^2*(38+37*y+145*y^2+43*y^3+41*y^4))*PolyLog[2,x]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(85+13*y)+(x+x^3)*y*(-167+87*y+47*y^2+81*y^3)-2*x^2*(-38+62*y-42*y^2+96*y^3+69*y^4+47*y^5))*PolyLog[2,x/y]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*(1+x^4)*y^2*(31+7*y)+(x+x^3)*(-7-115*y+348*y^2+353*y^3+185*y^4)-x^2*(-2+379*y+239*y^2+529*y^3+445*y^4+206*y^5))*PolyLog[2,x*y]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(37+59*y)+(x+x^3)*(-15-y+268*y^2+419*y^3+77*y^4)-x^2*(69+309*y+361*y^2+297*y^3+444*y^4+136*y^5))*PolyLog[2,(1+y)^(-1)]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(161+2*y)+(x+x^3)*(33-1198*y+785*y^2+176*y^3+704*y^4)-x^2*(-716+475*y-1433*y^2+1237*y^3+757*y^4+712*y^5))*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(49+13*y)+(x+x^3)*(-6-71*y+153*y^2+155*y^3+81*y^4)-2*x^2*(-2+89*y+45*y^2+117*y^3+102*y^4+47*y^5))*PolyLog[2,x^2/(1+x^2-x*y)]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*(1+x^4)*y^2*(23+3*y)+(x+x^3)*(-3-331*y+176*y^2+129*y^3+185*y^4)-x^2*(-158+215*y-181*y^2+373*y^3+293*y^4+206*y^5))*PolyLog[2,1+x^2-x*y]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(-23+59*y)-(x+x^3)*(15+346*y+587*y^2+1876*y^3+308*y^4)+x^2*(236+901*y+2369*y^2+1003*y^3+1811*y^4+544*y^5))*PolyLog[2,x/(1+x+x^2-x*y)]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-4*(1+x^4)*y^2*(91+2*y)-(x+x^3)*(75-530*y+875*y^2+760*y^3+704*y^4)+x^2*(-412+649*y+29*y^2+1495*y^3+1103*y^4+712*y^5))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(78+29*y)+(x+x^3)*(37-918*y+1597*y^2+2032*y^3+1048*y^4)-x^2*(-512+1327*y+435*y^2+2217*y^3+2549*y^4+1280*y^5))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)]*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(85+31*y)+(x+x^3)*(7-121*y+218*y^2+271*y^3+141*y^4)-x^2*(-68+191*y+77*y^2+315*y^3+345*y^4+172*y^5))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2]^2)/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+((4*M2*(8+8*x^6+x*(47+21*y+33*y^2+11*y^3)+x^5*(47+21*y+33*y^2+11*y^3)+4*x^2*(41+45*y+45*y^2+11*y^3)+4*x^4*(41+45*y+45*y^2+11*y^3)+x^3*(261+351*y+327*y^2+77*y^3))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^3)-(44*M2*x*Log[y])/(3*(1+x)^2))*PolyLog[2,(1+x+x^2-x*y)/(1+y)]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(656*y^2+656*x^4*y^2+x*(267+11006*y+23835*y^2+10472*y^3)+x^3*(267+11006*y+23835*y^2+10472*y^3)-x^2*(11128+24369*y+22813*y^2+24903*y^3+11395*y^4))*Log[x]^2)/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(19*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(x-y)*(1-x*y)*(-16*(1+x^4)*y^2*(467+116*y)-(x+x^3)*(463-4890*y+27103*y^2+18376*y^3+8384*y^4)+x^2*(504+25277*y+8889*y^2+32731*y^3+25159*y^4+10240*y^5))*Log[2+x^(-1)+x]^2)/(128*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))^2)+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(17+3*y)+(x+x^3)*(5+72*y+461*y^2+230*y^3+60*y^4)-x^2*(130+483*y+327*y^2+541*y^3+303*y^4+72*y^5))*Log[1+x^(-1)+x-y]^2)/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y]^2)/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(41+12*y)+8*x^4*y^2*(41+12*y)+x*(9-1414*y-1063*y^2-88*y^3+480*y^4)+x^3*(9-1414*y-1063*y^2-88*y^3+480*y^4)+x^2*(1104+949*y+1457*y^2+547*y^3-249*y^4-576*y^5))*Log[1+y]^2)/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(1+x+x^2-x*y)/(1+y)]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2-x*(13+116*y+113*y^2+90*y^3)-x^3*(13+116*y+113*y^2+90*y^3)+x^2*(70+139*y+271*y^2+165*y^3+83*y^4))*Log[1-x]*Log[x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(x-y)*(1-x*y)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[2+x^(-1)+x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(96*y^2+96*x^4*y^2-x*(-67+5106*y+10029*y^2+5240*y^3)-x^3*(-67+5106*y+10029*y^2+5240*y^3)+x^2*(5144+9895*y+10011*y^2+9761*y^3+5077*y^4))*Log[x]*Log[2+x^(-1)+x])/(64*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(168*y^2+168*x^4*y^2-x*(-33+742*y+911*y^2+808*y^3)-x^3*(-33+742*y+911*y^2+808*y^3)+x^2*(640+845*y+1385*y^2+779*y^3+607*y^4))*Log[x]*Log[-(x*(x-y))])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2*(23+4*y)+24*x^4*y^2*(23+4*y)+x*(73-1958*y-1447*y^2-760*y^3+480*y^4)+x^3*(73-1958*y-1447*y^2-760*y^3+480*y^4)+x^2*(1552+1205*y+2353*y^2+675*y^3+135*y^4-576*y^5))*Log[2+x^(-1)+x]*Log[-(x*(x-y))])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x]*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(-2+3*y)+4*x^4*y^2*(-2+3*y)+x*(-11-8*y+45*y^2+182*y^3+60*y^4)+x^3*(-11-8*y+45*y^2+182*y^3+60*y^4)-x^2*(6+35*y+119*y^2+61*y^3+163*y^4+72*y^5))*Log[-(x*(x-y))]*Log[x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(17+3*y)+4*x^4*y^2*(17+3*y)+x*(-1-56*y+223*y^2+114*y^3+60*y^4)+x^3*(-1-56*y+223*y^2+114*y^3+60*y^4)-x^2*(14+233*y+53*y^2+279*y^3+181*y^4+72*y^5))*Log[x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(98+23*y)+x^4*y^2*(98+23*y)+x*(8-112*y+245*y^2+166*y^3+101*y^4)+x^3*(8-112*y+245*y^2+166*y^3+101*y^4)-2*x^2*(-24+106*y-7*y^2+153*y^3+127*y^4+62*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2+7*x^4*y^2-2*x*(-1+7*y+3*y^2+9*y^3)-2*x^3*(-1+7*y+3*y^2+9*y^3)+x^2*(11+2*y+22*y^2-2*y^3+9*y^4))*Log[-(x*(x-y))]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-(x*(x-y))]*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x]*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(73+12*y)+8*x^4*y^2*(73+12*y)+x*(113-1414*y-351*y^2-296*y^3+480*y^4)+x^3*(113-1414*y-351*y^2-296*y^3+480*y^4)+x^2*(1056+29*y+1145*y^2-581*y^3-401*y^4-576*y^5))*Log[x]*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[1+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2*(39+10*y)+56*x^4*y^2*(39+10*y)+x*(121-2054*y+6841*y^2+5096*y^3+2576*y^4)+x^3*(121-2054*y+6841*y^2+5096*y^3+2576*y^4)-x^2*(-400+6491*y+1919*y^2+8749*y^3+7113*y^4+3136*y^5))*Log[2+x^(-1)+x]*Log[1+y])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2*(132+29*y)+2*x^4*y^2*(132+29*y)+x*(27-56*y+1125*y^2+646*y^3+262*y^4)+x^3*(27-56*y+1125*y^2+646*y^3+262*y^4)-x^2*(118+1093*y+509*y^2+1351*y^3+901*y^4+320*y^5))*Log[1+x^(-1)+x-y]*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x]*Log[-x+y])/(x*(1+x)^2)+(6*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x]*Log[-x+y])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y]*Log[-x+y])/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y]*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(41+12*y)+8*x^4*y^2*(41+12*y)+x*(9-1510*y-1255*y^2-184*y^3+480*y^4)+x^3*(9-1510*y-1255*y^2-184*y^3+480*y^4)+x^2*(1200+1141*y+1649*y^2+739*y^3-153*y^4-576*y^5))*Log[1+y]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(41+12*y)+(x+x^3)*(9-1510*y-1255*y^2-184*y^3+480*y^4)+x^2*(1200+1141*y+1649*y^2+739*y^3-153*y^4-576*y^5))*Log[1+y]*Log[x*(-x+y)])/(32*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2+x*(5+52*y+169*y^2+42*y^3)+x^3*(5+52*y+169*y^2+42*y^3)-x^2*(62+179*y+119*y^2+189*y^3+67*y^4))*Log[x]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(5+y)+6*x^4*y^2*(5+y)+x*(1-18*y+111*y^2+64*y^3+30*y^4)+x^3*(1-18*y+111*y^2+64*y^3+30*y^4)-x^2*(10+119*y+51*y^2+145*y^3+95*y^4+36*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y]*Log[1-x*y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(17+3*y)+4*x^4*y^2*(17+3*y)+x*(5+48*y+413*y^2+206*y^3+60*y^4)+x^3*(5+48*y+413*y^2+206*y^3+60*y^4)-x^2*(106+435*y+279*y^2+493*y^3+279*y^4+72*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(14+3*y)+4*x^4*y^2*(14+3*y)+x*(3+48*y+371*y^2+210*y^3+60*y^4)+x^3*(3+48*y+371*y^2+210*y^3+60*y^4)-x^2*(98+389*y+273*y^2+443*y^3+269*y^4+72*y^5))*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+84*y+191*y^2+78*y^3)+x^3*(3+84*y+191*y^2+78*y^3)-x^2*(86+197*y+177*y^2+203*y^3+89*y^4))*Log[1+y]*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(1+x+x^2-x*y)/(1+y)]-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2+56*x^4*y^2-x*(71+1190*y+1943*y^2+1048*y^3)-x^3*(71+1190*y+1943*y^2+1048*y^3)+x^2*(992+2085*y+2593*y^2+2227*y^3+1063*y^4))*PolyLog[2,-x]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*(1+x^4)*y^2+(x+x^3)*(1-4*y+149*y^2-6*y^3)-x^2*(34+151*y-5*y^2+153*y^3+35*y^4))*PolyLog[2,x]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x/y]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(20+3*y)+(x+x^3)*(7+128*y+615*y^2+282*y^3+60*y^4)-x^2*(194+641*y+445*y^2+703*y^3+369*y^4+72*y^5))*PolyLog[2,x*y]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(288*(1+x^4)*y^2-(x+x^3)*(31+1318*y+1391*y^2+1256*y^3)+x^2*(968+1453*y+2729*y^2+1515*y^3+999*y^4))*PolyLog[2,(1+y)^(-1)]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(96*x-(24*(1+x^4)*y^2*(23+4*y)+(x+x^3)*(73-1958*y-1447*y^2-760*y^3+480*y^4)+x^2*(1552+1205*y+2353*y^2+675*y^3+135*y^4-576*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(16*x^2*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[2,(x-y)/((-1+x)*(1+y))]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-64*x-(8*(1+x^4)*y^2*(120+29*y)+(x+x^3)*(107+38*y+4643*y^2+2848*y^3+1048*y^4)-x^2*(640+4513*y+2557*y^2+5543*y^3+3771*y^4+1280*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(x*(1+y))/(1+x)^2]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(16*x^2*(1+x)^2)-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[2,x^2/(1+x^2-x*y)]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3+152*y+533*y^2+326*y^3+60*y^4)-x^2*(198+539*y+463*y^2+581*y^3+363*y^4+72*y^5))*PolyLog[2,1+x^2-x*y]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(128*y^2+128*x^4*y^2+x*(95+1254*y+2735*y^2+1064*y^3)+x^3*(95+1254*y+2735*y^2+1064*y^3)-x^2*(1192+2925*y+2793*y^2+3115*y^3+1287*y^4))*PolyLog[2,x/(1+x+x^2-x*y)]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(16+3*y)+4*x^4*y^2*(16+3*y)+x*(1-248*y-183*y^2-82*y^3+60*y^4)+x^3*(1-248*y-183*y^2-82*y^3+60*y^4)+x^2*(186+169*y+325*y^2+119*y^3+17*y^4-72*y^5))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y+3*x^2*y-x*(23+40*y+23*y^2))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*(1+x^4)*y^2*(64+29*y)+(x+x^3)*(59-538*y+1843*y^2+2368*y^3+1048*y^4)-x^2*(-288+1617*y+1261*y^2+2551*y^3+2795*y^4+1280*y^5))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2]*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2+7*x^4*y^2+x*(2-8*y+6*y^2-12*y^3)+x^3*(2-8*y+6*y^2-12*y^3)+x^2*(5-10*y+10*y^2-14*y^3+3*y^4))*PolyLog[2,(1+x+x^2-x*y)/(1+y)]^2)/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+Pi*((((-8*I)/3)*M2*(1+x)^2*(4+4*x^8+x*(25+15*y+33*y^2+11*y^3)+x^7*(25+15*y+33*y^2+11*y^3)+x^2*(91+66*y+54*y^2-66*y^3-33*y^4)+x^6*(91+66*y+54*y^2-66*y^3-33*y^4)+x^3*(164+78*y+33*y^2-105*y^3+33*y^4+33*y^5)+x^5*(164+78*y+33*y^2-105*y^3+33*y^4+33*y^5)+x^4*(213+132*y+75*y^2-132*y^3+3*y^4-11*y^6))*PolyLog[2,-x])/(x^2*(1+y)^3*(1+x+x^2-x*y)^3)-(((4*I)/3)*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+33*x^2*(8-6*y+y^2)+33*x^8*(8-6*y+y^2)+x^5*(974-1230*y+480*y^2-88*y^3)+x^4*(859-1002*y+405*y^2-44*y^3)+x^6*(859-1002*y+405*y^2-44*y^3)+x^3*(559-585*y+165*y^2-11*y^3)+x^7*(559-585*y+165*y^2-11*y^3))*PolyLog[2,x/y])/(x*(1+x)^2*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+33*x^2*(8-6*y+y^2)+33*x^8*(8-6*y+y^2)+x^5*(974-1230*y+480*y^2-88*y^3)+x^4*(859-1002*y+405*y^2-44*y^3)+x^6*(859-1002*y+405*y^2-44*y^3)+x^3*(559-585*y+165*y^2-11*y^3)+x^7*(559-585*y+165*y^2-11*y^3))*PolyLog[2,x*y])/(x*(1+x)^2*(1+x+x^2-x*y)^3)-(((8*I)/3)*M2*(11+11*x^10+x*(77-33*y)+x^9*(77-33*y)+11*x^2*(25-18*y+3*y^2)+11*x^8*(25-18*y+3*y^2)+x^4*(952-1062*y+417*y^2-44*y^3)+x^6*(952-1062*y+417*y^2-44*y^3)+x^3*(604-606*y+165*y^2-11*y^3)+x^7*(604-606*y+165*y^2-11*y^3)-4*x^5*(-273+327*y-126*y^2+22*y^3))*PolyLog[2,(1+y)^(-1)])/(x*(1+x)^2*(1+x+x^2-x*y)^3)-(((8*I)/3)*M2*(1+x)^2*(4+4*x^8+x*(25+15*y+33*y^2+11*y^3)+x^7*(25+15*y+33*y^2+11*y^3)+x^2*(91+66*y+54*y^2-66*y^3-33*y^4)+x^6*(91+66*y+54*y^2-66*y^3-33*y^4)+x^3*(164+78*y+33*y^2-105*y^3+33*y^4+33*y^5)+x^5*(164+78*y+33*y^2-105*y^3+33*y^4+33*y^5)+x^4*(213+132*y+75*y^2-132*y^3+3*y^4-11*y^6))*PolyLog[2,(1+x)/(1+y)])/(x^2*(1+y)^3*(1+x+x^2-x*y)^3)-((I/6)*M2*(-27+99*y+395*y^2+513*y^3+180*y^4-96*x^8*y*(1+y)^3*(1-7*y+9*y^2-9*y^3+4*y^4)+x^16*(27+93*y+181*y^2+63*y^3+12*y^4)-4*x^15*(-24-13*y-34*y^2+296*y^3+162*y^4+45*y^5)-4*x*(72+13*y+10*y^2+112*y^3+486*y^4+219*y^5)+x^14*(307+19*y+2922*y^2-350*y^3+3595*y^4+2091*y^5+696*y^6)+x^2*(-883+461*y-618*y^2+926*y^3-2251*y^4+2229*y^5+1608*y^6)+x^3*(-1717+3075*y-2833*y^2+6549*y^3-3349*y^4+6227*y^5+51*y^6-1299*y^7)-x^13*(-565+2595*y-4369*y^2+12021*y^3+2699*y^4+7571*y^5+3219*y^6+1197*y^7)+x^4*(-2810+6821*y-14041*y^2+7751*y^3-19437*y^4+1181*y^5-8509*y^6-2001*y^7+309*y^8)+x^12*(1466-5189*y+18457*y^2-8999*y^3+22509*y^4+8323*y^5+11773*y^6+2865*y^7+1035*y^8)+x^5*(-3510+13158*y-20067*y^2+30689*y^3-7465*y^4+27057*y^5+3929*y^6+8381*y^7+1713*y^8+147*y^9)-x^11*(-2358+11814*y-21987*y^2+37313*y^3-1993*y^4+28017*y^5+8825*y^6+11453*y^7+1713*y^8+435*y^9)-x^6*(3619-14260*y+30381*y^2-22428*y^3+36277*y^4+2359*y^5+23136*y^6+4030*y^7+5046*y^8+699*y^9+69*y^10)+x^10*(3043-13012*y+33069*y^2-22812*y^3+38389*y^4+7831*y^5+25056*y^6+4606*y^7+5814*y^8+699*y^9+69*y^10)-x^9*(-2009+10985*y-17202*y^2+29358*y^3-3678*y^4+22544*y^5+4988*y^6+11110*y^7+1395*y^8+1155*y^9+138*y^10)+x^7*(-2201+10889*y-17298*y^2+27342*y^3-6846*y^4+21296*y^5+4988*y^6+10918*y^7+1395*y^8+1251*y^9+138*y^10))*PolyLog[2,(x*(1+y))/(1+x)^2])/(x^2*(-1+x^2)*(x-y)^2*(1+y)^3*(1+x+x^2-x*y)^3*(-1+x*y)^2)+(((4*I)/3)*M2*(4+4*x^6-4*x^2*(-4+27*y+27*y^2+11*y^3)-4*x^4*(-4+27*y+27*y^2+11*y^3)-x*(-7+39*y+33*y^2+11*y^3)-x^5*(-7+39*y+33*y^2+11*y^3)-4*x^3*(-1+51*y+54*y^2+22*y^3))*PolyLog[2,x^2/(1+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^3)-(((4*I)/3)*M2*(4+4*x^6-4*x^2*(-4+27*y+27*y^2+11*y^3)-4*x^4*(-4+27*y+27*y^2+11*y^3)-x*(-7+39*y+33*y^2+11*y^3)-x^5*(-7+39*y+33*y^2+11*y^3)-4*x^3*(-1+51*y+54*y^2+22*y^3))*PolyLog[2,1+x^2-x*y])/(x^2*(1+x)^2*(1+y)^3)+(((8*I)/3)*M2*(2+2*x^6-x*(2+36*y+33*y^2+11*y^3)-x^5*(2+36*y+33*y^2+11*y^3)-2*x^2*(7+60*y+60*y^2+22*y^3)-2*x^4*(7+60*y+60*y^2+22*y^3)-2*x^3*(21+117*y+120*y^2+44*y^3))*PolyLog[2,x/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^3)-(((8*I)/3)*M2*(1+x)^2*(4+4*x^8+x*(25+15*y+33*y^2+11*y^3)+x^7*(25+15*y+33*y^2+11*y^3)+x^2*(91+66*y+54*y^2-66*y^3-33*y^4)+x^6*(91+66*y+54*y^2-66*y^3-33*y^4)+x^3*(164+78*y+33*y^2-105*y^3+33*y^4+33*y^5)+x^5*(164+78*y+33*y^2-105*y^3+33*y^4+33*y^5)+x^4*(213+132*y+75*y^2-132*y^3+3*y^4-11*y^6))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(x^2*(1+y)^3*(1+x+x^2-x*y)^3)+(((4*I)/3)*M2*(11+11*x^8+x*(55-33*y)+x^7*(55-33*y)+11*x^2*(17-12*y+3*y^2)+11*x^6*(17-12*y+3*y^2)+x^4*(430-402*y+180*y^2-22*y^3)+x^3*(334-348*y+99*y^2-11*y^3)+x^5*(334-348*y+99*y^2-11*y^3))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(x*(1+x+x^2-x*y)^3)-((I/2)*M2*(-9+60*y+32*x^5*y^2+x^10*(9+4*y)+x*(-69+21*y-112*y^2)+x^9*(5-21*y-48*y^2)+x^2*(-12+54*y-79*y^2+20*y^3)+x^8*(12+106*y+79*y^2+76*y^3)+x^3*(58+95*y+107*y^2+95*y^3+23*y^4)-x^7*(58+95*y+171*y^2+95*y^3+23*y^4)+x^6*(43+104*y+111*y^2+60*y^3+46*y^4)-x^4*(43+136*y+111*y^2+92*y^3+46*y^4))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(x^2*(-1+x^2)*(y+x^2*y-x*(1+y^2))^2)+(((4*I)/3)*M2*(8+8*x^4+x*(31+21*y+33*y^2+11*y^3)+x^3*(31+21*y+33*y^2+11*y^3)+2*x^2*(47+69*y+57*y^2+11*y^3))*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(x^2*(1+y)^3))+Pi*((((-48*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[2,-x]+(((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2))*PolyLog[2,x/y]+(((-4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2))*PolyLog[2,x*y]+(((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)-((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2))*PolyLog[2,(1+y)^(-1)]+(((-48*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[2,(1+x)/(1+y)]+(((-I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2+16*x^4*y^2-x*(3+74*y+75*y^2+68*y^3)-x^3*(3+74*y+75*y^2+68*y^3)+x^2*(52+81*y+157*y^2+87*y^3+55*y^4))*Log[x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[1+x])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(1+y^2))*(2*(1+x^4)*y^2-(x+x^3)*(3+36*y+55*y^2+30*y^3)+x^2*(28+61*y+81*y^2+67*y^3+31*y^4))*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)+(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(3+21*y+18*y^2+17*y^3+y^4)-x^3*(3+21*y+18*y^2+17*y^3+y^4)+x^2*(8+12*y+35*y^2+19*y^3+13*y^4+y^5))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-x*(1+y^2))*((1+x^4)*y^2*(-35+11*y)+(x+x^3)*(6+107*y+25*y^2+77*y^3-31*y^4)+2*x^2*(-27-12*y-89*y^2+3*y^3-21*y^4+10*y^5))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(x-y)^2*(1+y)^2*(-1+x*y)^2)-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*y*(25+27*y+27*y^2+y^3)-x^3*y*(25+27*y+27*y^2+y^3)+x^2*(16+15*y+34*y^2+16*y^3+18*y^4+y^5))*Log[y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-23+11*y)+x^4*y^2*(-23+11*y)+x*y*(103+83*y+85*y^2-31*y^3)+x^3*y*(103+83*y+85*y^2-31*y^3)+2*x^2*(-37-35*y-76*y^2-14*y^3-28*y^4+10*y^5))*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2))*PolyLog[2,(x*(1+y))/(1+x)^2]+(((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2))*PolyLog[2,x^2/(1+x^2-x*y)]+(((-4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-((12*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2))*PolyLog[2,1+x^2-x*y]+(((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2))*PolyLog[2,x/(1+x+x^2-x*y)]+(((-48*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]+(((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+(16*M2*(1+(2+2*I)*x+I*x^2)*(I+(2+2*I)*x+x^2)*Log[1+x])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-(x*(x-y))])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)-((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)]+(((-I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*((16*(y+x^2*y-2*x*(1+y+y^2)))/(1+y)^2+(x*(-3-20*y-x^2*(3+20*y)+x*(20+9*y+23*y^2)))/(y+x^2*y-x*(1+y^2)))*Log[x])/(x^2*(1+x)^2)-((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[1+x])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*(1+x^4)*y^2-(x+x^3)*(3+36*y+55*y^2+30*y^3)+x^2*(28+61*y+81*y^2+67*y^3+31*y^4))*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(3+5*y-14*y^2+y^3+y^4)-x^3*(3+5*y-14*y^2+y^3+y^4)+x^2*(-8-20*y+3*y^2-13*y^3-3*y^4+y^5))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-35+11*y)+(x+x^3)*(6+43*y-103*y^2+13*y^3-31*y^4)+2*x^2*(5+52*y-25*y^2+67*y^3+11*y^4+10*y^5))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*y*(6*y+6*x^4*y-x*(9-5*y+11*y^2+y^3)-x^3*(9-5*y+11*y^2+y^3)+x^2*(-17+2*y-16*y^2+2*y^3+y^4))*Log[y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-((I/2)*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-23+11*y)+(x+x^3)*y*(39-45*y+21*y^2-31*y^3)+2*x^2*(-5+29*y-12*y^2+50*y^3+4*y^4+10*y^5))*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2]+(((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-(x*(x-y))])/(x*(1+x)^2)+((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-((24*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[2,(1+x+x^2-x*y)/(1+y)])+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*y^2+52*x^4*y^2-x*(19+124*y-17*y^2+86*y^3)-x^3*(19+124*y-17*y^2+86*y^3)+x^2*(34+21*y+305*y^2+59*y^3+53*y^4))*Log[x]^2)/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2-x*(7+44*y-13*y^2+30*y^3)-x^3*(7+44*y-13*y^2+30*y^3)+x^2*(10+y+109*y^2+15*y^3+17*y^4))*Log[2+x^(-1)+x]^2)/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(3+y)+6*x^4*y^2*(3+y)+x*(-1-26*y+53*y^2+60*y^3+30*y^4)+x^3*(-1-26*y+53*y^2+60*y^3+30*y^4)-x^2*(-6+57*y+29*y^2+79*y^3+77*y^4+36*y^5))*Log[1+x^(-1)+x-y]^2)/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1+y]^2)/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y)))*PolyLog[2,-((-1+x*y)/((1-x)*(1+x+x^2-x*y)))]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2+40*x^4*y^2-x*(41+154*y+25*y^2+72*y^3)-x^3*(41+154*y+25*y^2+72*y^3)+x^2*(32+107*y+431*y^2+189*y^3+73*y^4))*Log[1-x]*Log[x])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2+x*(1+20*y+53*y^2+18*y^3)+x^3*(1+20*y+53*y^2+18*y^3)-x^2*(22+55*y+43*y^2+57*y^3+23*y^4))*Log[x]*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(11+3*y)+4*x^4*y^2*(11+3*y)+x*(-5-72*y+107*y^2+106*y^3+60*y^4)+x^3*(-5-72*y+107*y^2+106*y^3+60*y^4)-x^2*(-18+109*y+9*y^2+147*y^3+145*y^4+72*y^5))*Log[x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(11+3*y)+4*x^4*y^2*(11+3*y)+x*(-5-72*y+107*y^2+106*y^3+60*y^4)+x^3*(-5-72*y+107*y^2+106*y^3+60*y^4)-x^2*(-18+109*y+9*y^2+147*y^3+145*y^4+72*y^5))*Log[2+x^(-1)+x]*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(8+3*y)+x^2*y*(8+3*y)+x*(-1+32*y+41*y^2+18*y^3))*Log[x]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y*(8+3*y)+x^2*y*(8+3*y)+x*(-1+32*y+41*y^2+18*y^3))*Log[2+x^(-1)+x]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(-3-20*y+y^2-14*y^3)+x^3*(-3-20*y+y^2-14*y^3)+x^2*(6+5*y+49*y^2+11*y^3+9*y^4))*Log[1+x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[2+x^(-1)+x]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2*(3+y)+6*x^4*y^2*(3+y)+x*(-1-26*y+53*y^2+60*y^3+30*y^4)+x^3*(-1-26*y+53*y^2+60*y^3+30*y^4)-x^2*(-6+57*y+29*y^2+79*y^3+77*y^4+36*y^5))*Log[1+x^(-1)+x-y]*Log[1-x*y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(8+3*y)+4*x^4*y^2*(8+3*y)+x*(-1-48*y+95*y^2+122*y^3+60*y^4)+x^3*(-1-48*y+95*y^2+122*y^3+60*y^4)-x^2*(-14+105*y+69*y^2+151*y^3+153*y^4+72*y^5))*Log[y]*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1+y]*Log[1-x*y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y)))*PolyLog[2,-((-1+x*y)/((1-x)*(1+x+x^2-x*y)))]-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*PolyLog[2,(1+x)/(1+y)]*PolyLog[2,(-1+x*y)/((-1+x)*(1+x+x^2-x*y))])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)]*PolyLog[2,(-1+x*y)/((-1+x)*(1+x+x^2-x*y))])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2]*PolyLog[2,(-1+x*y)/((-1+x)*(1+x+x^2-x*y))])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[2+x^(-1)+x]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[x^(-1)+x-y]*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*Log[1+y]*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)]-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[2,-x]*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[2,-x]*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2+40*x^4*y^2-x*(41+154*y+25*y^2+72*y^3)-x^3*(41+154*y+25*y^2+72*y^3)+x^2*(32+107*y+431*y^2+189*y^3+73*y^4))*PolyLog[2,x]*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*(1+x^4)*y^2-(x+x^3)*(41+154*y+25*y^2+72*y^3)+x^2*(32+107*y+431*y^2+189*y^3+73*y^4))*PolyLog[2,x]*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(8+3*y)+4*x^4*y^2*(8+3*y)+x*(-1-48*y+95*y^2+122*y^3+60*y^4)+x^3*(-1-48*y+95*y^2+122*y^3+60*y^4)-x^2*(-14+105*y+69*y^2+151*y^3+153*y^4+72*y^5))*PolyLog[2,x*y]*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(8+3*y)+(x+x^3)*(-1-48*y+95*y^2+122*y^3+60*y^4)-x^2*(-14+105*y+69*y^2+151*y^3+153*y^4+72*y^5))*PolyLog[2,x*y]*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(10+3*y)+4*x^4*y^2*(10+3*y)+x*(-3-56*y+117*y^2+118*y^3+60*y^4)+x^3*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*PolyLog[2,1+x^2-x*y]*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2*(10+3*y)+(x+x^3)*(-3-56*y+117*y^2+118*y^3+60*y^4)-x^2*(-10+123*y+47*y^2+165*y^3+155*y^4+72*y^5))*PolyLog[2,1+x^2-x*y]*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)]*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)]*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+Pi^2*(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(246*y^2+246*x^4*y^2+x*(34+899*y+2680*y^2+831*y^3)+x^3*(34+899*y+2680*y^2+831*y^3)-x^2*(1077+2748*y+1900*y^2+2816*y^3+1111*y^4))*PolyLog[2,-x])/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(104*y^2+104*x^4*y^2+x*(33+314*y+945*y^2+248*y^3)+x^3*(33+314*y+945*y^2+248*y^3)-x^2*(352+1011*y+727*y^2+1077*y^3+385*y^4))*PolyLog[2,x])/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(192*x-((1+x^4)*y^2*(241+39*y)+(x+x^3)*(9-365*y+450*y^2+259*y^3+243*y^4)-x^2*(-124+579*y+47*y^2+801*y^3+527*y^4+282*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,x/y])/(72*x^2*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(13+9*y)+x^4*y^2*(13+9*y)+x*(9+169*y+168*y^2-203*y^3-195*y^4)+x^3*(9+169*y+168*y^2-203*y^3-195*y^4)+x^2*(-146-123*y+97*y^2+63*y^3+199*y^4+186*y^5))*PolyLog[2,x*y])/(72*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-267+59*y)+x^4*y^2*(-267+59*y)+x*(7+1039*y+1066*y^2+1415*y^3+77*y^4)+x^3*(7+1039*y+1066*y^2+1415*y^3+77*y^4)-x^2*(761+1151*y+2507*y^2+1183*y^3+1158*y^4+136*y^5))*PolyLog[2,(1+y)^(-1)])/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(493+52*y)+4*x^4*y^2*(493+52*y)+x*(45+1132*y+12385*y^2+6610*y^3+2368*y^4)+x^3*(45+1132*y+12385*y^2+6610*y^3+2368*y^4)-x^2*(2822+11915*y+6815*y^2+14165*y^3+8435*y^4+2576*y^5))*PolyLog[2,(1+x)/(1+y)])/(96*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2-(x+x^3)*(37+138*y+69*y^2+64*y^3)+x^2*(40+143*y+387*y^2+217*y^3+77*y^4))*PolyLog[2,(x-y)/((-1+x)*(1+y))])/(48*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2*(28+31*y)+4*x^4*y^2*(28+31*y)+x*(-11+734*y+2513*y^2+2380*y^3+564*y^4)+x^3*(-11+734*y+2513*y^2+2380*y^3+564*y^4)-x^2*(796+2327*y+2627*y^2+2745*y^3+2409*y^4+688*y^5))*PolyLog[2,(x*(1+y))/(1+x)^2])/(48*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(192*x+((1+x^4)*y^2*(161+39*y)+(x+x^3)*(-27+35*y+1038*y^2+731*y^3+243*y^4)-x^2*(268+1095*y+739*y^2+1245*y^3+883*y^4+282*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,x^2/(1+x^2-x*y)])/(72*x^2*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-192*x-((1+x^4)*y^2*(-271+9*y)+(x+x^3)*(9+353*y-600*y^2-19*y^3-195*y^4)+x^2*(-46+645*y-271*y^2+831*y^3+299*y^4+186*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,1+x^2-x*y])/(72*x^2*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(361+59*y)+x^4*y^2*(361+59*y)+x*(-10-787*y-23*y^2-377*y^3+77*y^4)+x^3*(-10-787*y-23*y^2-377*y^3+77*y^4)+x^2*(403-28*y+1196*y^2-26*y^3+23*y^4-136*y^5))*PolyLog[2,x/(1+x+x^2-x*y)])/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2208*x-(4*(1+x^4)*y^2*(339+52*y)+(x+x^3)*(147-6060*y-4769*y^2-786*y^3+2368*y^4)+x^2*(5190+5035*y+7263*y^2+2581*y^3-525*y^4-2576*y^5))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[2,(x*(1+x))/(1+x+x^2-x*y)])/(96*x^2*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(105+29*y)+8*x^4*y^2*(105+29*y)+x*(59+2646*y+9523*y^2+5552*y^3+1048*y^4)+x^3*(59+2646*y+9523*y^2+5552*y^3+1048*y^4)-x^2*(3224+9297*y+7629*y^2+10231*y^3+6307*y^4+1280*y^5))*PolyLog[2,(x^2*(1+y))/(1+x+x^2-x*y)])/(96*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(124*(1+x^4)*y^2*(6+y)+(x+x^3)*(83-1254*y+783*y^2+204*y^3+564*y^4)-x^2*(-748+785*y-1067*y^2+1391*y^3+959*y^4+688*y^5))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(48*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2*(93+29*y)+8*x^4*y^2*(93+29*y)+x*(85-3590*y-3411*y^2-736*y^3+1048*y^4)+x^3*(85-3590*y-3411*y^2-736*y^3+1048*y^4)+x^2*(3160+3585*y+4765*y^2+2599*y^3+51*y^4-1280*y^5))*PolyLog[2,(1+x+x^2-x*y)/(1+y)])/(96*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2-(x+x^3)*(37+138*y+69*y^2+64*y^3)+x^2*(40+143*y+387*y^2+217*y^3+77*y^4))*PolyLog[2,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(48*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))+((8*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(88*(1+x^4)*y^2-(x+x^3)*(-63+98*y+33*y^2+224*y^3)+x^2*(136-93*y+7*y^2-219*y^3+73*y^4))*Log[x])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(5*M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*(1+x^4)*y^2+(x+x^3)*(11-26*y+11*y^2-48*y^3)+x^2*(24-33*y+19*y^2-55*y^3+13*y^4))*Log[2+x^(-1)+x])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(136*y^2+136*x^4*y^2+x*(61+234*y+829*y^2+112*y^3)+x^3*(61+234*y+829*y^2+112*y^3)-x^2*(248+951*y+651*y^2+1073*y^3+309*y^4))*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(136*y^2+136*x^4*y^2+x*(61+234*y+829*y^2+112*y^3)+x^3*(61+234*y+829*y^2+112*y^3)-x^2*(248+951*y+651*y^2+1073*y^3+309*y^4))*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[3,1-x]-(8*M2*(1+x)^2*(8+8*x^8+x*(39-3*y+33*y^2+11*y^3)+x^7*(39-3*y+33*y^2+11*y^3)+x^2*(149+66*y+108*y^2-66*y^3-33*y^4)+x^6*(149+66*y+108*y^2-66*y^3-33*y^4)+x^3*(262+24*y+33*y^2-177*y^3+33*y^4+33*y^5)+x^5*(262+24*y+33*y^2-177*y^3+33*y^4+33*y^5)+x^4*(349+132*y+183*y^2-132*y^3+39*y^4-11*y^6))*PolyLog[3,-x])/(3*x^2*(1+y)^3*(1+x+x^2-x*y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*(1+x^4)*y^2+(x+x^3)*(-9+134*y+519*y^2+152*y^3)-x^2*(208+501*y+241*y^2+483*y^3+199*y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(3752*y^2+3752*x^4*y^2-x*(675+7222*y-2589*y^2+5872*y^3)-x^3*(675+7222*y-2589*y^2+5872*y^3)+x^2*(2120-1239*y+16469*y^2+111*y^3+2795*y^4))*Log[x])/(24*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(96*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(536*(1+x^4)*y^2-(x+x^3)*(-149+3366*y+5035*y^2+3664*y^3)+x^2*(3128+4737*y+6285*y^2+4439*y^3+2979*y^4))*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(1-x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(364*(1+x^4)*y^2-(x+x^3)*(-49+676*y+43*y^2+774*y^3)+x^2*(410-55*y+1205*y^2-153*y^3+361*y^4))*Log[-(x*(x-y))])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2+2*x^4*y^2+x*(-15-25*y+3*y^2+5*y^3)+x^3*(-15-25*y+3*y^2+5*y^3)+x^2*(-7+27*y+95*y^2+57*y^3+8*y^4))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(436*y^2+436*x^4*y^2-x*(-61+1142*y+723*y^2+1264*y^3)-x^3*(-61+1142*y+723*y^2+1264*y^3)+x^2*(828+601*y+2101*y^2+479*y^3+767*y^4))*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(2*y^2+2*x^4*y^2+x*(-15-25*y+3*y^2+5*y^3)+x^3*(-15-25*y+3*y^2+5*y^3)+x^2*(-7+27*y+95*y^2+57*y^3+8*y^4))*Log[y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(436*y^2+436*x^4*y^2-x*(-61+1142*y+723*y^2+1264*y^3)-x^3*(-61+1142*y+723*y^2+1264*y^3)+x^2*(828+601*y+2101*y^2+479*y^3+767*y^4))*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(36*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)+(7*M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*y^2+52*x^4*y^2+x*(7-76*y+35*y^2-90*y^3)+x^3*(7-76*y+35*y^2-90*y^3)+x^2*(38-49*y+131*y^2-63*y^3+31*y^4))*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,-x]+((-3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(-17+70*y+223*y^2+104*y^3)+x^3*(-17+70*y+223*y^2+104*y^3)-x^2*(112+189*y+89*y^2+155*y^3+95*y^4))*Log[1-x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(340*y^2+340*x^4*y^2+x*(-69+274*y+2115*y^2+412*y^3)+x^3*(-69+274*y+2115*y^2+412*y^3)-x^2*(752+1977*y+341*y^2+1839*y^3+683*y^4))*Log[x])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2+32*x^4*y^2+x*(-13+38*y+243*y^2+64*y^3)+x^3*(-13+38*y+243*y^2+64*y^3)-x^2*(96+217*y+37*y^2+191*y^3+83*y^4))*Log[2+x^(-1)+x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(88*y^2+88*x^4*y^2+x*(13+162*y+637*y^2+136*y^3)+x^3*(13+162*y+637*y^2+136*y^3)-x^2*(224+663*y+363*y^2+689*y^3+237*y^4))*Log[-(x*(x-y))])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+40*y-3*y^2+22*y^3)-x^3*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2+40*x^4*y^2+x*(5+162*y+469*y^2+152*y^3)+x^3*(5+162*y+469*y^2+152*y^3)-x^2*(192+479*y+339*y^2+489*y^3+197*y^4))*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+40*y-3*y^2+22*y^3)-x^3*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2+40*x^4*y^2+x*(5+162*y+469*y^2+152*y^3)+x^3*(5+162*y+469*y^2+152*y^3)-x^2*(192+479*y+339*y^2+489*y^3+197*y^4))*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(88*y^2+88*x^4*y^2+x*(13+162*y+637*y^2+136*y^3)+x^3*(13+162*y+637*y^2+136*y^3)-x^2*(224+663*y+363*y^2+689*y^3+237*y^4))*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,x]+((-2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2+40*x^4*y^2+x*(25-6*y+73*y^2-56*y^3)+x^3*(25-6*y+73*y^2-56*y^3)-x^2*(-16+123*y+63*y^2+173*y^3+9*y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(404*y^2+404*x^4*y^2-x*(75+672*y-497*y^2+522*y^3)-x^3*(75+672*y-497*y^2+522*y^3)+x^2*(118-347*y+1569*y^2-197*y^3+193*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(212*y^2+212*x^4*y^2+x*(-31+416*y+1773*y^2+478*y^3)+x^3*(-31+416*y+1773*y^2+478*y^3)-x^2*(690+1711*y+739*y^2+1649*y^3+659*y^4))*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(220*y^2+220*x^4*y^2-x*(-5+452*y+39*y^2+462*y^3)-x^3*(-5+452*y+39*y^2+462*y^3)+x^2*(242+29*y+889*y^2+19*y^3+237*y^4))*Log[x^(-1)+x-y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(76*y^2+76*x^4*y^2-x*(-3+938*y+1581*y^2+944*y^3)-x^3*(-3+938*y+1581*y^2+944*y^3)+x^2*(868+1575*y+1867*y^2+1569*y^3+865*y^4))*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(220*y^2+220*x^4*y^2-x*(-5+452*y+39*y^2+462*y^3)-x^3*(-5+452*y+39*y^2+462*y^3)+x^2*(242+29*y+889*y^2+19*y^3+237*y^4))*Log[y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(76*y^2+76*x^4*y^2-x*(-3+938*y+1581*y^2+944*y^3)-x^3*(-3+938*y+1581*y^2+944*y^3)+x^2*(868+1575*y+1867*y^2+1569*y^3+865*y^4))*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(168*y^2+168*x^4*y^2-x*(7+316*y-61*y^2+302*y^3)-x^3*(7+316*y-61*y^2+302*y^3)+x^2*(134-47*y+653*y^2-33*y^3+141*y^4))*Log[x*(-x+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(168*y^2+168*x^4*y^2-x*(7+276*y-141*y^2+262*y^3)-x^3*(7+276*y-141*y^2+262*y^3)+x^2*(94-127*y+573*y^2-113*y^3+101*y^4))*Log[1-x*y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(1+x)^(-1)]+((-4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[x])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[-(x*(x-y))])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[3,1-x^2]+(16*M2*x*(11+11*x^4+x*(23-21*y)+x^3*(23-21*y)+6*x^2*(6-3*y+2*y^2))*PolyLog[3,1-x/y])/(3*(1+x+x^2-x*y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*y^2+239*x^4*y^2-2*x*(6+131*y-234*y^2+119*y^3)-2*x^3*(6+131*y-234*y^2+119*y^3)+x^2*(-1-444*y+560*y^2-420*y^3+11*y^4))*Log[x])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*y^2+239*x^4*y^2-2*x*(6+149*y-198*y^2+137*y^3)-2*x^3*(6+149*y-198*y^2+137*y^3)+x^2*(35-372*y+632*y^2-348*y^3+47*y^4))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+652*y-597*y^2+622*y^3)-x^3*(15+652*y-597*y^2+622*y^3)+x^2*(158-567*y+1349*y^2-537*y^3+173*y^4))*Log[1-x*y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,1-x/y]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2+x*(5+36*y+137*y^2+26*y^3)+x^3*(5+36*y+137*y^2+26*y^3)-x^2*(46+147*y+87*y^2+157*y^3+51*y^4))*Log[x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[2+x^(-1)+x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+16*y+53*y^2+14*y^3)+x^3*(1+16*y+53*y^2+14*y^3)-x^2*(20+55*y+35*y^2+57*y^3+21*y^4))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2))*PolyLog[3,(x*(x-y))/(-1+x^2)]+(8*M2*x*(11+11*x^4+x*(23-21*y)+x^3*(23-21*y)+6*x^2*(6-3*y+2*y^2))*PolyLog[3,x/y])/(3*(1+x+x^2-x*y)^3)+((2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2+12*x^4*y^2-x*(-1+48*y+51*y^2+50*y^3)-x^3*(-1+48*y+51*y^2+50*y^3)+x^2*(38+49*y+93*y^2+47*y^3+37*y^4))*Log[x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2+12*x^4*y^2-x*(-1+44*y+43*y^2+46*y^3)-x^3*(-1+44*y+43*y^2+46*y^3)+x^2*(34+41*y+85*y^2+39*y^3+33*y^4))*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+76*y+69*y^2+58*y^3)-x^3*(9+76*y+69*y^2+58*y^3)+x^2*(44+87*y+179*y^2+105*y^3+53*y^4))*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(22*y^2+22*x^4*y^2+x*(15+52*y+147*y^2+22*y^3)+x^3*(15+52*y+147*y^2+22*y^3)-x^2*(44+177*y+149*y^2+207*y^3+59*y^4))*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,x/y]-(2*M2*(29*(1+x^6)*y+x^3*(-76+88*y-76*y^2)+(x^2+x^4)*(-44+105*y-44*y^2)-17*(x+x^5)*(1-4*y+y^2))*PolyLog[3,-((x-y)/((1+x)*y))])/(3*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((-12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2))*PolyLog[3,-((x-y)/((1+x)*y))]-(8*M2*x*(11+11*x^4+x*(23-21*y)+x^3*(23-21*y)+6*x^2*(6-3*y+2*y^2))*PolyLog[3,x*y])/(3*(1+x+x^2-x*y)^3)+((-2*M2*(-1-x)*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x])/(x^2*(1+x)^3*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(132*y^2+132*x^4*y^2+x*(-19+524*y+1633*y^2+562*y^3)+x^3*(-19+524*y+1633*y^2+562*y^3)-x^2*(694+1595*y+991*y^2+1557*y^3+675*y^4))*Log[x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(-1-x)*(1+4*x+8*x^2+4*x^3+x^4)*(244*(1+x^4)*y^2-(x+x^3)*(-5+644*y+327*y^2+654*y^3)+x^2*(410+317*y+1273*y^2+307*y^3+405*y^4))*Log[2+x^(-1)+x])/(4*x^2*(1+x)^3*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+100*y+117*y^2+82*y^3)-x^3*(9+100*y+117*y^2+82*y^3)+x^2*(68+135*y+227*y^2+153*y^3+77*y^4))*Log[-(x*(x-y))])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*y^2+239*x^4*y^2-2*x*(6+143*y-210*y^2+131*y^3)-2*x^3*(6+143*y-210*y^2+131*y^3)+x^2*(23-396*y+608*y^2-372*y^3+35*y^4))*Log[x^(-1)+x-y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(-1-x)*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+28*y+77*y^2+26*y^3)-x^2*(32+79*y+59*y^2+81*y^3+33*y^4))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^3*(1+y)^2*(x-y-x^2*y+x*y^2))+(5*M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+64*y+45*y^2+46*y^3)-x^3*(9+64*y+45*y^2+46*y^3)+x^2*(32+63*y+155*y^2+81*y^3+41*y^4))*Log[y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)+(2*M2*(-1-x)*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+26*y+73*y^2+24*y^3)-x^2*(30+75*y+55*y^2+77*y^3+31*y^4))*Log[1-x*y])/(x^2*(1+x)^3*(1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[3,x*y]-(4*M2*x*(55+55*x^6-3*x*(-71+39*y)-3*x^5*(-71+39*y)+x^2*(438-306*y+81*y^2)+x^4*(438-306*y+81*y^2)+x^3*(549-411*y+129*y^2-11*y^3))*PolyLog[3,(1+y)^(-1)])/(3*(1+x)^2*(1+x+x^2-x*y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(1400*y^2+1400*x^4*y^2-x*(33+4638*y+3577*y^2+4572*y^3)-x^3*(33+4638*y+3577*y^2+4572*y^3)+x^2*(3172+3643*y+9375*y^2+3709*y^3+3205*y^4))*Log[x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(488*y^2+488*x^4*y^2-x*(55+4546*y+6975*y^2+4436*y^3)-x^3*(55+4546*y+6975*y^2+4436*y^3)+x^2*(3948+7085*y+9257*y^2+7195*y^3+4003*y^4))*Log[2+x^(-1)+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(40*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-(x*(x-y))])/(x*(1+x)^2)-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-31+120*y+x^2*(-31+120*y)+x*(-120+93*y-89*y^2))*Log[1+x^(-1)+x-y])/(8*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2-x*(11+300*y+7*y^2+278*y^3)-x^3*(11+300*y+7*y^2+278*y^3)+x^2*(138+29*y+633*y^2+51*y^3+149*y^4))*Log[y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(118*y^2+118*x^4*y^2-x*(-6+641*y+828*y^2+653*y^3)-x^3*(-6+641*y+828*y^2+653*y^3)+x^2*(535+816*y+1264*y^2+804*y^3+529*y^4))*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(172*y^2+172*x^4*y^2-x*(3+356*y+15*y^2+350*y^3)-x^3*(3+356*y+15*y^2+350*y^3)+x^2*(178+21*y+721*y^2+27*y^3+181*y^4))*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(1+y)^(-1)]-(8*M2*(11+11*x^8+x*(55-33*y)+x^7*(55-33*y)+33*x^2*(5-4*y+y^2)+33*x^6*(5-4*y+y^2)+x^4*(358-366*y+156*y^2-22*y^3)+x^3*(288-306*y+99*y^2-11*y^3)+x^5*(288-306*y+99*y^2-11*y^3))*PolyLog[3,(1+x)/(1+y)])/(3*x*(1+x+x^2-x*y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2+56*x^4*y^2+x*(41+90*y+281*y^2+8*y^3)+x^3*(41+90*y+281*y^2+8*y^3)-x^2*(64+363*y+303*y^2+445*y^3+105*y^4))*Log[1-x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(54*y^2+54*x^4*y^2+x*(53+1397*y+2851*y^2+1291*y^3)+x^3*(53+1397*y+2851*y^2+1291*y^3)-x^2*(1345+2957*y+2953*y^2+3063*y^3+1398*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(64*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(734*y^2+734*x^4*y^2-x*(54+3113*y+3128*y^2+3005*y^3)-x^3*(54+3113*y+3128*y^2+3005*y^3)+x^2*(2271+3236*y+6388*y^2+3344*y^3+2325*y^4))*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(48*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(648*y^2+648*x^4*y^2-x*(13+1938*y+1245*y^2+1912*y^3)-x^3*(13+1938*y+1245*y^2+1912*y^3)+x^2*(1264+1271*y+3915*y^2+1297*y^3+1277*y^4))*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*y^2+52*x^4*y^2+x*(-43-36*y+265*y^2+50*y^3)+x^3*(-43-36*y+265*y^2+50*y^3)-x^2*(102+179*y-201*y^2+93*y^3+59*y^4))*Log[y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(332*y^2+332*x^4*y^2-x*(19+2344*y+3303*y^2+2306*y^3)-x^3*(19+2344*y+3303*y^2+2306*y^3)+x^2*(1974+3341*y+4745*y^2+3379*y^3+1993*y^4))*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1-8*y+5*y^2-10*y^3)+x^3*(1-8*y+5*y^2-10*y^3)+x^2*(4-7*y+13*y^2-9*y^3+3*y^4))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(1+x)/(1+y)]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(88*y^2+88*x^4*y^2+x*(3+214*y+771*y^2+208*y^3)+x^3*(3+214*y+771*y^2+208*y^3)-x^2*(296+777*y+437*y^2+783*y^3+299*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*y^2+72*x^4*y^2+x*(37+74*y+325*y^2)+x^3*(37+74*y+325*y^2)-x^2*(72+399*y+259*y^2+473*y^3+109*y^4))*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*y^2+72*x^4*y^2+x*(37+74*y+325*y^2)+x^3*(37+74*y+325*y^2)-x^2*(72+399*y+259*y^2+473*y^3+109*y^4))*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(x-y)/((-1+x)*(1+y))]+((3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2+24*x^4*y^2+x*(19-2*y+35*y^2-40*y^3)+x^3*(19-2*y+35*y^2-40*y^3)-x^2*(-16+73*y+53*y^2+111*y^3+3*y^4))*Log[x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*y^2+120*x^4*y^2+x*(-25+774*y+2103*y^2+824*y^3)+x^3*(-25+774*y+2103*y^2+824*y^3)-x^2*(944+2053*y+1473*y^2+2003*y^3+919*y^4))*Log[2+x^(-1)+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+24*y+69*y^2+22*y^3)+x^3*(1+24*y+69*y^2+22*y^3)-x^2*(28+71*y+51*y^2+73*y^3+29*y^4))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2+24*x^4*y^2+x*(-41+998*y+2215*y^2+1080*y^3)+x^3*(-41+998*y+2215*y^2+1080*y^3)-x^2*(1104+2133*y+1873*y^2+2051*y^3+1063*y^4))*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+16*y+11*y^2+18*y^3)-x^3*(-1+16*y+11*y^2+18*y^3)+x^2*(12+9*y+29*y^2+7*y^3+11*y^4))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,-(((1+x)*(x-y))/(1+y))]-(4*M2*(22+22*x^10-22*x*(-7+3*y)-22*x^9*(-7+3*y)+11*x^2*(53-36*y+6*y^2)+11*x^8*(53-36*y+6*y^2)+x^5*(2743-2745*y+1035*y^2-121*y^3)+x^4*(2318-2274*y+765*y^2-88*y^3)+x^6*(2318-2274*y+765*y^2-88*y^3)+x^3*(1403-1215*y+330*y^2-22*y^3)+x^7*(1403-1215*y+330*y^2-22*y^3))*PolyLog[3,y/(1+y)])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(316*y^2+316*x^4*y^2-x*(-5+1156*y+1063*y^2+1166*y^3)-x^3*(-5+1156*y+1063*y^2+1166*y^3)+x^2*(850+1053*y+2297*y^2+1043*y^3+845*y^4))*Log[x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(268*y^2+268*x^4*y^2-x*(-5+1076*y+1095*y^2+1086*y^3)-x^3*(-5+1076*y+1095*y^2+1086*y^3)+x^2*(818+1085*y+2137*y^2+1075*y^3+813*y^4))*Log[2+x^(-1)+x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y+3*x^2*y-2*x*(1-y+y^2))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2)-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+(40*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(164*y^2+164*x^4*y^2-x*(11+132*y-425*y^2+110*y^3)-x^3*(11+132*y-425*y^2+110*y^3)-x^2*(54+403*y-297*y^2+381*y^3+43*y^4))*Log[1-x*y])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y)))*PolyLog[3,y/(1+y)]+(16*M2*x*(11+11*x^4+x*(23-21*y)+x^3*(23-21*y)+6*x^2*(6-3*y+2*y^2))*PolyLog[3,((1+x)*y)/(1+y)])/(3*(1+x+x^2-x*y)^3)+((92*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(52*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(64*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)-(64*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[3,((1+x)*y)/(1+y)]+(44*M2*(1+x)^2*PolyLog[3,(x*(1+y))/(1+x)^2])/(3*x)+((4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(-3+51*y+79*y^2+57*y^3)-x^3*(-3+51*y+79*y^2+57*y^3)+x^2*(49+73*y+93*y^2+67*y^3+46*y^4))*Log[x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(40*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(256*y^2+256*x^4*y^2-x*(27+814*y+523*y^2+760*y^3)-x^3*(27+814*y+523*y^2+760*y^3)+x^2*(504+577*y+1709*y^2+631*y^3+531*y^4))*Log[2+x^(-1)+x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2+32*x^4*y^2+x*(7+12*y+131*y^2-2*y^3)+x^3*(7+12*y+131*y^2-2*y^3)-x^2*(30+145*y+45*y^2+159*y^3+37*y^4))*Log[-(x*(x-y))])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(96*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(320*y^2+320*x^4*y^2-x*(3+1590*y+1891*y^2+1584*y^3)-x^3*(3+1590*y+1891*y^2+1584*y^3)+x^2*(1264+1897*y+3189*y^2+1903*y^3+1267*y^4))*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(72*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(320*y^2+320*x^4*y^2-x*(3+1462*y+1635*y^2+1456*y^3)-x^3*(3+1462*y+1635*y^2+1456*y^3)+x^2*(1136+1641*y+2933*y^2+1647*y^3+1139*y^4))*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2+32*x^4*y^2+x*(7+20*y+147*y^2+6*y^3)+x^3*(7+20*y+147*y^2+6*y^3)-x^2*(38+161*y+61*y^2+175*y^3+45*y^4))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(x*(1+y))/(1+x)^2]-(88*M2*(1+x)^2*PolyLog[3,(x*(1+y))/(1+x)])/(3*x)+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2+56*x^4*y^2+x*(41+90*y+281*y^2+8*y^3)+x^3*(41+90*y+281*y^2+8*y^3)-x^2*(64+363*y+303*y^2+445*y^3+105*y^4))*Log[1-x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2+16*x^4*y^2+x*(-21+2558*y+5243*y^2+2600*y^3)+x^3*(-21+2558*y+5243*y^2+2600*y^3)-x^2*(2616+5201*y+5053*y^2+5159*y^3+2595*y^4))*Log[x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(36*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1904*y^2+1904*x^4*y^2-x*(137+7242*y+6457*y^2+6968*y^3)-x^3*(137+7242*y+6457*y^2+6968*y^3)+x^2*(5064+6731*y+14895*y^2+7005*y^3+5201*y^4))*Log[2+x^(-1)+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(-33+422*y+911*y^2+488*y^3)-x^3*(-33+422*y+911*y^2+488*y^3)+x^2*(480+845*y+745*y^2+779*y^3+447*y^4))*Log[-(x*(x-y))])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+56*y+133*y^2+54*y^3)+x^3*(1+56*y+133*y^2+54*y^3)-x^2*(60+135*y+115*y^2+137*y^3+61*y^4))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(224*y^2+224*x^4*y^2-x*(39+1126*y+1239*y^2+1048*y^3)-x^3*(39+1126*y+1239*y^2+1048*y^3)+x^2*(824+1317*y+2369*y^2+1395*y^3+863*y^4))*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2+7*x^4*y^2-2*x*(-1+14*y+17*y^2+16*y^3)-2*x^3*(-1+14*y+17*y^2+16*y^3)+x^2*(25+30*y+50*y^2+26*y^3+23*y^4))*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(156*y^2+156*x^4*y^2-x*(-17+966*y+1359*y^2+1000*y^3)-x^3*(-17+966*y+1359*y^2+1000*y^3)+x^2*(844+1325*y+1881*y^2+1291*y^3+827*y^4))*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[3,(x*(1+y))/(1+x)]+(M2*(17+44*x+76*x^2+44*x^3+17*x^4)*PolyLog[3,(x*(1+y)^2)/((1+x)^2*y)])/(3*x*(1+x)^2)+((-2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2))*PolyLog[3,(x*(1+y)^2)/((1+x)^2*y)]-(16*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+6*x^2*(3+3*y+2*y^2))*PolyLog[3,x*(-x+y)])/(3*x^2*(1+y)^3)+((-2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(-7+700*y+1405*y^2+714*y^3)-x^3*(-7+700*y+1405*y^2+714*y^3)+x^2*(710+1391*y+1379*y^2+1377*y^3+703*y^4))*Log[x])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*y^2+52*x^4*y^2-x*(43+100*y-137*y^2+14*y^3)-x^3*(43+100*y-137*y^2+14*y^3)+x^2*(-38-51*y+329*y^2+35*y^3+5*y^4))*Log[x^(-1)+x-y])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(120*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+40*y-3*y^2+22*y^3)-x^3*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+364*y-1173*y^2+334*y^3)-x^3*(15+364*y-1173*y^2+334*y^3)-x^2*(130+1143*y-773*y^2+1113*y^3+115*y^4))*Log[1-x*y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,x*(-x+y)]+(16*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+6*x^2*(3+3*y+2*y^2))*PolyLog[3,(x*(-x+y))/(1+x)])/(3*x^2*(1+y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1392*y^2+1392*x^4*y^2+x*(37-2066*y+1325*y^2-2140*y^3)+x^3*(37-2066*y+1325*y^2-2140*y^3)+x^2*(748-1399*y+4021*y^2-1473*y^3+711*y^4))*Log[x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(264*y^2+264*x^4*y^2-x*(-89+582*y+375*y^2+760*y^3)-x^3*(-89+582*y+375*y^2+760*y^3)+x^2*(496+197*y+897*y^2+19*y^3+407*y^4))*Log[2+x^(-1)+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(604*y^2+604*x^4*y^2-x*(1+876*y-667*y^2+874*y^3)-x^3*(1+876*y-667*y^2+874*y^3)+x^2*(270-665*y+1755*y^2-663*y^3+271*y^4))*Log[x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2+7*x^4*y^2-2*x*(-1+6*y+y^2+8*y^3)-2*x^3*(-1+6*y+y^2+8*y^3)+x^2*(9-2*y+18*y^2-6*y^3+7*y^4))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(x*(-x+y))/(1+x)]-(16*M2*x*(11+11*x^4+x*(23-21*y)+x^3*(23-21*y)+6*x^2*(6-3*y+2*y^2))*PolyLog[3,(-x+y)/(1+y)])/(3*(1+x+x^2-x*y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2+x*(5+36*y+137*y^2+26*y^3)+x^3*(5+36*y+137*y^2+26*y^3)-x^2*(46+147*y+87*y^2+157*y^3+51*y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2+40*x^4*y^2+x*(5+98*y+341*y^2+88*y^3)+x^3*(5+98*y+341*y^2+88*y^3)-x^2*(128+351*y+211*y^2+361*y^3+133*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(136*y^2+136*x^4*y^2+x*(41+762*y+1945*y^2+680*y^3)+x^3*(41+762*y+1945*y^2+680*y^3)-x^2*(816+2027*y+1647*y^2+2109*y^3+857*y^4))*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2+x*(-1+100*y+219*y^2+102*y^3)+x^3*(-1+100*y+219*y^2+102*y^3)-x^2*(106+217*y+197*y^2+215*y^3+105*y^4))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*y^2+72*x^4*y^2+x*(17+570*y+1377*y^2+536*y^3)+x^3*(17+570*y+1377*y^2+536*y^3)-x^2*(608+1411*y+1191*y^2+1445*y^3+625*y^4))*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2+x*(5-12*y+41*y^2-22*y^3)+x^3*(5-12*y+41*y^2-22*y^3)+x^2*(2-51*y+9*y^2-61*y^3-3*y^4))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(-x+y)/(1+y)]+(M2*(5+44*x+56*x^2+44*x^3+5*x^4)*PolyLog[3,(x*(2+y^(-1)+y))/(1+x)^2])/(3*x*(1+x)^2)+((-8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+(26*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[3,(x*(2+y^(-1)+y))/(1+x)^2]-(16*M2*x*(11+11*x^4+x*(23-21*y)+x^3*(23-21*y)+6*x^2*(6-3*y+2*y^2))*PolyLog[3,1-x*y])/(3*(1+x+x^2-x*y)^3)+((-2*M2*(-1-x)*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x])/(x^2*(1+x)^3*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(-7+572*y+1149*y^2+586*y^3)-x^3*(-7+572*y+1149*y^2+586*y^3)+x^2*(582+1135*y+1123*y^2+1121*y^3+575*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+40*y-3*y^2+22*y^3)-x^3*(9+40*y-3*y^2+22*y^3)+x^2*(8+15*y+107*y^2+33*y^3+17*y^4))*Log[x^(-1)+x-y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*y^2+52*x^4*y^2-x*(43+100*y-137*y^2+14*y^3)-x^3*(43+100*y-137*y^2+14*y^3)+x^2*(-38-51*y+329*y^2+35*y^3+5*y^4))*Log[y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(120*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+460*y-981*y^2+430*y^3)-x^3*(15+460*y-981*y^2+430*y^3)-x^2*(34+951*y-965*y^2+921*y^3+19*y^4))*Log[x*(-x+y)])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,1-x*y]+(16*M2*x*(11+11*x^4+x*(23-21*y)+x^3*(23-21*y)+6*x^2*(6-3*y+2*y^2))*PolyLog[3,(1-x*y)/(1+x)])/(3*(1+x+x^2-x*y)^3)+(-((M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1392*y^2+1392*x^4*y^2+x*(37-2066*y+1325*y^2-2140*y^3)+x^3*(37-2066*y+1325*y^2-2140*y^3)+x^2*(748-1399*y+4021*y^2-1473*y^3+711*y^4))*Log[x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(264*y^2+264*x^4*y^2-x*(-89+582*y+375*y^2+760*y^3)-x^3*(-89+582*y+375*y^2+760*y^3)+x^2*(496+197*y+897*y^2+19*y^3+407*y^4))*Log[2+x^(-1)+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[-(x*(x-y))])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(604*y^2+604*x^4*y^2-x*(1+876*y-667*y^2+874*y^3)-x^3*(1+876*y-667*y^2+874*y^3)+x^2*(270-665*y+1755*y^2-663*y^3+271*y^4))*Log[y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2+7*x^4*y^2-2*x*(-1+6*y+y^2+8*y^3)-2*x^3*(-1+6*y+y^2+8*y^3)+x^2*(9-2*y+18*y^2-6*y^3+7*y^4))*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(1-x*y)/(1+x)]+(16*M2*x*(11+11*x^4+x*(23-21*y)+x^3*(23-21*y)+6*x^2*(6-3*y+2*y^2))*PolyLog[3,(1-x*y)/(1+y)])/(3*(1+x+x^2-x*y)^3)+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(604*y^2+604*x^4*y^2-x*(1+1356*y+293*y^2+1354*y^3)-x^3*(1+1356*y+293*y^2+1354*y^3)+x^2*(750+295*y+2715*y^2+297*y^3+751*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-(48*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-(x*(x-y))])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(604*y^2+604*x^4*y^2-x*(1+1196*y-27*y^2+1194*y^3)-x^3*(1+1196*y-27*y^2+1194*y^3)+x^2*(590-25*y+2395*y^2-23*y^3+591*y^4))*Log[y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(48*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2))*PolyLog[3,(1-x*y)/(1+y)]+(8*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+6*x^2*(3+3*y+2*y^2))*PolyLog[3,x^2/(1+x^2-x*y)])/(3*x^2*(1+y)^3)+((2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2+12*x^4*y^2-x*(-1+48*y+51*y^2+50*y^3)-x^3*(-1+48*y+51*y^2+50*y^3)+x^2*(38+49*y+93*y^2+47*y^3+37*y^4))*Log[x])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(12*y^2+12*x^4*y^2-x*(-1+44*y+43*y^2+46*y^3)-x^3*(-1+44*y+43*y^2+46*y^3)+x^2*(34+41*y+85*y^2+39*y^3+33*y^4))*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(22*(1+x^4)*y^2+(x+x^3)*(15+52*y+147*y^2+22*y^3)-x^2*(44+177*y+149*y^2+207*y^3+59*y^4))*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-14*(1+x^4)*y^2+(x+x^3)*(9+76*y+69*y^2+58*y^3)-x^2*(44+87*y+179*y^2+105*y^3+53*y^4))*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,x^2/(1+x^2-x*y)]+((8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+64*y+45*y^2+46*y^3)-x^3*(9+64*y+45*y^2+46*y^3)+x^2*(32+63*y+155*y^2+81*y^3+41*y^4))*Log[x*(-x+y)])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+64*y+45*y^2+46*y^3)-x^3*(9+64*y+45*y^2+46*y^3)+x^2*(32+63*y+155*y^2+81*y^3+41*y^4))*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,x/(y*(1+x^2-x*y))]+(16*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+6*x^2*(3+3*y+2*y^2))*PolyLog[3,(1-x*y)/(1+x^2-x*y)])/(3*x^2*(1+y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*y^2+239*x^4*y^2-2*x*(6+155*y-186*y^2+143*y^3)-2*x^3*(6+155*y-186*y^2+143*y^3)+x^2*(47-348*y+656*y^2-324*y^3+59*y^4))*Log[x])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*y^2+239*x^4*y^2-2*x*(6+149*y-198*y^2+137*y^3)-2*x^3*(6+149*y-198*y^2+137*y^3)+x^2*(35-372*y+632*y^2-348*y^3+47*y^4))*Log[y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+748*y-405*y^2+718*y^3)-x^3*(15+748*y-405*y^2+718*y^3)+x^2*(254-375*y+1541*y^2-345*y^3+269*y^4))*Log[x*(-x+y)])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(1-x*y)/(1+x^2-x*y)]-(16*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+6*x^2*(3+3*y+2*y^2))*PolyLog[3,(1-x*y)/((1+x)*(1+x^2-x*y))])/(3*x^2*(1+y)^3)+((-12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2))*PolyLog[3,(1-x*y)/((1+x)*(1+x^2-x*y))]-(8*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+6*x^2*(3+3*y+2*y^2))*PolyLog[3,1+x^2-x*y])/(3*x^2*(1+y)^3)+((-2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+8*y+37*y^2+6*y^3)+x^3*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(132*y^2+132*x^4*y^2+x*(-19+524*y+1633*y^2+562*y^3)+x^3*(-19+524*y+1633*y^2+562*y^3)-x^2*(694+1595*y+991*y^2+1557*y^3+675*y^4))*Log[x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(244*y^2+244*x^4*y^2-x*(-5+644*y+327*y^2+654*y^3)-x^3*(-5+644*y+327*y^2+654*y^3)+x^2*(410+317*y+1273*y^2+307*y^3+405*y^4))*Log[2+x^(-1)+x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(5*M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+64*y+45*y^2+46*y^3)-x^3*(9+64*y+45*y^2+46*y^3)+x^2*(32+63*y+155*y^2+81*y^3+41*y^4))*Log[x^(-1)+x-y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(239*y^2+239*x^4*y^2-2*x*(6+143*y-210*y^2+131*y^3)-2*x^3*(6+143*y-210*y^2+131*y^3)+x^2*(23-396*y+608*y^2-372*y^3+35*y^4))*Log[y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+28*y+77*y^2+26*y^3)+x^3*(1+28*y+77*y^2+26*y^3)-x^2*(32+79*y+59*y^2+81*y^3+33*y^4))*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+26*y+73*y^2+24*y^3)+x^3*(1+26*y+73*y^2+24*y^3)-x^2*(30+75*y+55*y^2+77*y^3+31*y^4))*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(14*y^2+14*x^4*y^2-x*(9+100*y+117*y^2+82*y^3)-x^3*(9+100*y+117*y^2+82*y^3)+x^2*(68+135*y+227*y^2+153*y^3+77*y^4))*Log[1-x*y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,1+x^2-x*y]-(4*M2*(8+8*x^6-12*x*(-3+y)-12*x^5*(-3+y)+24*x^2*(5+2*y+2*y^2)+24*x^4*(5+2*y+2*y^2)+x^3*(195+153*y+129*y^2+11*y^3))*PolyLog[3,x/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(1400*y^2+1400*x^4*y^2-x*(33+4446*y+3193*y^2+4380*y^3)-x^3*(33+4446*y+3193*y^2+4380*y^3)+x^2*(2980+3259*y+8991*y^2+3325*y^3+3013*y^4))*Log[x])/(16*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(-1+x^2)*(1+4*x+8*x^2+4*x^3+x^4)*(488*(1+x^4)*y^2-(x+x^3)*(55+4546*y+6975*y^2+4436*y^3)+x^2*(3948+7085*y+9257*y^2+7195*y^3+4003*y^4))*Log[2+x^(-1)+x])/(16*(-1+x)*x^2*(1+x)^3*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2-x*(11+300*y+7*y^2+278*y^3)-x^3*(11+300*y+7*y^2+278*y^3)+x^2*(138+29*y+633*y^2+51*y^3+149*y^4))*Log[x^(-1)+x-y])/(2*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(118*y^2+118*x^4*y^2-x*(-6+641*y+828*y^2+653*y^3)-x^3*(-6+641*y+828*y^2+653*y^3)+x^2*(535+816*y+1264*y^2+804*y^3+529*y^4))*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[y])/(x^2*(1+x)^2*(1+y)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(31+x^2*(31-120*y)-120*y+x*(120-93*y+89*y^2))*Log[1+y])/(8*x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(172*y^2+172*x^4*y^2-x*(3+404*y+111*y^2+398*y^3)-x^3*(3+404*y+111*y^2+398*y^3)+x^2*(226+117*y+817*y^2+123*y^3+229*y^4))*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(40*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[3,x/(1+x+x^2-x*y)]-(8*M2*(4+4*x^4+x*(21+27*y+33*y^2+11*y^3)+x^3*(21+27*y+33*y^2+11*y^3)+2*x^2*(29+51*y+45*y^2+11*y^3))*PolyLog[3,(x*(1+x))/(1+x+x^2-x*y)])/(3*x^2*(1+y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2+56*x^4*y^2+x*(41+90*y+281*y^2+8*y^3)+x^3*(41+90*y+281*y^2+8*y^3)-x^2*(64+363*y+303*y^2+445*y^3+105*y^4))*Log[1-x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(54*y^2+54*x^4*y^2+x*(53+1269*y+2595*y^2+1163*y^3)+x^3*(53+1269*y+2595*y^2+1163*y^3)-x^2*(1217+2701*y+2697*y^2+2807*y^3+1270*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(64*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(734*(1+x^4)*y^2-(x+x^3)*(54+3113*y+3128*y^2+3005*y^3)+x^2*(2271+3236*y+6388*y^2+3344*y^3+2325*y^4))*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+16*y+11*y^2+18*y^3)-x^3*(-1+16*y+11*y^2+18*y^3)+x^2*(12+9*y+29*y^2+7*y^3+11*y^4))*Log[-(x*(x-y))])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(52*(1+x^4)*y^2+(x+x^3)*(-43-36*y+265*y^2+50*y^3)-x^2*(102+179*y-201*y^2+93*y^3+59*y^4))*Log[x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(332*(1+x^4)*y^2-(x+x^3)*(19+2344*y+3303*y^2+2306*y^3)+x^2*(1974+3341*y+4745*y^2+3379*y^3+1993*y^4))*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(48*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(648*y^2+648*x^4*y^2-x*(13+1938*y+1245*y^2+1912*y^3)-x^3*(13+1938*y+1245*y^2+1912*y^3)+x^2*(1264+1271*y+3915*y^2+1297*y^3+1277*y^4))*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2))*PolyLog[3,(x*(1+x))/(1+x+x^2-x*y)]-(2*M2*(5+34*x+5*x^2)*PolyLog[3,(x*(1+y^(-1)))/(1+x+x^2-x*y)])/(3*x)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+28*y+77*y^2+26*y^3)+x^3*(1+28*y+77*y^2+26*y^3)-x^2*(32+79*y+59*y^2+81*y^3+33*y^4))*Log[x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+24*y+69*y^2+22*y^3)+x^3*(1+24*y+69*y^2+22*y^3)-x^2*(28+71*y+51*y^2+73*y^3+29*y^4))*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2)+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+44*y+x^2*(1+44*y)-x*(44+3*y+45*y^2))*Log[1+x^(-1)+x-y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[3,(x*(1+y^(-1)))/(1+x+x^2-x*y)]+(44*M2*(1+x)^2*PolyLog[3,(x^2*(1+y))/(1+x+x^2-x*y)])/(3*x)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(64*y^2+64*x^4*y^2-x*(-33+1926*y+3695*y^2+1992*y^3)-x^3*(-33+1926*y+3695*y^2+1992*y^3)+x^2*(1928+3629*y+3753*y^2+3563*y^3+1895*y^4))*Log[x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(832*y^2+832*x^4*y^2-x*(109+3282*y+2909*y^2+3064*y^3)-x^3*(109+3282*y+2909*y^2+3064*y^3)+x^2*(2232+3127*y+6891*y^2+3345*y^3+2341*y^4))*Log[2+x^(-1)+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(192*y^2+192*x^4*y^2-x*(31+1414*y+1967*y^2+1352*y^3)-x^3*(31+1414*y+1967*y^2+1352*y^3)+x^2*(1160+2029*y+2921*y^2+2091*y^3+1191*y^4))*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(256*y^2+256*x^4*y^2-x*(7+1510*y+1975*y^2+1496*y^3)-x^3*(7+1510*y+1975*y^2+1496*y^3)+x^2*(1240+1989*y+3041*y^2+2003*y^3+1247*y^4))*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3-4*y+15*y^2-10*y^3)+x^3*(3-4*y+15*y^2-10*y^3)-x^2*(-2+21*y+y^2+27*y^3+y^4))*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+20*y+61*y^2+18*y^3)+x^3*(1+20*y+61*y^2+18*y^3)-x^2*(24+63*y+43*y^2+65*y^3+25*y^4))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(x^2*(1+y))/(1+x+x^2-x*y)]-(2*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*PolyLog[3,(x*(1+y))/(y*(1+x+x^2-x*y))])/(3*x*(1+x)^2)+((4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2))*PolyLog[3,(x*(1+y))/(y*(1+x+x^2-x*y))]+(16*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+6*x^2*(3+3*y+2*y^2))*PolyLog[3,(x^2*(-x+y))/(1+x+x^2-x*y)])/(3*x^2*(1+y)^3)+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(604*y^2+604*x^4*y^2-x*(1+1356*y+293*y^2+1354*y^3)-x^3*(1+1356*y+293*y^2+1354*y^3)+x^2*(750+295*y+2715*y^2+297*y^3+751*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(604*y^2+604*x^4*y^2-x*(1+1196*y-27*y^2+1194*y^3)-x^3*(1+1196*y-27*y^2+1194*y^3)+x^2*(590-25*y+2395*y^2-23*y^3+591*y^4))*Log[x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(48*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(48*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[3,(x^2*(-x+y))/(1+x+x^2-x*y)]-(16*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+6*x^2*(3+3*y+2*y^2))*PolyLog[3,(1-x*y)/(1+x+x^2-x*y)])/(3*x^2*(1+y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2+x*(5+36*y+137*y^2+26*y^3)+x^3*(5+36*y+137*y^2+26*y^3)-x^2*(46+147*y+87*y^2+157*y^3+51*y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*y^2+40*x^4*y^2+x*(5+98*y+341*y^2+88*y^3)+x^3*(5+98*y+341*y^2+88*y^3)-x^2*(128+351*y+211*y^2+361*y^3+133*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(136*(1+x^4)*y^2+(x+x^3)*(41+762*y+1945*y^2+680*y^3)-x^2*(816+2027*y+1647*y^2+2109*y^3+857*y^4))*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*(1+x^4)*y^2+(x+x^3)*(5-12*y+41*y^2-22*y^3)+x^2*(2-51*y+9*y^2-61*y^3-3*y^4))*Log[-(x*(x-y))])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*y^2+72*x^4*y^2+x*(17+570*y+1377*y^2+536*y^3)+x^3*(17+570*y+1377*y^2+536*y^3)-x^2*(608+1411*y+1191*y^2+1445*y^3+625*y^4))*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2+x*(-1+100*y+219*y^2+102*y^3)+x^3*(-1+100*y+219*y^2+102*y^3)-x^2*(106+217*y+197*y^2+215*y^3+105*y^4))*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(1-x*y)/(1+x+x^2-x*y)]-(4*M2*(12+12*x^6+x*(76+48*y+66*y^2+22*y^3)+x^5*(76+48*y+66*y^2+22*y^3)+4*x^2*(67+84*y+84*y^2+22*y^3)+4*x^4*(67+84*y+84*y^2+22*y^3)+x^3*(397+543*y+507*y^2+121*y^3))*PolyLog[3,(1+x^2-x*y)/(1+x+x^2-x*y)])/(3*x^2*(1+x)^2*(1+y)^3)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(316*y^2+316*x^4*y^2-x*(-5+1220*y+1191*y^2+1230*y^3)-x^3*(-5+1220*y+1191*y^2+1230*y^3)+x^2*(914+1181*y+2425*y^2+1171*y^3+909*y^4))*Log[x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(268*y^2+268*x^4*y^2-x*(-5+1108*y+1159*y^2+1118*y^3)-x^3*(-5+1108*y+1159*y^2+1118*y^3)+x^2*(850+1149*y+2201*y^2+1139*y^3+845*y^4))*Log[2+x^(-1)+x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+(40*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[y])/(x^2*(1+x)^2*(1+y)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3*y+3*x^2*y-2*x*(1-y+y^2))*Log[1+y])/(x^2*(1+x)^2*(1+y)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(164*y^2+164*x^4*y^2-x*(11+164*y-361*y^2+142*y^3)-x^3*(11+164*y-361*y^2+142*y^3)-x^2*(22+339*y-361*y^2+317*y^3+11*y^4))*Log[x*(-x+y)])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[3,(1+x^2-x*y)/(1+x+x^2-x*y)]+(16*M2*(2+2*x^4+x*(5-3*y)+x^3*(5-3*y)+6*x^2*(3+3*y+2*y^2))*PolyLog[3,((1+x)*(1+x^2-x*y))/(1+x+x^2-x*y)])/(3*x^2*(1+y)^3)+((92*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(52*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)+(64*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2)+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)])/(x*(1+x)^2)-(64*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1-x*y])/(x*(1+x)^2))*PolyLog[3,((1+x)*(1+x^2-x*y))/(1+x+x^2-x*y)]+(44*M2*(1+x)^2*PolyLog[3,(1+x+x^2-x*y)/(1+x)^2])/(3*x)+((4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(-3+51*y+79*y^2+57*y^3)-x^3*(-3+51*y+79*y^2+57*y^3)+x^2*(49+73*y+93*y^2+67*y^3+46*y^4))*Log[x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(40*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(256*y^2+256*x^4*y^2-x*(27+814*y+523*y^2+760*y^3)-x^3*(27+814*y+523*y^2+760*y^3)+x^2*(504+577*y+1709*y^2+631*y^3+531*y^4))*Log[2+x^(-1)+x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2+32*x^4*y^2+x*(7+12*y+131*y^2-2*y^3)+x^3*(7+12*y+131*y^2-2*y^3)-x^2*(30+145*y+45*y^2+159*y^3+37*y^4))*Log[-(x*(x-y))])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(72*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(320*y^2+320*x^4*y^2-x*(3+1462*y+1635*y^2+1456*y^3)-x^3*(3+1462*y+1635*y^2+1456*y^3)+x^2*(1136+1641*y+2933*y^2+1647*y^3+1139*y^4))*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(96*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(320*y^2+320*x^4*y^2-x*(3+1590*y+1891*y^2+1584*y^3)-x^3*(3+1590*y+1891*y^2+1584*y^3)+x^2*(1264+1897*y+3189*y^2+1903*y^3+1267*y^4))*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2+32*x^4*y^2+x*(7+20*y+147*y^2+6*y^3)+x^3*(7+20*y+147*y^2+6*y^3)-x^2*(38+161*y+61*y^2+175*y^3+45*y^4))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(1+x+x^2-x*y)/(1+x)^2]-(88*M2*(1+x)^2*PolyLog[3,(1+x+x^2-x*y)/(1+x)])/(3*x)+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*y^2+56*x^4*y^2+x*(41+90*y+281*y^2+8*y^3)+x^3*(41+90*y+281*y^2+8*y^3)-x^2*(64+363*y+303*y^2+445*y^3+105*y^4))*Log[1-x])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*y^2+16*x^4*y^2+x*(-21+2302*y+4731*y^2+2344*y^3)+x^3*(-21+2302*y+4731*y^2+2344*y^3)-x^2*(2360+4689*y+4541*y^2+4647*y^3+2339*y^4))*Log[x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(36*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1904*y^2+1904*x^4*y^2-x*(137+7242*y+6457*y^2+6968*y^3)-x^3*(137+7242*y+6457*y^2+6968*y^3)+x^2*(5064+6731*y+14895*y^2+7005*y^3+5201*y^4))*Log[2+x^(-1)+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(7*y^2+7*x^4*y^2-2*x*(-1+14*y+17*y^2+16*y^3)-2*x^3*(-1+14*y+17*y^2+16*y^3)+x^2*(25+30*y+50*y^2+26*y^3+23*y^4))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(156*y^2+156*x^4*y^2-x*(-17+966*y+1359*y^2+1000*y^3)-x^3*(-17+966*y+1359*y^2+1000*y^3)+x^2*(844+1325*y+1881*y^2+1291*y^3+827*y^4))*Log[1+x^(-1)+x-y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+56*y+133*y^2+54*y^3)+x^3*(1+56*y+133*y^2+54*y^3)-x^2*(60+135*y+115*y^2+137*y^3+61*y^4))*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(224*y^2+224*x^4*y^2-x*(39+1126*y+1239*y^2+1048*y^3)-x^3*(39+1126*y+1239*y^2+1048*y^3)+x^2*(824+1317*y+2369*y^2+1395*y^3+863*y^4))*Log[1+y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(-33+358*y+783*y^2+424*y^3)-x^3*(-33+358*y+783*y^2+424*y^3)+x^2*(416+717*y+617*y^2+651*y^3+383*y^4))*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(1+x+x^2-x*y)/(1+x)]+(44*M2*(1+x)^2*PolyLog[3,(1+x+x^2-x*y)/(1+y)])/(3*x)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(64*y^2+64*x^4*y^2-x*(-33+1798*y+3439*y^2+1864*y^3)-x^3*(-33+1798*y+3439*y^2+1864*y^3)+x^2*(1800+3373*y+3497*y^2+3307*y^3+1767*y^4))*Log[x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(832*y^2+832*x^4*y^2-x*(109+3282*y+2909*y^2+3064*y^3)-x^3*(109+3282*y+2909*y^2+3064*y^3)+x^2*(2232+3127*y+6891*y^2+3345*y^3+2341*y^4))*Log[2+x^(-1)+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(256*y^2+256*x^4*y^2-x*(7+1510*y+1975*y^2+1496*y^3)-x^3*(7+1510*y+1975*y^2+1496*y^3)+x^2*(1240+1989*y+3041*y^2+2003*y^3+1247*y^4))*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(192*y^2+192*x^4*y^2-x*(31+1414*y+1967*y^2+1352*y^3)-x^3*(31+1414*y+1967*y^2+1352*y^3)+x^2*(1160+2029*y+2921*y^2+2091*y^3+1191*y^4))*Log[1+y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+20*y+61*y^2+18*y^3)+x^3*(1+20*y+61*y^2+18*y^3)-x^2*(24+63*y+43*y^2+65*y^3+25*y^4))*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(3+4*y+31*y^2-2*y^3)+x^3*(3+4*y+31*y^2-2*y^3)-x^2*(6+37*y+17*y^2+43*y^3+9*y^4))*Log[1-x*y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(1+x+x^2-x*y)/(1+y)]+(22*M2*(1+x)^2*PolyLog[3,(1+x+x^2-x*y)^2/((1+x)^2*(1+x^2-x*y))])/(3*x)+((-10*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(26*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-(x*(x-y))])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+(20*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x^(-1)+x-y])/(x*(1+x)^2)-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+y])/(x*(1+x)^2))*PolyLog[3,(1+x+x^2-x*y)^2/((1+x)^2*(1+x^2-x*y))]+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(20*y^2+20*x^4*y^2+x*(5+36*y+137*y^2+26*y^3)+x^3*(5+36*y+137*y^2+26*y^3)-x^2*(46+147*y+87*y^2+157*y^3+51*y^4))*Log[x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[2+x^(-1)+x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+16*y+53*y^2+14*y^3)+x^3*(1+16*y+53*y^2+14*y^3)-x^2*(20+55*y+35*y^2+57*y^3+21*y^4))*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2-x*(1+4*y-11*y^2+2*y^3)-x^3*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,(-1+x*y)/(-1+x^2)]+((-8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2))*PolyLog[3,(-1+x*y)/((-1+x)*(1+y))]+((3*M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2+24*x^4*y^2+x*(19-2*y+35*y^2-40*y^3)+x^3*(19-2*y+35*y^2-40*y^3)-x^2*(-16+73*y+53*y^2+111*y^3+3*y^4))*Log[x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(120*y^2+120*x^4*y^2+x*(-25+774*y+2103*y^2+824*y^3)+x^3*(-25+774*y+2103*y^2+824*y^3)-x^2*(944+2053*y+1473*y^2+2003*y^3+919*y^4))*Log[2+x^(-1)+x])/(16*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(24*y^2+24*x^4*y^2+x*(-41+998*y+2215*y^2+1080*y^3)+x^3*(-41+998*y+2215*y^2+1080*y^3)-x^2*(1104+2133*y+1873*y^2+2051*y^3+1063*y^4))*Log[1+x^(-1)+x-y])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+24*y+69*y^2+22*y^3)+x^3*(1+24*y+69*y^2+22*y^3)-x^2*(28+71*y+51*y^2+73*y^3+29*y^4))*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2-x*(-1+16*y+11*y^2+18*y^3)-x^3*(-1+16*y+11*y^2+18*y^3)+x^2*(12+9*y+29*y^2+7*y^3+11*y^4))*Log[x*(-x+y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[3,-(((1+x)*(-1+x*y))/(1+x+x^2-x*y))]-(2*M2*(17+44*x+76*x^2+44*x^3+17*x^4)*PolyLog[3,((x-y)*(-1+x*y))/(y*(1+x+x^2-x*y))])/(3*x*(1+x)^2)+((4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2))*PolyLog[3,((x-y)*(-1+x*y))/(y*(1+x+x^2-x*y))]-(44*M2*(1+4*x+7*x^2+4*x^3+x^4)*PolyLog[3,-((1+x+x^2-x*y)/((1+y)*(-1-x^2+x*y)))])/(3*x*(1+x)^2)+((M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+32*y+85*y^2+30*y^3)+x^3*(1+32*y+85*y^2+30*y^3)-x^2*(36+87*y+67*y^2+89*y^3+37*y^4))*Log[x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*y^2+6*x^4*y^2+x*(1+24*y+69*y^2+22*y^3)+x^3*(1+24*y+69*y^2+22*y^3)-x^2*(28+71*y+51*y^2+73*y^3+29*y^4))*Log[2+x^(-1)+x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(12*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y+x^2*y-2*x*(1+y+y^2))*Log[y])/(x^2*(1+x)^2*(1+y)^2)+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+44*y+x^2*(1+44*y)-x*(44+3*y+45*y^2))*Log[1+y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x*(-x+y)])/(x*(1+x)^2))*PolyLog[3,-((1+x+x^2-x*y)/((1+y)*(-1-x^2+x*y)))]-(44*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,-(((x-y)*(-1+x*y))/((1+y)*(-1-x^2+x*y)))])/(3*x*(1+x)^2)+((4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2))*PolyLog[3,-(((x-y)*(-1+x*y))/((1+y)*(-1-x^2+x*y)))]+(2*M2*(29*(1+x^12)*y+(x+x^11)*(-17+155*y-104*y^2)+(x^2+x^10)*(-95+446*y-473*y^2+138*y^3)+(x^3+x^9)*(-222+888*y-1089*y^2+525*y^3-80*y^4)+(x^4+x^8)*(-295+1294*y-1678*y^2+1004*y^3-251*y^4+17*y^5)+2*x^6*(-109+772*y-1009*y^2+734*y^3-194*y^4+38*y^5)+(x^5+x^7)*(-271+1443*y-2077*y^2+1241*y^3-420*y^4+44*y^5))*PolyLog[3,-((x-y)/(y+x*y))])/(3*x*(1+x)^2*(1+x+x^2-x*y)^3*(y+x^2*y-x*(1+y^2)))+((-8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2))*PolyLog[3,(x^2*(x-y))/(-1+x^3+x*y-x^2*y)]+(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(88*y^2+88*x^4*y^2+x*(3+214*y+771*y^2+208*y^3)+x^3*(3+214*y+771*y^2+208*y^3)-x^2*(296+777*y+437*y^2+783*y^3+299*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*y^2+72*x^4*y^2+x*(37+74*y+325*y^2)+x^3*(37+74*y+325*y^2)-x^2*(72+399*y+259*y^2+473*y^3+109*y^4))*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x^(-1)+x-y])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*y^2+72*x^4*y^2+x*(37+74*y+325*y^2)+x^3*(37+74*y+325*y^2)-x^2*(72+399*y+259*y^2+473*y^3+109*y^4))*Log[1+x^(-1)+x-y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2))*PolyLog[3,(-1+x*y)/(-1+x^3+x*y-x^2*y)]+((8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[x])/(x*(1+x)^2)-(16*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2))*PolyLog[3,1-x/(1+x+x^2-x*y)]+(Log[M2]-Log[muR2])*(((I/6)*M2*Pi^3*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2)))/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+Pi*(((-I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[x]^2)/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[1+x]^2)/(x*(1+x)^2*(y+x^2*y-x*(1+y^2))))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[x]^2*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[x]*Log[1+x]*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[1+x]^2*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[1+x]*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[x]^2*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[x]*Log[1+x]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[1+x]^2*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[x]*Log[1+x^(-1)+x-y]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[1+x]*Log[1+x^(-1)+x-y]*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+Pi^2*(-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[x^(-1)+x-y])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)-(x+x^3)*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[y])/(6*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[x]*Log[x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[1+x]*Log[x^(-1)+x-y]*Log[1+y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)+(x+x^3)*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[x^(-1)+x-y]*Log[1+x^(-1)+x-y]*Log[1+y])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[x]*Log[y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)-(x+x^3)*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[x]*Log[y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[1+x]*Log[y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)-(x+x^3)*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[1+x]*Log[y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)-(x+x^3)*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[1+x^(-1)+x-y]*Log[y]*Log[1+y])/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+Pi*(((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[x]*Log[1+x])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[1+x]*Log[1+x^(-1)+x-y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[x]*Log[1+y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[1+x]*Log[1+y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*Log[1+x^(-1)+x-y]*Log[1+y])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2))))+(-((M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)-x*(-3-11*y+48*y^2+y^3+17*y^4)-x^3*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(x*(1+y))/(1+x)^2]+(-((M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2*(-11+7*y)+x^4*y^2*(-11+7*y)+x*(6+37*y-5*y^2+19*y^3-17*y^4)+x^3*(6+37*y-5*y^2+19*y^3-17*y^4)+x^2*(-5+22*y-32*y^2+34*y^3-5*y^4+10*y^5))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))+(M2*(-1+x^2)*(1+4*x+8*x^2+4*x^3+x^4)*((1+x^4)*y^2*(-11+7*y)-(x+x^3)*(-3-11*y+48*y^2+y^3+17*y^4)+x^2*(15+71*y+29*y^2+89*y^3+18*y^4+10*y^5))*Log[y])/((-1+x)*x^2*(1+x)^3*(1+y)^2*(y+x^2*y-x*(1+y^2))))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2]+Pi*(((-I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*PolyLog[2,(x*(1+y))/(1+x)^2])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(I*M2*(1+4*x+8*x^2+4*x^3+x^4)*(3+20*y+x^2*(3+20*y)-x*(20+9*y+23*y^2))*PolyLog[2,(1+x+x^2-x*y)/(1+x)^2])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2))))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1+x^2-x*y)/(1+x+x^2-x*y)])/(x*(1+x)^2)-(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,1-x/(1+x+x^2-x*y)])/(x*(1+x)^2))-(2*M2*(5+44*x+100*x^2+44*x^3+5*x^4)*PolyLog[3,(1+x^2-(x*(1+y^2))/y)/(1+x+x^2-x*y)])/(3*x*(1+x)^2)+((4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[2+x^(-1)+x])/(x*(1+x)^2)-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[y])/(x*(1+x)^2))*PolyLog[3,(1+x^2-(x*(1+y^2))/y)/(1+x+x^2-x*y)]+Pi*(((-32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,x])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(x-y))/(-1+x^2)])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,-((x-y)/((1+x)*y))])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1+x)/(1+y)])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x-y)/((-1+x)*(1+y))])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(1+y))/(1+x)^2])/(x*(1+x)^2)+((2*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(1+y)^2)/((1+x)^2*y)])/(x*(1+x)^2)-((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(-x+y))/(1+x)])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(-x+y)/(1+y)])/(x*(1+x)^2)+((6*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(2+y^(-1)+y))/(1+x)^2])/(x*(1+x)^2)-((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1-x*y)/(1+x)])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(1+x))/(1+x+x^2-x*y)])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(1+y^(-1)))/(1+x+x^2-x*y)])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x*(1+y))/(y*(1+x+x^2-x*y))])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1-x*y)/(1+x+x^2-x*y)])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1+x+x^2-x*y)/(1+x)^2])/(x*(1+x)^2)+((8*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1+x+x^2-x*y)^2/((1+x)^2*(1+x^2-x*y))])/(x*(1+x)^2)+((32*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(-1+x*y)/(-1+x^2)])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(-1+x*y)/((-1+x)*(1+y))])/(x*(1+x)^2)-((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,((x-y)*(-1+x*y))/(y*(1+x+x^2-x*y))])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,-((x-y)/(y+x*y))])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(x^2*(x-y))/(-1+x^3+x*y-x^2*y)])/(x*(1+x)^2)-((16*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(x*(1+x)^2)+((4*I)*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[3,(1+x^2-(x*(1+y^2))/y)/(1+x+x^2-x*y)])/(x*(1+x)^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(56*(1+x^4)*y^2+(x+x^3)*(-9+134*y+519*y^2+152*y^3)-x^2*(208+501*y+241*y^2+483*y^3+199*y^4))*PolyLog[4,1-x])/(2*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(690*y^2+690*x^4*y^2+x*(-297+848*y+5347*y^2+1442*y^3)+x^3*(-297+848*y+5347*y^2+1442*y^3)-x^2*(2132+4753*y+805*y^2+4159*y^3+1835*y^4))*PolyLog[4,-x])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(156*y^2+156*x^4*y^2+x*(-111-70*y+817*y^2+152*y^3)+x^3*(-111-70*y+817*y^2+152*y^3)-x^2*(308+595*y-473*y^2+373*y^3+197*y^4))*PolyLog[4,x])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(140*y^2+140*x^4*y^2+x*(-71+236*y+1245*y^2+378*y^3)+x^3*(-71+236*y+1245*y^2+378*y^3)-x^2*(518+1103*y+259*y^2+961*y^3+447*y^4))*PolyLog[4,(1+x)^(-1)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(204*y^2+204*x^4*y^2+x*(-161+3192*y+7683*y^2+3514*y^3)+x^3*(-161+3192*y+7683*y^2+3514*y^3)-x^2*(3718+7361*y+5901*y^2+7039*y^3+3557*y^4))*PolyLog[4,x/(1+x)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(16*(1+x^4)*y^2-(x+x^3)*(-21+38*y+75*y^2+80*y^3)+x^2*(64+33*y+13*y^2-9*y^3+43*y^4))*PolyLog[4,1-x^2])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+412*y-1077*y^2+382*y^3)-x^3*(15+412*y-1077*y^2+382*y^3)-x^2*(82+1047*y-869*y^2+1017*y^3+67*y^4))*PolyLog[4,1-x/y])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(104*(1+x^4)*y^2+(x+x^3)*(49+154*y+577*y^2+56*y^3)-x^2*(160+675*y+455*y^2+773*y^3+209*y^4))*PolyLog[4,(x*(x-y))/(-1+x^2)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(7*M2*(1+4*x+8*x^2+4*x^3+x^4)*(244*(1+x^4)*y^2-(x+x^3)*(15+980*y+939*y^2+950*y^3)+x^2*(706+969*y+2005*y^2+999*y^3+721*y^4))*PolyLog[4,x/y])/(48*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(40*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[4,-((x-y)/((1+x)*y))])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(2348*y^2+2348*x^4*y^2-x*(105+7564*y+5421*y^2+7354*y^3)-x^3*(105+7564*y+5421*y^2+7354*y^3)+x^2*(5006+5631*y+15443*y^2+5841*y^3+5111*y^4))*PolyLog[4,x*y])/(48*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(448*x-(3588*(1+x^4)*y^2-(x+x^3)*(329+17592*y+19845*y^2+16934*y^3)+x^2*(13346+20503*y+36171*y^2+21161*y^3+13675*y^4))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[4,(1+y)^(-1)])/(16*x^2*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(224*y^2+224*x^4*y^2-x*(39+358*y-297*y^2+280*y^3)-x^3*(39+358*y-297*y^2+280*y^3)+x^2*(56-219*y+833*y^2-141*y^3+95*y^4))*PolyLog[4,(1+x)/(1+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*(1+x^4)*y^2+(x+x^3)*(37+74*y+325*y^2)-x^2*(72+399*y+259*y^2+473*y^3+109*y^4))*PolyLog[4,(x-y)/((-1+x)*(1+y))])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(33+122*y+177*y^2+56*y^3)+x^3*(33+122*y+177*y^2+56*y^3)-x^2*(64+243*y+343*y^2+309*y^3+97*y^4))*PolyLog[4,-(((1+x)*(x-y))/(1+y))])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1124*y^2+1124*x^4*y^2-x*(23+3124*y+1683*y^2+3078*y^3)-x^3*(23+3124*y+1683*y^2+3078*y^3)+x^2*(1954+1729*y+6317*y^2+1775*y^3+1977*y^4))*PolyLog[4,y/(1+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1124*y^2+1124*x^4*y^2-x*(23+2740*y+915*y^2+2694*y^3)-x^3*(23+2740*y+915*y^2+2694*y^3)+x^2*(1570+961*y+5549*y^2+1007*y^3+1593*y^4))*PolyLog[4,((1+x)*y)/(1+y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(31*y^2+31*x^4*y^2+4*x*(-2+23*y+83*y^2+27*y^3)+4*x^3*(-2+23*y+83*y^2+27*y^3)-x^2*(139+316*y+160*y^2+300*y^3+131*y^4))*PolyLog[4,(x*(1+y))/(1+x)^2])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(348*y^2+348*x^4*y^2-x*(25+2160*y+2853*y^2+2110*y^3)-x^3*(25+2160*y+2853*y^2+2110*y^3)+x^2*(1762+2903*y+4395*y^2+2953*y^3+1787*y^4))*PolyLog[4,(x*(1+y))/(1+x)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(148*(1+x^4)*y^2-(x+x^3)*(43+1156*y+1591*y^2+1070*y^3)+x^2*(922+1677*y+2441*y^2+1763*y^3+965*y^4))*PolyLog[4,(x*(1+y)^2)/((1+x)^2*y)])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(302*(1+x^4)*y^2+(x+x^3)*(39+728*y+2547*y^2+650*y^3)-x^2*(952+2625*y+1573*y^2+2703*y^3+991*y^4))*PolyLog[4,x*(-x+y)])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2+32*x^4*y^2+x*(7+76*y+259*y^2+62*y^3)+x^3*(7+76*y+259*y^2+62*y^3)-x^2*(94+273*y+173*y^2+287*y^3+101*y^4))*PolyLog[4,(x*(-x+y))/(1+x)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(112*y^2+112*x^4*y^2+x*(7-90*y+247*y^2-104*y^3)+x^3*(7-90*y+247*y^2-104*y^3)-x^2*(8+261*y-159*y^2+275*y^3+15*y^4))*PolyLog[4,(-x+y)/(1+y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(302*(1+x^4)*y^2+(x+x^3)*(39+728*y+2547*y^2+650*y^3)-x^2*(952+2625*y+1573*y^2+2703*y^3+991*y^4))*PolyLog[4,1-x*y])/(12*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(32*y^2+32*x^4*y^2+x*(7+76*y+259*y^2+62*y^3)+x^3*(7+76*y+259*y^2+62*y^3)-x^2*(94+273*y+173*y^2+287*y^3+101*y^4))*PolyLog[4,(1-x*y)/(1+x)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2+x^4*y^2-x*(-1+12*y+23*y^2+14*y^3)-x^3*(-1+12*y+23*y^2+14*y^3)+x^2*(13+21*y+21*y^2+19*y^3+12*y^4))*PolyLog[4,(1-x*y)/(1+y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(7*M2*(1+4*x+8*x^2+4*x^3+x^4)*(244*(1+x^4)*y^2-(x+x^3)*(15+980*y+939*y^2+950*y^3)+x^2*(706+969*y+2005*y^2+999*y^3+721*y^4))*PolyLog[4,x^2/(1+x^2-x*y)])/(48*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(22*(1+x^4)*y^2+(x+x^3)*(9-20*y+21*y^2-38*y^3)+x^2*(16-39*y+13*y^2-57*y^3+7*y^4))*PolyLog[4,x/(y*(1+x^2-x*y))])/(3*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+412*y-1077*y^2+382*y^3)-x^3*(15+412*y-1077*y^2+382*y^3)-x^2*(82+1047*y-869*y^2+1017*y^3+67*y^4))*PolyLog[4,(1-x*y)/(1+x^2-x*y)])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(40*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[4,(1-x*y)/((1+x)*(1+x^2-x*y))])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-384*x+(2348*(1+x^4)*y^2-(x+x^3)*(105+7948*y+6189*y^2+7738*y^3)+x^2*(5390+6399*y+16211*y^2+6609*y^3+5495*y^4))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[4,1+x^2-x*y])/(48*x^2*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(448*x-(3588*(1+x^4)*y^2-(x+x^3)*(329+17592*y+19845*y^2+16934*y^3)+x^2*(13346+20503*y+36171*y^2+21161*y^3+13675*y^4))/((1+y)^2*(x-y-x^2*y+x*y^2)))*PolyLog[4,x/(1+x+x^2-x*y)])/(16*x^2*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(224*y^2+224*x^4*y^2-x*(39+358*y-297*y^2+280*y^3)-x^3*(39+358*y-297*y^2+280*y^3)+x^2*(56-219*y+833*y^2-141*y^3+95*y^4))*PolyLog[4,(x*(1+x))/(1+x+x^2-x*y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(45*y^2+45*x^4*y^2+x*(7+348*y+855*y^2+334*y^3)+x^3*(7+348*y+855*y^2+334*y^3)-x^2*(379+869*y+717*y^2+883*y^3+386*y^4))*PolyLog[4,(x^2*(1+y))/(1+x+x^2-x*y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+24*y+x^2*(1+24*y)-x*(24+3*y+25*y^2))*PolyLog[4,(x*(1+y))/(y*(1+x+x^2-x*y))])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(y^2+x^4*y^2-x*(-1+12*y+23*y^2+14*y^3)-x^3*(-1+12*y+23*y^2+14*y^3)+x^2*(13+21*y+21*y^2+19*y^3+12*y^4))*PolyLog[4,(x^2*(-x+y))/(1+x+x^2-x*y)])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(112*y^2+112*x^4*y^2+x*(7-90*y+247*y^2-104*y^3)+x^3*(7-90*y+247*y^2-104*y^3)-x^2*(8+261*y-159*y^2+275*y^3+15*y^4))*PolyLog[4,(1-x*y)/(1+x+x^2-x*y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1124*y^2+1124*x^4*y^2-x*(23+3124*y+1683*y^2+3078*y^3)-x^3*(23+3124*y+1683*y^2+3078*y^3)+x^2*(1954+1729*y+6317*y^2+1775*y^3+1977*y^4))*PolyLog[4,(1+x^2-x*y)/(1+x+x^2-x*y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(1124*y^2+1124*x^4*y^2-x*(23+2740*y+915*y^2+2694*y^3)-x^3*(23+2740*y+915*y^2+2694*y^3)+x^2*(1570+961*y+5549*y^2+1007*y^3+1593*y^4))*PolyLog[4,((1+x)*(1+x^2-x*y))/(1+x+x^2-x*y)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(31*y^2+31*x^4*y^2+4*x*(-2+23*y+83*y^2+27*y^3)+4*x^3*(-2+23*y+83*y^2+27*y^3)-x^2*(139+316*y+160*y^2+300*y^3+131*y^4))*PolyLog[4,(1+x+x^2-x*y)/(1+x)^2])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(348*y^2+348*x^4*y^2-x*(25+2160*y+2853*y^2+2110*y^3)-x^3*(25+2160*y+2853*y^2+2110*y^3)+x^2*(1762+2903*y+4395*y^2+2953*y^3+1787*y^4))*PolyLog[4,(1+x+x^2-x*y)/(1+x)])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(45*y^2+45*x^4*y^2+x*(7+348*y+855*y^2+334*y^3)+x^3*(7+348*y+855*y^2+334*y^3)-x^2*(379+869*y+717*y^2+883*y^3+386*y^4))*PolyLog[4,(1+x+x^2-x*y)/(1+y)])/(2*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(148*(1+x^4)*y^2-(x+x^3)*(43+1156*y+1591*y^2+1070*y^3)+x^2*(922+1677*y+2441*y^2+1763*y^3+965*y^4))*PolyLog[4,(1+x+x^2-x*y)^2/((1+x)^2*(1+x^2-x*y))])/(16*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(-104*(1+x^4)*y^2-(x+x^3)*(49+154*y+577*y^2+56*y^3)+x^2*(160+675*y+455*y^2+773*y^3+209*y^4))*PolyLog[4,(-1+x*y)/(-1+x^2)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*PolyLog[4,(x*(-1+x*y))/((-1+x^2)*y)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[4,(-1+x*y)/((-1+x)*(1+y))])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(15+556*y-789*y^2+526*y^3)-x^3*(15+556*y-789*y^2+526*y^3)+x^2*(62-759*y+1157*y^2-729*y^3+77*y^4))*PolyLog[4,((x-y)*(-1+x*y))/(y*(1+x^2-x*y))])/(6*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2+x*(33+122*y+177*y^2+56*y^3)+x^3*(33+122*y+177*y^2+56*y^3)-x^2*(64+243*y+343*y^2+309*y^3+97*y^4))*PolyLog[4,-(((1+x)*(-1+x*y))/(1+x+x^2-x*y))])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[4,((x-y)*(-1+x*y))/(y*(1+x+x^2-x*y))])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(8*y^2+8*x^4*y^2-x*(-3+36*y+49*y^2+42*y^3)-x^3*(-3+36*y+49*y^2+42*y^3)+x^2*(34+43*y+63*y^2+37*y^3+31*y^4))*PolyLog[4,((x-y)*(-1+x*y))/((1+y)*(1+x+x^2-x*y))])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(148*(1+x^4)*y^2-(x+x^3)*(59+1828*y+2887*y^2+1710*y^3)+x^2*(1562+3005*y+3833*y^2+3123*y^3+1621*y^4))*PolyLog[4,(x+x*y)/((1+x)*y)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))+(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(1+24*y+x^2*(1+24*y)-x*(24+3*y+25*y^2))*PolyLog[4,-((1+x+x^2-x*y)/((1+y)*(-1-x^2+x*y)))])/(x*(1+x)^2*(y+x^2*y-x*(1+y^2)))+(8*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[4,-(((x-y)*(-1+x*y))/((1+y)*(-1-x^2+x*y)))])/(x*(1+x)^2)+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*(1+x^4)*y^2-(x+x^3)*(1+4*y-11*y^2+2*y^3)-x^2*(2+9*y-11*y^2+7*y^3+y^4))*PolyLog[4,(x^2*(x-y))/(-1+x^3+x*y-x^2*y)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(72*(1+x^4)*y^2+(x+x^3)*(37+74*y+325*y^2)-x^2*(72+399*y+259*y^2+473*y^3+109*y^4))*PolyLog[4,(-1+x*y)/(-1+x^3+x*y-x^2*y)])/(4*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(2*M2*(1+4*x+8*x^2+4*x^3+x^4)*(6*(1+x^4)*y^2+(x+x^3)*(1+8*y+37*y^2+6*y^3)-x^2*(12+39*y+19*y^2+41*y^3+13*y^4))*PolyLog[4,(x^3*(x-y))/(-1+x^4+x*y-x^3*y)])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(148*(1+x^4)*y^2-(x+x^3)*(59+1828*y+2887*y^2+1710*y^3)+x^2*(1562+3005*y+3833*y^2+3123*y^3+1621*y^4))*PolyLog[4,(x*(1+x/(1+x^2-x*y)))/(1+x)])/(8*x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(274*y^2+274*x^4*y^2-x*(13+1550*y+1965*y^2+1524*y^3)-x^3*(13+1550*y+1965*y^2+1524*y^3)+x^2*(1250+1991*y+3139*y^2+2017*y^3+1263*y^4))*PolyLog[4,(1+y)^(-1)+x/(1+x+x^2-x*y)])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[4,(y+x^2*y-x*(1+y^2))/((1+x)^2*y)])/(x*(1+x)^2)-(28*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[4,(x*(y+x^2*y-x*(1+y^2)))/((1+x)^2*(1+x^2-x*y))])/(x*(1+x)^2)-(32*M2*(1+4*x+8*x^2+4*x^3+x^4)*PolyLog[4,(1+x^2-(x*(1+y^2))/y)/(1+x)^2])/(x*(1+x)^2)-((32*I)*M2*Pi*(1+4*x+8*x^2+4*x^3+x^4)*Zeta[3])/(x*(1+x)^2)+(M2*(192+192*x^12+x*(3145+4251*y+5115*y^2+1705*y^3)+x^11*(3145+4251*y+5115*y^2+1705*y^3)+x^2*(18559+27234*y+23052*y^2-3410*y^3-5115*y^4)+x^10*(18559+27234*y+23052*y^2-3410*y^3-5115*y^4)+3*x^3*(20608+28362*y+15655*y^2-12999*y^3-5115*y^4+1705*y^5)+3*x^9*(20608+28362*y+15655*y^2-12999*y^3-5115*y^4+1705*y^5)+x^5*(213947+255255*y+52356*y^2-181844*y^3+2589*y^4+36597*y^5-6820*y^6)+x^7*(213947+255255*y+52356*y^2-181844*y^3+2589*y^4+36597*y^5-6820*y^6)+x^4*(136085+171900*y+56541*y^2-110888*y^3-14409*y^4+20460*y^5-1705*y^6)+x^8*(136085+171900*y+56541*y^2-110888*y^3-14409*y^4+20460*y^5-1705*y^6)-6*x^6*(-41316-48222*y-7621*y^2+35826*y^3-1596*y^4-6820*y^5+1749*y^6))*Zeta[3])/(9*x^2*(1+x)^2*(1+y)^3*(1+x+x^2-x*y)^3)+(-((M2*(1+4*x+8*x^2+4*x^3+x^4)*(40*(1+x^4)*y^2+(x+x^3)*(25-6*y+73*y^2-56*y^3)-x^2*(-16+123*y+63*y^2+173*y^3+9*y^4))*Log[1-x])/(x^2*(1+x)^2*(1+y)^2*(x-y-x^2*y+x*y^2)))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(464*y^2+464*x^4*y^2-x*(-61+5870*y+10067*y^2+5992*y^3)-x^3*(-61+5870*y+10067*y^2+5992*y^3)+x^2*(5528+9945*y+11557*y^2+9823*y^3+5467*y^4))*Log[x])/(8*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))+(24*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[1+x])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(672*y^2+672*x^4*y^2-x*(-109+4366*y+6371*y^2+4584*y^3)-x^3*(-109+4366*y+6371*y^2+4584*y^3)+x^2*(3912+6153*y+8405*y^2+5935*y^3+3803*y^4))*Log[2+x^(-1)+x])/(8*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(44*y^2+44*x^4*y^2-x*(31+292*y+315*y^2+230*y^3)-x^3*(31+292*y+315*y^2+230*y^3)+x^2*(186+377*y+677*y^2+439*y^3+217*y^4))*Log[-(x*(x-y))])/(4*x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2+x*(2-5*y-9*y^3)+x^3*(2-5*y-9*y^3)+x^2*(5-4*y+4*y^2-8*y^3+3*y^4))*Log[x^(-1)+x-y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(29*y^2+29*x^4*y^2+x*(11+44*y+171*y^2+22*y^3)+x^3*(11+44*y+171*y^2+22*y^3)-x^2*(51+193*y+121*y^2+215*y^3+62*y^4))*Log[1+x^(-1)+x-y])/(x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2)))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*(4*y^2+4*x^4*y^2+x*(2-5*y-9*y^3)+x^3*(2-5*y-9*y^3)+x^2*(5-4*y+4*y^2-8*y^3+3*y^4))*Log[y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))+(M2*(1+4*x+8*x^2+4*x^3+x^4)*(29*y^2+29*x^4*y^2+x*(11+44*y+171*y^2+22*y^3)+x^3*(11+44*y+171*y^2+22*y^3)-x^2*(51+193*y+121*y^2+215*y^3+62*y^4))*Log[1+y])/(x^2*(1+x)^2*(x-y)*(1+y)^2*(-1+x*y))-(4*M2*(1+4*x+8*x^2+4*x^3+x^4)*Log[-x+y])/(x*(1+x)^2)-(M2*(1+4*x+8*x^2+4*x^3+x^4)*(44*y^2+44*x^4*y^2-x*(31+276*y+283*y^2+214*y^3)-x^3*(31+276*y+283*y^2+214*y^3)+x^2*(170+345*y+645*y^2+407*y^3+201*y^4))*Log[1-x*y])/(4*x^2*(1+x)^2*(1+y)^2*(y+x^2*y-x*(1+y^2))))*Zeta[3]))

==> anc/README <==
========================================
Two-loop massless QCD corrections to the 
g + g → H + H four-point amplitude 
by P. Banerjee, S. Borowka, P. Dhani, 
T. Gehrmann and V. Ravindran 
(ArXiv:18xx.xxxxx)
========================================
Last modification: 24th August 2018

Prerequisites
========================================

- Mathematica
- lievaluate package by Hjalte Frellesvig, 
Damiano Tommasini, and Christopher Wever 
(ArXiv:1601.02649)


Installation of the lievaluate package
========================================

1) download the public source code from:
https://arxiv.org/e-print/1601.02649
2) untar the package via: 
tar xfvz 1601.02649.tar.gz
3) enter the directory "annc"
4) follow the instructions for installation 
in the readme.txt (summary point 3)
5) copy the path where tohe executable 
is created


Evaluate the four-point amplitudes
========================================

1) open any of the two eval_gauge*.m files
2) include the correct path to the folder, 
where the lievaluate package lies (see above)
3) perform the evaluation via:
math -run "<<eval_gauge1.m"
math -run "<<eval_gauge2.m"

Note: we extract a factor of 4/I from both 
amplitudes to be consistent with the notation 
in the paper, and a factor of M2 (=m_h^2) for 
cleaner plots.

For questions and bug reports, please contact 
any of the authors.

==> anc/eval_gauge1.m <==
(* ::Package:: *)

(*****)

zeta2=Zeta[2];
zeta3=Zeta[3];
zeta4=Zeta[4];

y1 := -1/2/m2*(2*m2 - s + ct*Sqrt[s*(s-4*m2)]);
x1 := (-2*m2 + s - Sqrt[-4*m2*s + s^2])/(2*m2);
m2 = 125^2;

s1=Join[Range[251^2,501^2,10^2],Range[511^2,1000^2,50^2]];

(* positive cos(theta)*)
st = "p";
T = Flatten[Table[{SetAccuracy[y1,300],SetAccuracy[x1,300]},{ct,0.0`100,0.999`100,0.2`100},{s,s1}],1];
nbcost = Length[Range[0.0`100,0.999`100,0.2`100]];

(*negative cos(theta)*)
(*
 st = "m";
 T = Flatten[Table[{SetAccuracy[y1,300],SetAccuracy[x1,300]},{ct,-1.`100,-0.2`100,0.2`100},{s,s1}],1];
 nbcost = Length[Range[-1.`100,-0.2`100,0.2`100]];
 *)
		
c1 = Count[T,{a_,b_}]/nbcost;

expression1 = Get["Gauge1Simp.in"];
gauge[x_,y_,muR2_,M2_] := Evaluate[expression1/M2*I/4 /.{CA->3,Nf->5,N->3},300];

M2=125^2;
muR2=M2/2;

link = Install["/link/to/lievaluateinterface"];
del=10^-50;
Li22new[a_,b_] := If[Im[Li22[a+I*del,b+I*del]]<10^-12, Re[Li22[a+I*del,b+I*del]], Li22[a+I*del,b+I*del]];

Tabfin={};

Do[
   Do[ 
      x = Part[Part[T,(j-1)*c1+i],2]; 
      y = Part[Part[T,(j-1)*c1+i],1];  
      Ans[i] = SetPrecision[gauge[x, y,muR2,M2]]; 
      Ans[i] = {Re[Ans[i]],Im[Ans[i]]};
      (*Print[Ans[i]];*)
      Tabfin = Join[Tabfin,{Flatten[Table[{N[x,5],N[y,5],Simplify[Ans[i]]}],1]}]
      ,{i,1,c1}];
   
   filename=StringJoin["data_gauge1_muR2_m2div2_costh",st,ToString[j],".dat"];
   Export[filename,Tabfin,"TSV"];
   Tabfin={}
   ,{j,1,nbcost}]; 


==> anc/eval_gauge2.m <==
(* ::Package:: *)

(*****)

zeta2=Zeta[2];
zeta3=Zeta[3];
zeta4=Zeta[4];

y1 := -1/2/m2*(2*m2 - s + ct*Sqrt[s*(s-4*m2)]);
x1 := (-2*m2 + s - Sqrt[-4*m2*s + s^2])/(2*m2);
m2 = 125^2;

s1=Join[Range[251^2,501^2,10^2],Range[511^2,1000^2,50^2]];

(* positive cos(theta)*)
st = "p"; 
T = Flatten[Table[{SetAccuracy[y1,300],SetAccuracy[x1,300]},{ct,0.0`100,0.999`100,0.2`100},{s,s1}],1];
nbcost = Length[Range[0.0`100,0.999`100,0.2`100]];

(*negative cos(theta)*)
(*
 st = "m";
 T = Flatten[Table[{SetAccuracy[y1,300],SetAccuracy[x1,300]},{ct,-1.`100,-0.2`100,0.2`100},{s,s1}],1];
 nbcost = Length[Range[-1.`100,-0.2`100,0.2`100]];
 *)		

c1 = Count[T,{a_,b_}]/nbcost;

expression1 = Get["Gauge2Simp.in"];
gauge[x_,y_,muR2_,M2_] := Evaluate[expression1/M2*I/4 /.{CA->3,Nf->5,N->3},300];

M2=125^2;
muR2=M2/2;

link = Install["/link/to/lievaluateinterface"];
del=10^-50;
Li22new[a_,b_] := If[Im[Li22[a+I*del,b+I*del]]<10^-12, Re[Li22[a+I*del,b+I*del]], Li22[a+I*del,b+I*del]];

Tabfin={};

Do[
   Do[ 
      x = Part[Part[T,(j-1)*c1+i],2]; 
      y = Part[Part[T,(j-1)*c1+i],1];  
      Ans[i] = SetPrecision[gauge[x, y,muR2,M2]]; 
      Ans[i] = {Re[Ans[i]],Im[Ans[i]]};
      (*Print[Ans[i]];*)
      Tabfin = Join[Tabfin,{Flatten[Table[{N[x,5],N[y,5],Simplify[Ans[i]]}],1]}]
      ,{i,1,c1}];
   
   filename=StringJoin["data_gauge2_muR2_m2div2_costh",st,ToString[j],".dat"];
   Export[filename,Tabfin,"TSV"];
   Tabfin={}
   ,{j,1,nbcost}]; 

